Multiple Imputation of Hierarchical Nonlinear Time Series Data with an Application to School Enrollment Data

International comparisons of hierarchical time series data sets based on survey data, such as annual country-level estimates of school enrollment rates, can suffer from large amounts of missing data due to differing coverage of surveys across countries and across times. A popular approach to handling missing data in these settings is through multiple imputation, which can be especially effective when there is an auxiliary variable that is strongly predictive of and has a smaller amount of missing data than the variable of interest. However, standard methods for multiple imputation of hierarchical time series data can perform poorly when the auxiliary variable and the variable of interest have a nonlinear relationship. Performance can also suffer if the multiple imputations are used to estimate an analysis model that makes different assumptions about the data compared to the imputation model, leading to uncongeniality between analysis and imputation models. We propose a Bayesian method for multiple imputation of hierarchical nonlinear time series data that uses a sequential decomposition of the joint distribution and incorporates smoothing splines to account for nonlinear relationships between variables. We compare the proposed method with existing multiple imputation methods through a simulation study and an application to secondary school enrollment data. We find that the proposed method can lead to substantial performance increases for estimation of parameters in uncongenial analysis models and for prediction of individual missing values.

==> anc/secondary_enrollment_imputed_median.csv <==
"### Estimates of secondary school enrollment rates (SE.SEC.NENR and SE.SEC.ENRR) were obtained from the World Bank DataBank on August 5, 2021",,,,,,,
,country,code,year,NER_observed,GER_observed,NER_imputed_median,GER_imputed_median
1,Aruba,533,1970,NA,NA,56.14137563,64.86441728
2,Aruba,533,1971,NA,NA,52.32429209,64.13522113
3,Aruba,533,1972,NA,NA,49.40220693,69.28378376
4,Aruba,533,1973,NA,NA,50.45398111,70.61161867
5,Aruba,533,1974,NA,NA,49.9812846,70.0412232
6,Aruba,533,1975,NA,NA,50.12146365,69.75219914
7,Aruba,533,1976,NA,NA,51.17202089,72.85462246
8,Aruba,533,1977,NA,NA,53.51767197,75.46288075
9,Aruba,533,1978,NA,NA,55.0182301,78.67632135
10,Aruba,533,1979,NA,NA,56.51940717,77.28293505
11,Aruba,533,1980,NA,NA,58.9881177,79.31554858
12,Aruba,533,1981,NA,NA,57.86410228,81.01469286
13,Aruba,533,1982,NA,NA,60.17145524,82.55203796
14,Aruba,533,1983,NA,NA,63.23933762,83.48272933
15,Aruba,533,1984,NA,NA,62.24589833,82.87578024
16,Aruba,533,1985,NA,NA,61.27685247,82.70353431
17,Aruba,533,1986,NA,NA,64.14699074,83.51466617
18,Aruba,533,1987,NA,NA,64.99727411,85.17931609
19,Aruba,533,1988,NA,NA,64.06189462,85.80794176
20,Aruba,533,1989,NA,NA,66.85130907,85.37288776
21,Aruba,533,1990,NA,NA,68.59231499,88.04228313
22,Aruba,533,1991,NA,NA,67.20468037,87.33918925
23,Aruba,533,1992,NA,NA,70.27247205,88.88060334
24,Aruba,533,1993,NA,NA,71.20082474,90.14932502
25,Aruba,533,1994,NA,NA,73.31066963,92.25966665
26,Aruba,533,1995,NA,NA,73.35640307,92.44332109
27,Aruba,533,1996,NA,NA,73.38597706,93.87752655
28,Aruba,533,1997,NA,NA,75.1106895,96.46432015
29,Aruba,533,1998,NA,NA,77.42950794,97.05730176
30,Aruba,533,1999,77.81521,98.79692078,77.81521,98.79692078
31,Aruba,533,2000,76.83175,96.51616669,76.83175,96.51616669
32,Aruba,533,2001,72.41274,97.97286987,72.41274,97.97286987
33,Aruba,533,2002,76.8075,100.5206833,76.8075,100.5206833
34,Aruba,533,2003,72.36007,99.09117126,72.36007,99.09117126
35,Aruba,533,2004,73.44491,97.25244141,73.44491,97.25244141
36,Aruba,533,2005,75.12471,95.9417572,75.12471,95.9417572
37,Aruba,533,2006,NA,97.35636902,77.39225807,97.35636902
38,Aruba,533,2007,80.52762,102.5597534,80.52762,102.5597534
39,Aruba,533,2008,74.48249,94.64913177,74.48249,94.64913177
40,Aruba,533,2009,77.72432,96.73602295,77.72432,96.73602295
41,Aruba,533,2010,NA,95.82353973,77.39706028,95.82353973
42,Aruba,533,2011,76.94634,97.02787781,76.94634,97.02787781
43,Aruba,533,2012,NA,111.1597672,78.96354854,111.1597672
44,Aruba,533,2013,NA,NA,80.49831568,111.1166662
45,Aruba,533,2014,NA,NA,81.63326968,112.8076083
46,Aruba,533,2015,NA,NA,81.94900527,112.7138011
47,Aruba,533,2016,NA,NA,82.4820654,114.0077924
48,Aruba,533,2017,NA,NA,81.56503839,114.7128884
49,Aruba,533,2018,NA,NA,81.87596982,116.9626877
50,Aruba,533,2019,NA,NA,82.944301,118.4048951
51,Aruba,533,2020,NA,NA,82.97459544,119.6064756
52,Afghanistan,4,1970,NA,8.306420326,4.878670868,8.306420326
53,Afghanistan,4,1971,NA,9.315270424,5.94356585,9.315270424
54,Afghanistan,4,1972,NA,10.30276012,6.942349132,10.30276012
55,Afghanistan,4,1973,NA,10.77583027,7.38938198,10.77583027
56,Afghanistan,4,1974,8.39304,10.91069031,8.39304,10.91069031
57,Afghanistan,4,1975,NA,11.37271023,8.778289978,11.37271023
58,Afghanistan,4,1976,NA,12.27649021,9.492407915,12.27649021
59,Afghanistan,4,1977,NA,13.13156033,9.329227321,13.13156033
60,Afghanistan,4,1978,NA,13.82176018,9.77954969,13.82176018
61,Afghanistan,4,1979,NA,NA,10.32693402,15.78963938
62,Afghanistan,4,1980,NA,16.76427078,11.51288916,16.76427078
63,Afghanistan,4,1981,NA,19.32814026,12.52974786,19.32814026
64,Afghanistan,4,1982,NA,10.59393024,9.440608647,10.59393024
65,Afghanistan,4,1983,NA,NA,9.157795252,11.06010884
66,Afghanistan,4,1984,NA,12.3710804,9.535111976,12.3710804
67,Afghanistan,4,1985,NA,13.10009956,10.18408643,13.10009956
68,Afghanistan,4,1986,NA,12.09805012,9.10886807,12.09805012
69,Afghanistan,4,1987,NA,NA,9.27549602,12.27007455
70,Afghanistan,4,1988,NA,13.2018404,9.782087494,13.2018404
71,Afghanistan,4,1989,NA,12.65581036,9.077843456,12.65581036
72,Afghanistan,4,1990,NA,10.84996033,8.46680213,10.84996033
73,Afghanistan,4,1991,NA,15.5900898,10.73051839,15.5900898
74,Afghanistan,4,1992,NA,NA,12.42050707,15.18245776
75,Afghanistan,4,1993,14.51242,15.42397022,14.51242,15.42397022
76,Afghanistan,4,1994,NA,21.44198036,15.65628226,21.44198036
77,Afghanistan,4,1995,NA,20.82245064,15.90921759,20.82245064
78,Afghanistan,4,1996,NA,NA,15.16288736,19.43651889
79,Afghanistan,4,1997,NA,NA,14.16465495,18.60990752
80,Afghanistan,4,1998,NA,NA,13.15372624,18.23084126
81,Afghanistan,4,1999,NA,NA,12.4293402,16.2644563
82,Afghanistan,4,2000,NA,NA,11.27551171,14.01544759
83,Afghanistan,4,2001,NA,12.32462025,10.20553768,12.32462025
84,Afghanistan,4,2002,NA,NA,9.791022368,12.60513074
85,Afghanistan,4,2003,NA,12.54889011,10.09475709,12.54889011
86,Afghanistan,4,2004,NA,17.5680809,12.30577797,17.5680809
87,Afghanistan,4,2005,NA,18.61680984,14.80143856,18.61680984
88,Afghanistan,4,2006,NA,28.25587082,21.40523471,28.25587082
89,Afghanistan,4,2007,26.55995,28.49333954,26.55995,28.49333954
90,Afghanistan,4,2008,NA,38.19398117,28.97922627,38.19398117
91,Afghanistan,4,2009,NA,44.42037964,32.56409266,44.42037964
92,Afghanistan,4,2010,NA,50.5672493,36.86357909,50.5672493
93,Afghanistan,4,2011,NA,51.75690842,40.59602841,51.75690842
94,Afghanistan,4,2012,NA,53.61804962,43.56816619,53.61804962
95,Afghanistan,4,2013,46.1909,53.57513046,46.1909,53.57513046
96,Afghanistan,4,2014,46.0584,52.582901,46.0584,52.582901
97,Afghanistan,4,2015,45.43273,51.66994858,45.43273,51.66994858
98,Afghanistan,4,2016,46.6585,51.65594101,46.6585,51.65594101
99,Afghanistan,4,2017,48.44288,53.64319992,48.44288,53.64319992
100,Afghanistan,4,2018,50.1407,55.42520905,50.1407,55.42520905
101,Afghanistan,4,2019,NA,NA,47.88782406,55.85659507
102,Afghanistan,4,2020,NA,NA,49.12708311,58.14811286
103,Angola,24,1970,NA,NA,2.690004639,5.76955711
104,Angola,24,1971,NA,5.767479897,2.868735391,5.767479897
105,Angola,24,1972,4.46014,6.34224987,4.46014,6.34224987
106,Angola,24,1973,NA,7.056640148,3.941343604,7.056640148
107,Angola,24,1974,NA,NA,4.266741065,7.845093395
108,Angola,24,1975,NA,NA,3.503910561,7.771434452
109,Angola,24,1976,NA,NA,2.958002832,6.682376439
110,Angola,24,1977,NA,NA,3.306197302,7.905547439
111,Angola,24,1978,NA,8.111060143,3.547833538,8.111060143
112,Angola,24,1979,NA,NA,4.530108256,9.824435046
113,Angola,24,1980,NA,10.68393993,5.491108926,10.68393993
114,Angola,24,1981,NA,13.76513958,7.627512197,13.76513958
115,Angola,24,1982,7.16385,9.689319611,7.16385,9.689319611
116,Angola,24,1983,NA,8.707209587,5.22306827,8.707209587
117,Angola,24,1984,NA,10.65703964,5.250089975,10.65703964
118,Angola,24,1985,NA,8.989850044,4.539449658,8.989850044
119,Angola,24,1986,NA,10.12963963,4.573727976,10.12963963
120,Angola,24,1987,NA,9.746310234,5.175892742,9.746310234
121,Angola,24,1988,NA,8.178429604,4.010358985,8.178429604
122,Angola,24,1989,NA,9.058750153,4.534158211,9.058750153
123,Angola,24,1990,NA,8.403450012,4.436904486,8.403450012
124,Angola,24,1991,NA,8.934370041,4.285783316,8.934370041
125,Angola,24,1992,NA,10.09932995,4.567228509,10.09932995
126,Angola,24,1993,NA,NA,4.50232922,9.035353267
127,Angola,24,1994,NA,NA,5.432137855,9.90550167
128,Angola,24,1995,NA,NA,4.996645787,9.190095066
129,Angola,24,1996,NA,NA,4.401037679,9.891179354
130,Angola,24,1997,NA,NA,5.507558858,10.49839658
131,Angola,24,1998,NA,10.81927967,5.968672457,10.81927967
132,Angola,24,1999,NA,10.74742985,5.973338211,10.74742985
133,Angola,24,2000,NA,12.26628017,6.035557805,12.26628017
134,Angola,24,2001,NA,13.85371971,6.609318939,13.85371971
135,Angola,24,2002,NA,14.98359013,7.780065264,14.98359013
136,Angola,24,2003,NA,NA,8.754994997,15.80994466
137,Angola,24,2004,NA,NA,9.251659299,17.01780965
138,Angola,24,2005,NA,NA,10.15677203,16.95100831
139,Angola,24,2006,NA,NA,9.928597286,18.80083722
140,Angola,24,2007,NA,NA,10.27935504,21.06440608
141,Angola,24,2008,9.15376,21.28945923,9.15376,21.28945923
142,Angola,24,2009,9.63002,22.69255066,9.63002,22.69255066
143,Angola,24,2010,11.29064,26.25922012,11.29064,26.25922012
144,Angola,24,2011,NA,26.48254013,14.29592887,26.48254013
145,Angola,24,2012,NA,NA,17.67103129,31.59356452
146,Angola,24,2013,NA,NA,21.92875035,37.08719114
147,Angola,24,2014,NA,NA,26.29179239,41.21199244
148,Angola,24,2015,NA,NA,31.23423118,44.89172799
149,Angola,24,2016,NA,50.67147827,34.94123642,50.67147827
150,Angola,24,2017,NA,NA,36.46779277,51.18706812
151,Angola,24,2018,NA,NA,38.50894199,52.71606645
152,Angola,24,2019,NA,NA,41.67956413,53.88417435
153,Angola,24,2020,NA,NA,41.3315241,53.77130161
154,Albania,8,1970,NA,NA,71.76509219,76.79366404
155,Albania,8,1971,NA,NA,70.30784686,77.56054007
156,Albania,8,1972,NA,NA,71.3970652,79.10086273
157,Albania,8,1973,NA,NA,71.08706791,80.15166465
158,Albania,8,1974,NA,NA,73.01381287,81.79103737
159,Albania,8,1975,NA,NA,74.10853621,83.30786982
160,Albania,8,1976,NA,84.97425842,75.47536519,84.97425842
161,Albania,8,1977,NA,NA,76.49060684,85.02976132
162,Albania,8,1978,NA,86.50982666,76.58639467,86.50982666
163,Albania,8,1979,NA,88.25524902,77.55873263,88.25524902
164,Albania,8,1980,NA,90.19371033,78.72941161,90.19371033
165,Albania,8,1981,NA,91.18641663,79.52741979,91.18641663
166,Albania,8,1982,NA,87.04559326,78.06605852,87.04559326
167,Albania,8,1983,NA,82.00112152,75.76924762,82.00112152
168,Albania,8,1984,NA,82.24952698,74.89942195,82.24952698
169,Albania,8,1985,NA,85.28296661,76.36155316,85.28296661
170,Albania,8,1986,NA,88.39248657,77.50364985,88.39248657
171,Albania,8,1987,NA,87.83217621,77.40166624,87.83217621
172,Albania,8,1988,NA,88.60356903,78.00047427,88.60356903
173,Albania,8,1989,NA,88.80329895,78.50564983,88.80329895
174,Albania,8,1990,NA,90.08174133,80.17595226,90.08174133
175,Albania,8,1991,NA,90.89363098,81.18109285,90.89363098
176,Albania,8,1992,NA,77.71475983,73.81832546,77.71475983
177,Albania,8,1993,NA,70.33512115,67.87449062,70.33512115
178,Albania,8,1994,NA,68.72905731,63.93981352,68.72905731
179,Albania,8,1995,NA,68.67848969,62.35003259,68.67848969
180,Albania,8,1996,NA,67.86755371,60.91278311,67.86755371
181,Albania,8,1997,NA,69.36618042,62.02908855,69.36618042
182,Albania,8,1998,NA,71.31360626,63.92593883,71.31360626
183,Albania,8,1999,NA,71.5446701,65.6752961,71.5446701
184,Albania,8,2000,66.69051,71.07807922,66.69051,71.07807922
185,Albania,8,2001,68.41048,72.53716278,68.41048,72.53716278
186,Albania,8,2002,NA,72.86855316,66.31394485,72.86855316
187,Albania,8,2003,NA,75.24343872,66.60606379,75.24343872
188,Albania,8,2004,NA,74.80220795,65.43086972,74.80220795
189,Albania,8,2005,NA,77.90939331,68.15673608,77.90939331
190,Albania,8,2006,NA,79.18955231,68.86482266,79.18955231
191,Albania,8,2007,NA,82.20059204,71.35696519,82.20059204
192,Albania,8,2008,NA,84.12509155,72.86191561,84.12509155
193,Albania,8,2009,NA,85.69499207,74.6961574,85.69499207
194,Albania,8,2010,NA,88.10388947,76.61067504,88.10388947
195,Albania,8,2011,NA,89.79815674,78.73620382,89.79815674
196,Albania,8,2012,NA,92.28983307,81.14017514,92.28983307
197,Albania,8,2013,84.39599,96.25608063,84.39599,96.25608063
198,Albania,8,2014,86.39145,97.68486786,86.39145,97.68486786
199,Albania,8,2015,87.38842,97.38848114,87.38842,97.38848114
200,Albania,8,2016,86.48091,95.71499634,86.48091,95.71499634
201,Albania,8,2017,86.6726,95.26589203,86.6726,95.26589203
202,Albania,8,2018,86.60827,95.43232727,86.60827,95.43232727
203,Albania,8,2019,NA,95.08659363,85.73186422,95.08659363
204,Albania,8,2020,NA,NA,86.30635529,95.74548383
205,Andorra,20,1970,NA,NA,4.701849905,14.98058534
206,Andorra,20,1971,NA,15.36828995,6.920396116,15.36828995
207,Andorra,20,1972,NA,14.71605968,8.759264579,14.71605968
208,Andorra,20,1973,NA,13.81630993,9.060742845,13.81630993
209,Andorra,20,1974,NA,17.33540916,10.83159848,17.33540916
210,Andorra,20,1975,NA,25.93453026,14.14478468,25.93453026
211,Andorra,20,1976,NA,34.13827133,20.49263719,34.13827133
212,Andorra,20,1977,NA,NA,24.34974025,35.85683766
213,Andorra,20,1978,NA,NA,26.60143459,37.74417702
214,Andorra,20,1979,NA,NA,28.41638447,41.35147856
215,Andorra,20,1980,NA,NA,30.44707368,42.69460941
216,Andorra,20,1981,NA,NA,33.57313216,45.14820314
217,Andorra,20,1982,NA,NA,35.06803828,47.91329209
218,Andorra,20,1983,NA,49.43996811,36.33674466,49.43996811
219,Andorra,20,1984,NA,NA,37.79837555,50.86627341
220,Andorra,20,1985,NA,NA,39.69116036,51.15539475
221,Andorra,20,1986,NA,NA,40.33006203,52.7871587
222,Andorra,20,1987,NA,NA,41.55464025,54.63915731
223,Andorra,20,1988,NA,NA,43.28397405,56.20178674
224,Andorra,20,1989,NA,NA,43.07165097,58.20647511
225,Andorra,20,1990,NA,NA,46.00669466,57.79343038
226,Andorra,20,1991,NA,NA,47.24801406,59.00933869
227,Andorra,20,1992,NA,NA,50.4926426,59.56332741
228,Andorra,20,1993,NA,NA,49.79840701,61.762786
229,Andorra,20,1994,NA,NA,49.69348125,63.69844331
230,Andorra,20,1995,NA,NA,50.36004922,63.81138761
231,Andorra,20,1996,NA,NA,51.30234925,65.38009953
232,Andorra,20,1997,NA,NA,51.57455089,67.55727621
233,Andorra,20,1998,NA,NA,53.27228277,67.75268554
234,Andorra,20,1999,NA,NA,54.38246486,67.60357673
235,Andorra,20,2000,NA,NA,57.15791896,68.02525724
236,Andorra,20,2001,NA,NA,58.35176943,71.76675158
237,Andorra,20,2002,NA,NA,59.45186068,74.23386552
238,Andorra,20,2003,NA,NA,61.03436204,76.14748618
239,Andorra,20,2004,NA,NA,62.97981437,78.1193392
240,Andorra,20,2005,NA,NA,64.19147661,79.09427315
241,Andorra,20,2006,NA,NA,66.05254304,78.98473655
242,Andorra,20,2007,NA,NA,66.39834036,78.73032247
243,Andorra,20,2008,NA,NA,68.45529562,83.16553679
244,Andorra,20,2009,NA,NA,70.54562532,85.38847949
245,Andorra,20,2010,NA,NA,72.11424827,84.98807834
246,Andorra,20,2011,NA,NA,71.85489193,87.14234695
247,Andorra,20,2012,NA,NA,75.81654131,91.91677624
248,Andorra,20,2013,NA,NA,76.74433512,92.44135298
249,Andorra,20,2014,NA,NA,79.6009333,94.89984917
250,Andorra,20,2015,NA,NA,79.3923455,95.03014545
251,Andorra,20,2016,NA,NA,80.90112721,99.19984069
252,Andorra,20,2017,NA,NA,81.87018689,102.1682451
253,Andorra,20,2018,NA,NA,83.23039573,99.6758595
254,Andorra,20,2019,NA,NA,83.07044861,101.346664
255,Andorra,20,2020,NA,NA,83.6766955,103.9409978
256,United Arab Emirates,784,1970,NA,NA,14.37577965,18.51428734
257,United Arab Emirates,784,1971,NA,19.33243942,15.66076475,19.33243942
258,United Arab Emirates,784,1972,NA,20.2607708,16.65093691,20.2607708
259,United Arab Emirates,784,1973,NA,19.43058014,16.4837487,19.43058014
260,United Arab Emirates,784,1974,NA,17.11923027,15.51312196,17.11923027
261,United Arab Emirates,784,1975,NA,20.25925064,17.15320107,20.25925064
262,United Arab Emirates,784,1976,NA,29.18272972,21.30709675,29.18272972
263,United Arab Emirates,784,1977,NA,30.66062927,24.34816888,30.66062927
264,United Arab Emirates,784,1978,26.75091,32.23854065,26.75091,32.23854065
265,United Arab Emirates,784,1979,NA,37.28166962,31.12584832,37.28166962
266,United Arab Emirates,784,1980,37.28006,44.66725922,37.28006,44.66725922
267,United Arab Emirates,784,1981,NA,52.5365715,40.73405885,52.5365715
268,United Arab Emirates,784,1982,NA,55.81095886,45.21675689,55.81095886
269,United Arab Emirates,784,1983,NA,59.12768936,48.47421779,59.12768936
270,United Arab Emirates,784,1984,NA,63.55963898,51.56816928,63.55963898
271,United Arab Emirates,784,1985,NA,66.25673676,55.20979662,66.25673676
272,United Arab Emirates,784,1986,NA,67.41887665,57.02155643,67.41887665
273,United Arab Emirates,784,1987,NA,59.95046997,55.82261336,59.95046997
274,United Arab Emirates,784,1988,NA,57.76147842,53.53471436,57.76147842
275,United Arab Emirates,784,1989,NA,58.35514832,51.75819635,58.35514832
276,United Arab Emirates,784,1990,NA,60.82873154,53.3579181,60.82873154
277,United Arab Emirates,784,1991,57.81253,65.48999023,57.81253,65.48999023
278,United Arab Emirates,784,1992,60.24952,68.19394684,60.24952,68.19394684
279,United Arab Emirates,784,1993,64.12178,72.10059357,64.12178,72.10059357
280,United Arab Emirates,784,1994,69.27369,77.72505951,69.27369,77.72505951
281,United Arab Emirates,784,1995,72.8265,81.7537384,72.8265,81.7537384
282,United Arab Emirates,784,1996,NA,NA,71.54136666,79.93091324
283,United Arab Emirates,784,1997,70.25707,79.06778717,70.25707,79.06778717
284,United Arab Emirates,784,1998,69.90386,79.17507935,69.90386,79.17507935
285,United Arab Emirates,784,1999,NA,NA,70.2057375,80.35307881
286,United Arab Emirates,784,2000,NA,NA,72.61131889,81.15018713
287,United Arab Emirates,784,2001,NA,NA,73.49998811,80.88314083
288,United Arab Emirates,784,2002,NA,NA,73.7970893,82.08571244
289,United Arab Emirates,784,2003,NA,NA,73.98146525,82.64321616
290,United Arab Emirates,784,2004,NA,NA,74.18220213,83.16967895
291,United Arab Emirates,784,2005,NA,NA,75.89292676,84.82448805
292,United Arab Emirates,784,2006,NA,NA,78.00039144,86.42744951
293,United Arab Emirates,784,2007,NA,NA,78.84467326,88.48250779
294,United Arab Emirates,784,2008,NA,NA,79.82218639,89.54714253
295,United Arab Emirates,784,2009,NA,NA,79.51757816,90.36845287
296,United Arab Emirates,784,2010,NA,NA,80.43006162,90.82099588
297,United Arab Emirates,784,2011,NA,NA,80.76622244,92.88546072
298,United Arab Emirates,784,2012,NA,NA,84.61044231,91.92159914
299,United Arab Emirates,784,2013,NA,NA,84.119392,92.12759826
300,United Arab Emirates,784,2014,NA,NA,85.72928714,93.50865805
301,United Arab Emirates,784,2015,NA,NA,87.02007006,94.77012248
302,United Arab Emirates,784,2016,87.06773,95.34329224,87.06773,95.34329224
303,United Arab Emirates,784,2017,92.79992,104.9479294,92.79992,104.9479294
304,United Arab Emirates,784,2018,NA,NA,93.84834328,106.6563778
305,United Arab Emirates,784,2019,NA,NA,94.05723676,108.1563101
306,United Arab Emirates,784,2020,NA,NA,94.48360939,111.5397056
307,Argentina,32,1970,NA,44.81985092,29.92692454,44.81985092
308,Argentina,32,1971,NA,45.82767105,33.87500966,45.82767105
309,Argentina,32,1972,NA,47.54899979,35.85904603,47.54899979
310,Argentina,32,1973,NA,49.91176987,38.87607654,49.91176987
311,Argentina,32,1974,40.49867,52.63312912,40.49867,52.63312912
312,Argentina,32,1975,41.97323,54.19427872,41.97323,54.19427872
313,Argentina,32,1976,NA,55.63600922,43.94566889,55.63600922
314,Argentina,32,1977,NA,55.54570007,44.78077238,55.54570007
315,Argentina,32,1978,NA,55.44947815,44.58721695,55.44947815
316,Argentina,32,1979,NA,55.26866913,43.82881359,55.26866913
317,Argentina,32,1980,NA,56.16939163,44.82391181,56.16939163
318,Argentina,32,1981,NA,57.42667007,45.49460356,57.42667007
319,Argentina,32,1982,NA,59.16987991,47.22707283,59.16987991
320,Argentina,32,1983,NA,59.78237915,47.66560435,59.78237915
321,Argentina,32,1984,NA,65.27954102,49.49564155,65.27954102
322,Argentina,32,1985,NA,70.21240997,53.35149874,70.21240997
323,Argentina,32,1986,NA,70.09198761,55.19976917,70.09198761
324,Argentina,32,1987,NA,69.81562805,56.06589125,69.81562805
325,Argentina,32,1988,NA,70.3232193,57.36581839,70.3232193
326,Argentina,32,1989,NA,NA,58.28083235,70.73672101
327,Argentina,32,1990,NA,71.48957825,57.9796775,71.48957825
328,Argentina,32,1991,NA,72.31278992,59.27807713,72.31278992
329,Argentina,32,1992,NA,NA,59.87509671,71.92194194
330,Argentina,32,1993,NA,NA,60.21827933,70.50695308
331,Argentina,32,1994,NA,69.64543152,59.48519026,69.64543152
332,Argentina,32,1995,NA,NA,62.02477549,74.32277008
333,Argentina,32,1996,NA,78.87084961,65.71823872,78.87084961
334,Argentina,32,1997,NA,75.34275818,67.56324503,75.34275818
335,Argentina,32,1998,74.40915,81.25853729,74.40915,81.25853729
336,Argentina,32,1999,76.26566,92.60516357,76.26566,92.60516357
337,Argentina,32,2000,78.48781,95.93660736,78.48781,95.93660736
338,Argentina,32,2001,78.94955,96.84546661,78.94955,96.84546661
339,Argentina,32,2002,78.81052,95.89910126,78.81052,95.89910126
340,Argentina,32,2003,78.51365,94.96169281,78.51365,94.96169281
341,Argentina,32,2004,78.53653,94.50717163,78.53653,94.50717163
342,Argentina,32,2005,77.93493,92.76067352,77.93493,92.76067352
343,Argentina,32,2006,77.80917,91.81352997,77.80917,91.81352997
344,Argentina,32,2007,77.68491,91.91613007,77.68491,91.91613007
345,Argentina,32,2008,78.65304,93.23705292,78.65304,93.23705292
346,Argentina,32,2009,80.56529,96.61971283,80.56529,96.61971283
347,Argentina,32,2010,82.09918,99.50125885,82.09918,99.50125885
348,Argentina,32,2011,83.52317,101.5350037,83.52317,101.5350037
349,Argentina,32,2012,85.89363,103.4764786,85.89363,103.4764786
350,Argentina,32,2013,87.09754,105.0414124,87.09754,105.0414124
351,Argentina,32,2014,87.6325,106.0355606,87.6325,106.0355606
352,Argentina,32,2015,88.44048,106.9464722,88.44048,106.9464722
353,Argentina,32,2016,89.88468,108.4623337,89.88468,108.4623337
354,Argentina,32,2017,90.79605,108.7335968,90.79605,108.7335968
355,Argentina,32,2018,NA,NA,90.42882095,110.8787843
356,Argentina,32,2019,NA,NA,89.74577036,111.6176159
357,Argentina,32,2020,NA,NA,89.55816173,112.2103541
358,Armenia,51,1970,NA,NA,63.08924769,69.01947682
359,Armenia,51,1971,NA,NA,62.41436597,71.00180252
360,Armenia,51,1972,NA,NA,62.93908312,71.07998729
361,Armenia,51,1973,NA,NA,63.88711631,72.98908309
362,Armenia,51,1974,NA,NA,63.72230982,73.06962145
363,Armenia,51,1975,NA,NA,64.83487669,73.96909157
364,Armenia,51,1976,NA,NA,65.87987687,76.01003714
365,Armenia,51,1977,NA,NA,67.83677027,76.69848909
366,Armenia,51,1978,NA,NA,68.27748102,78.52142484
367,Armenia,51,1979,NA,NA,68.77268192,80.36075257
368,Armenia,51,1980,NA,NA,69.48459981,80.18573977
369,Armenia,51,1981,NA,NA,69.5177893,80.7879679
370,Armenia,51,1982,NA,NA,72.50910871,83.89196353
371,Armenia,51,1983,NA,NA,73.17524023,83.25651353
372,Armenia,51,1984,NA,NA,74.87493518,84.12695845
373,Armenia,51,1985,NA,NA,75.79709646,86.95261367
374,Armenia,51,1986,NA,NA,78.36904426,88.29065357
375,Armenia,51,1987,NA,NA,77.64411255,88.50108426
376,Armenia,51,1988,NA,NA,79.06721476,90.26912054
377,Armenia,51,1989,NA,NA,80.06582538,89.96998465
378,Armenia,51,1990,NA,NA,81.82667148,90.47446509
379,Armenia,51,1991,NA,92.10370636,82.22381365,92.10370636
380,Armenia,51,1992,NA,92.32685852,81.71230136,92.32685852
381,Armenia,51,1993,NA,94.74469757,83.23355718,94.74469757
382,Armenia,51,1994,NA,96.62906647,84.80383552,96.62906647
383,Armenia,51,1995,NA,NA,84.7481602,95.18644157
384,Armenia,51,1996,NA,93.33640289,84.41248208,93.33640289
385,Armenia,51,1997,NA,93.23616028,84.30893402,93.23616028
386,Armenia,51,1998,NA,80.43602753,76.87621332,80.43602753
387,Armenia,51,1999,NA,80.05667877,75.08261514,80.05667877
388,Armenia,51,2000,NA,92.1519928,79.83158133,92.1519928
389,Armenia,51,2001,NA,88.28202057,79.36486465,88.28202057
390,Armenia,51,2002,NA,NA,79.73118942,87.54971104
391,Armenia,51,2003,NA,NA,81.66611843,89.01499261
392,Armenia,51,2004,NA,89.34573364,82.77467779,89.34573364
393,Armenia,51,2005,86.5328,92.05428314,86.5328,92.05428314
394,Armenia,51,2006,88.92706,94.94132996,88.92706,94.94132996
395,Armenia,51,2007,91.63539,96.42764282,91.63539,96.42764282
396,Armenia,51,2008,86.10852,94.97048187,86.10852,94.97048187
397,Armenia,51,2009,92.32107,100.125618,92.32107,100.125618
398,Armenia,51,2010,92.50998,104.7133179,92.50998,104.7133179
399,Armenia,51,2011,87.74122,93.13488007,87.74122,93.13488007
400,Armenia,51,2012,NA,NA,83.58848374,89.09063669
401,Armenia,51,2013,NA,85.89755249,80.38058644,85.89755249
402,Armenia,51,2014,NA,85.88350677,78.15200805,85.88350677
403,Armenia,51,2015,NA,86.00588989,77.57523668,86.00588989
404,Armenia,51,2016,NA,NA,77.29206181,84.79050799
405,Armenia,51,2017,NA,NA,76.90150696,84.93685687
406,Armenia,51,2018,NA,83.15068054,76.81537699,83.15068054
407,Armenia,51,2019,NA,86.47232819,75.44842656,86.47232819
408,Armenia,51,2020,NA,NA,76.78359301,87.49124625
409,Antigua and Barbuda,28,1970,NA,NA,76.28963493,83.11789547
410,Antigua and Barbuda,28,1971,NA,NA,72.44774609,84.3721091
411,Antigua and Barbuda,28,1972,NA,84.66300964,71.21497112,84.66300964
412,Antigua and Barbuda,28,1973,NA,59.85383987,58.16110366,59.85383987
413,Antigua and Barbuda,28,1974,NA,85.40326691,64.26375024,85.40326691
414,Antigua and Barbuda,28,1975,NA,81.50588989,67.46517653,81.50588989
415,Antigua and Barbuda,28,1976,NA,87.21257019,69.75562663,87.21257019
416,Antigua and Barbuda,28,1977,NA,89.53083038,73.53628322,89.53083038
417,Antigua and Barbuda,28,1978,NA,75.59618378,68.79203834,75.59618378
418,Antigua and Barbuda,28,1979,NA,NA,66.21838719,75.9895021
419,Antigua and Barbuda,28,1980,NA,NA,65.29227867,77.92532025
420,Antigua and Barbuda,28,1981,NA,NA,66.4487412,79.84591986
421,Antigua and Barbuda,28,1982,NA,NA,68.12635306,81.06220946
422,Antigua and Barbuda,28,1983,NA,NA,67.43512504,81.81262415
423,Antigua and Barbuda,28,1984,NA,NA,69.05772362,82.80724119
424,Antigua and Barbuda,28,1985,NA,NA,70.16934748,85.09457164
425,Antigua and Barbuda,28,1986,NA,NA,72.3006448,86.82086473
426,Antigua and Barbuda,28,1987,NA,NA,73.2955994,87.46357108
427,Antigua and Barbuda,28,1988,NA,NA,75.34610609,90.5498483
428,Antigua and Barbuda,28,1989,NA,NA,78.32854959,91.94494831
429,Antigua and Barbuda,28,1990,NA,NA,80.22947177,94.83942575
430,Antigua and Barbuda,28,1991,NA,NA,81.77915734,96.66031493
431,Antigua and Barbuda,28,1992,NA,97.57929993,83.70742312,97.57929993
432,Antigua and Barbuda,28,1993,NA,NA,83.34298025,95.65785836
433,Antigua and Barbuda,28,1994,NA,NA,82.20226502,92.33922459
434,Antigua and Barbuda,28,1995,NA,NA,79.87713814,90.04190382
435,Antigua and Barbuda,28,1996,NA,NA,78.2741961,89.03596458
436,Antigua and Barbuda,28,1997,NA,NA,77.2010956,87.74662066
437,Antigua and Barbuda,28,1998,NA,NA,74.1737095,83.88691896
438,Antigua and Barbuda,28,1999,NA,NA,71.73006015,82.25500426
439,Antigua and Barbuda,28,2000,70.69304,79.66178131,70.69304,79.66178131
440,Antigua and Barbuda,28,2001,NA,NA,72.38175715,83.67331832
441,Antigua and Barbuda,28,2002,NA,NA,73.45302935,87.90598508
442,Antigua and Barbuda,28,2003,NA,NA,75.88657635,92.5168671
443,Antigua and Barbuda,28,2004,NA,NA,79.61412901,96.30416994
444,Antigua and Barbuda,28,2005,NA,NA,83.12971978,99.93255646
445,Antigua and Barbuda,28,2006,NA,NA,86.73927614,104.0559387
446,Antigua and Barbuda,28,2007,NA,108.2447205,87.42009583,108.2447205
447,Antigua and Barbuda,28,2008,NA,118.1270523,89.57113311,118.1270523
448,Antigua and Barbuda,28,2009,92.48712,116.0428467,92.48712,116.0428467
449,Antigua and Barbuda,28,2010,NA,112.7958298,90.30696503,112.7958298
450,Antigua and Barbuda,28,2011,NA,110.9229431,88.60665461,110.9229431
451,Antigua and Barbuda,28,2012,NA,109.5244293,87.56137275,109.5244293
452,Antigua and Barbuda,28,2013,NA,NA,86.73300312,108.1300117
453,Antigua and Barbuda,28,2014,83.36424,106.9801331,83.36424,106.9801331
454,Antigua and Barbuda,28,2015,86.00054,108.2302322,86.00054,108.2302322
455,Antigua and Barbuda,28,2016,NA,NA,87.23779404,108.955808
456,Antigua and Barbuda,28,2017,87.74032,109.2086868,87.74032,109.2086868
457,Antigua and Barbuda,28,2018,88.78981,111.1960373,88.78981,111.1960373
458,Antigua and Barbuda,28,2019,NA,NA,88.70546589,111.8671315
459,Antigua and Barbuda,28,2020,NA,NA,87.98917062,112.9954819
460,Australia,36,1970,NA,81.09338379,74.82522715,81.09338379
461,Australia,36,1971,NA,NA,73.2759261,83.05930247
462,Australia,36,1972,NA,NA,73.93184382,85.49590986
463,Australia,36,1973,NA,NA,74.72586867,89.71580395
464,Australia,36,1974,NA,NA,76.70492017,90.71165156
465,Australia,36,1975,NA,NA,78.03098649,93.35170372
466,Australia,36,1976,NA,NA,81.65922086,95.45177139
467,Australia,36,1977,NA,NA,82.74794377,95.93538574
468,Australia,36,1978,NA,NA,83.81359656,99.95282676
469,Australia,36,1979,NA,NA,85.26178134,102.7313737
470,Australia,36,1980,NA,NA,85.41914092,103.8701343
471,Australia,36,1981,NA,NA,86.24777071,104.9602872
472,Australia,36,1982,NA,NA,89.02015256,108.7153569
473,Australia,36,1983,NA,NA,87.92796744,110.6515639
474,Australia,36,1984,NA,NA,88.7199083,111.6235695
475,Australia,36,1985,NA,NA,89.17576893,115.5070378
476,Australia,36,1986,NA,NA,89.95353216,118.4636238
477,Australia,36,1987,NA,NA,88.86435771,120.6451572
478,Australia,36,1988,NA,NA,88.36654657,122.501405
479,Australia,36,1989,NA,NA,89.13848634,125.4934281
480,Australia,36,1990,NA,NA,88.80917991,127.3114128
481,Australia,36,1991,NA,NA,88.92759784,128.8381804
482,Australia,36,1992,NA,NA,88.34497039,132.3278007
483,Australia,36,1993,87.30407,134.3547516,87.30407,134.3547516
484,Australia,36,1994,87.27602,132.6182709,87.27602,132.6182709
485,Australia,36,1995,87.42722,143.2338715,87.42722,143.2338715
486,Australia,36,1996,89.08954,148.6360016,89.08954,148.6360016
487,Australia,36,1997,NA,152.9359741,90.52506741,152.9359741
488,Australia,36,1998,NA,NA,90.81286192,153.5661234
489,Australia,36,1999,NA,NA,91.55806894,153.7830365
490,Australia,36,2000,NA,NA,91.63181491,153.4165467
491,Australia,36,2001,NA,NA,92.03061216,153.5228086
492,Australia,36,2002,NA,NA,91.58757318,153.3788592
493,Australia,36,2003,NA,NA,91.24313437,154.1726746
494,Australia,36,2004,NA,NA,91.56400306,151.7041022
495,Australia,36,2005,NA,NA,91.70850831,153.6357589
496,Australia,36,2006,NA,NA,91.95592751,153.2464666
497,Australia,36,2007,NA,NA,91.55607996,155.3052069
498,Australia,36,2008,NA,NA,91.22528923,155.6639425
499,Australia,36,2009,NA,NA,91.04526741,156.4476953
500,Australia,36,2010,NA,NA,92.17337519,156.8073286
501,Australia,36,2011,NA,NA,91.57606428,156.4917763
502,Australia,36,2012,NA,NA,91.96871812,156.90688
503,Australia,36,2013,NA,NA,92.50912369,157.5326812
504,Australia,36,2014,NA,NA,92.36011109,157.8082397
505,Australia,36,2015,93.23812,157.1676636,93.23812,157.1676636
506,Australia,36,2016,92.76952,153.0131989,92.76952,153.0131989
507,Australia,36,2017,92.28431,150.3114777,92.28431,150.3114777
508,Australia,36,2018,NA,132.7728882,91.45676866,132.7728882
509,Australia,36,2019,NA,NA,90.43214653,133.2674308
510,Australia,36,2020,NA,NA,90.10826187,133.9230406
511,Austria,40,1970,NA,NA,76.022778,86.88219503
512,Austria,40,1971,68.60957,88.6934433,68.60957,88.6934433
513,Austria,40,1972,68.57248,NA,68.57248,88.93264562
514,Austria,40,1973,NA,NA,68.81444243,88.83200441
515,Austria,40,1974,68.16386,NA,68.16386,89.65537648
516,Austria,40,1975,70.17104,NA,70.17104,89.65242774
517,Austria,40,1976,70.52792,90.73838043,70.52792,90.73838043
518,Austria,40,1977,NA,NA,73.26387316,91.56555518
519,Austria,40,1978,NA,NA,75.02285601,92.41055896
520,Austria,40,1979,NA,NA,77.18840949,92.50292245
521,Austria,40,1980,NA,NA,78.48321619,91.7063946
522,Austria,40,1981,NA,92.38188934,78.9682286,92.38188934
523,Austria,40,1982,NA,91.18524933,77.73659546,91.18524933
524,Austria,40,1983,NA,92.10241699,78.01282392,92.10241699
525,Austria,40,1984,NA,91.97628784,78.64530735,91.97628784
526,Austria,40,1985,NA,93.78588867,79.53683383,93.78588867
527,Austria,40,1986,NA,97.10359192,81.17081045,97.10359192
528,Austria,40,1987,NA,97.88426208,82.31904748,97.88426208
529,Austria,40,1988,NA,98.55265045,84.28430656,98.55265045
530,Austria,40,1989,NA,99.04705048,82.84829568,99.04705048
531,Austria,40,1990,NA,101.1708984,84.83434497,101.1708984
532,Austria,40,1991,NA,102.7996521,86.5199898,102.7996521
533,Austria,40,1992,NA,104.8058701,86.67104196,104.8058701
534,Austria,40,1993,NA,106.293541,87.35670156,106.293541
535,Austria,40,1994,NA,106.8246384,87.69375771,106.8246384
536,Austria,40,1995,NA,106.5847092,87.81187658,106.5847092
537,Austria,40,1996,NA,105.6503296,88.74976576,105.6503296
538,Austria,40,1997,NA,105.1229706,88.27444849,105.1229706
539,Austria,40,1998,NA,97.74472809,88.13503206,97.74472809
540,Austria,40,1999,88.47397,98.44409943,88.47397,98.44409943
541,Austria,40,2000,88.42819,98.69606018,88.42819,98.69606018
542,Austria,40,2001,NA,98.95749664,87.51754909,98.95749664
543,Austria,40,2002,88.40836,99.02117157,88.40836,99.02117157
544,Austria,40,2003,88.4619,99.47920227,88.4619,99.47920227
545,Austria,40,2004,88.60349,99.52355957,88.60349,99.52355957
546,Austria,40,2005,89.18387,100.3533478,89.18387,100.3533478
547,Austria,40,2006,89.26828,100.3299637,89.26828,100.3299637
548,Austria,40,2007,88.21249,99.70886993,88.21249,99.70886993
549,Austria,40,2008,88.16806,99.42073059,88.16806,99.42073059
550,Austria,40,2009,87.93998,99.64984894,87.93998,99.64984894
551,Austria,40,2010,86.79411,98.80721283,86.79411,98.80721283
552,Austria,40,2011,86.61554,98.06147003,86.61554,98.06147003
553,Austria,40,2012,86.14129,97.84332275,86.14129,97.84332275
554,Austria,40,2013,86.22208,99.19738007,86.22208,99.19738007
555,Austria,40,2014,86.55112,99.66307831,86.55112,99.66307831
556,Austria,40,2015,86.71155,100.3209991,86.71155,100.3209991
557,Austria,40,2016,87.37319,100.9630203,87.37319,100.9630203
558,Austria,40,2017,87.00131,100.4552078,87.00131,100.4552078
559,Austria,40,2018,NA,99.95783997,86.84152685,99.95783997
560,Austria,40,2019,NA,NA,86.75187872,100.5634778
561,Austria,40,2020,NA,NA,86.20863344,101.0356256
562,Azerbaijan,31,1970,NA,NA,76.35655329,82.84472525
563,Azerbaijan,31,1971,NA,NA,73.89186206,83.89864996
564,Azerbaijan,31,1972,NA,NA,73.68094238,83.56242814
565,Azerbaijan,31,1973,NA,NA,72.47527814,83.37278172
566,Azerbaijan,31,1974,NA,NA,73.36140257,83.06899774
567,Azerbaijan,31,1975,NA,NA,72.91181981,84.32522219
568,Azerbaijan,31,1976,NA,NA,73.24101165,84.68060498
569,Azerbaijan,31,1977,NA,NA,74.82018153,87.1329713
570,Azerbaijan,31,1978,NA,NA,75.77018581,87.26234509
571,Azerbaijan,31,1979,NA,NA,77.94532932,89.03915689
572,Azerbaijan,31,1980,NA,NA,79.81488937,91.38632115
573,Azerbaijan,31,1981,NA,92.82273865,80.65427867,92.82273865
574,Azerbaijan,31,1982,NA,NA,83.10507728,94.56188273
575,Azerbaijan,31,1983,NA,NA,82.78723643,94.50578687
576,Azerbaijan,31,1984,NA,NA,83.57814281,95.25563071
577,Azerbaijan,31,1985,NA,NA,84.80387214,95.6403643
578,Azerbaijan,31,1986,NA,96.04173279,86.87748881,96.04173279
579,Azerbaijan,31,1987,NA,NA,86.09721846,95.28898267
580,Azerbaijan,31,1988,NA,NA,84.7826009,95.12444322
581,Azerbaijan,31,1989,NA,95.63848114,85.00901874,95.63848114
582,Azerbaijan,31,1990,NA,91.71736908,82.8883965,91.71736908
583,Azerbaijan,31,1991,NA,91.17508698,81.86876992,91.17508698
584,Azerbaijan,31,1992,NA,91.94464874,82.23119983,91.94464874
585,Azerbaijan,31,1993,NA,91.30049133,82.54948396,91.30049133
586,Azerbaijan,31,1994,NA,87.71376038,80.47170419,87.71376038
587,Azerbaijan,31,1995,NA,85.37412262,78.21035906,85.37412262
588,Azerbaijan,31,1996,NA,75.49916077,72.09883591,75.49916077
589,Azerbaijan,31,1997,NA,73.84934235,68.65571267,73.84934235
590,Azerbaijan,31,1998,NA,NA,66.83125013,74.62332187
591,Azerbaijan,31,1999,NA,NA,66.09882367,74.90786616
592,Azerbaijan,31,2000,NA,NA,67.51683224,76.36555554
593,Azerbaijan,31,2001,NA,NA,67.49226246,77.19560956
594,Azerbaijan,31,2002,NA,NA,68.10920139,79.10922232
595,Azerbaijan,31,2003,NA,NA,69.7887263,79.13481619
596,Azerbaijan,31,2004,NA,NA,68.03405766,79.91396718
597,Azerbaijan,31,2005,NA,NA,70.35339107,80.96049676
598,Azerbaijan,31,2006,NA,NA,71.00435184,81.73340024
599,Azerbaijan,31,2007,NA,NA,70.73527934,81.649654
600,Azerbaijan,31,2008,NA,NA,71.42038389,82.42229277
601,Azerbaijan,31,2009,NA,NA,74.24873605,82.99670057
602,Azerbaijan,31,2010,NA,NA,75.53602095,84.47919189
603,Azerbaijan,31,2011,NA,NA,77.43232378,87.21404507
604,Azerbaijan,31,2012,NA,NA,77.93368947,88.5373558
605,Azerbaijan,31,2013,NA,NA,77.21799359,88.46738549
606,Azerbaijan,31,2014,NA,NA,80.24446098,89.36309221
607,Azerbaijan,31,2015,NA,NA,80.07852843,89.43145508
608,Azerbaijan,31,2016,NA,NA,82.22334126,90.95368787
609,Azerbaijan,31,2017,NA,NA,85.39002546,92.36938254
610,Azerbaijan,31,2018,88.53256,94.48007965,88.53256,94.48007965
611,Azerbaijan,31,2019,NA,94.77548981,85.60227554,94.77548981
612,Azerbaijan,31,2020,NA,NA,86.56490434,94.97605381
613,Burundi,108,1970,NA,NA,1.180599114,3.269310233
614,Burundi,108,1971,NA,1.78828001,0.780774387,1.78828001
615,Burundi,108,1972,NA,1.856379986,0.861051084,1.856379986
616,Burundi,108,1973,NA,1.396550059,0.653336461,1.396550059
617,Burundi,108,1974,NA,1.733659983,0.877671213,1.733659983
618,Burundi,108,1975,NA,2.107059956,1.3889,2.107059956
619,Burundi,108,1976,2.05251,2.279020071,2.05251,2.279020071
620,Burundi,108,1977,2.07995,2.256910086,2.07995,2.256910086
621,Burundi,108,1978,NA,2.404730082,1.39233651,2.404730082
622,Burundi,108,1979,NA,2.524650097,1.414998694,2.524650097
623,Burundi,108,1980,2.15232,2.569639921,2.15232,2.569639921
624,Burundi,108,1981,NA,2.936439991,1.819402184,2.936439991
625,Burundi,108,1982,2.51639,3.12432003,2.51639,3.12432003
626,Burundi,108,1983,2.3506,3.023770094,2.3506,3.023770094
627,Burundi,108,1984,2.42699,3.223949909,2.42699,3.223949909
628,Burundi,108,1985,2.633,3.575459957,2.633,3.575459957
629,Burundi,108,1986,2.84889,3.827490091,2.84889,3.827490091
630,Burundi,108,1987,3.14835,4.229710102,3.14835,4.229710102
631,Burundi,108,1988,NA,4.449779987,2.763892026,4.449779987
632,Burundi,108,1989,NA,4.896409988,2.877821588,4.896409988
633,Burundi,108,1990,NA,5.220759869,2.733867804,5.220759869
634,Burundi,108,1991,NA,5.862649918,3.695524543,5.862649918
635,Burundi,108,1992,NA,6.241630077,3.776521201,6.241630077
636,Burundi,108,1993,5.05246,6.918029785,5.05246,6.918029785
637,Burundi,108,1994,NA,NA,4.846525945,7.263294273
638,Burundi,108,1995,NA,NA,4.87739402,7.716688329
639,Burundi,108,1996,NA,NA,4.457558859,8.45071256
640,Burundi,108,1997,NA,NA,4.838344154,9.163921577
641,Burundi,108,1998,NA,NA,5.120592571,8.824758875
642,Burundi,108,1999,NA,NA,5.25249925,9.151218603
643,Burundi,108,2000,NA,NA,6.226640193,9.900049871
644,Burundi,108,2001,NA,10.10021973,6.467876864,10.10021973
645,Burundi,108,2002,NA,10.43820953,6.211869032,10.43820953
646,Burundi,108,2003,NA,10.5594101,6.686889217,10.5594101
647,Burundi,108,2004,NA,11.96858978,6.802625744,11.96858978
648,Burundi,108,2005,NA,12.98392963,9.033277837,12.98392963
649,Burundi,108,2006,NA,14.13834,9.402445248,14.13834
650,Burundi,108,2007,NA,15.08487034,9.844468745,15.08487034
651,Burundi,108,2008,NA,NA,10.77089367,17.66817587
652,Burundi,108,2009,13.09097,20.12478065,13.09097,20.12478065
653,Burundi,108,2010,15.17589,23.29063034,15.17589,23.29063034
654,Burundi,108,2011,16.88675,26.12249947,16.88675,26.12249947
655,Burundi,108,2012,18.42151,28.71599007,18.42151,28.71599007
656,Burundi,108,2013,21.40103,33.41146851,21.40103,33.41146851
657,Burundi,108,2014,25.95054,39.4112587,25.95054,39.4112587
658,Burundi,108,2015,28.89895,44.34693146,28.89895,44.34693146
659,Burundi,108,2016,32.18514,47.47816849,32.18514,47.47816849
660,Burundi,108,2017,28.30495,49.25442886,28.30495,49.25442886
661,Burundi,108,2018,27.52277,48.46501923,27.52277,48.46501923
662,Burundi,108,2019,NA,45.09125137,31.87930629,45.09125137
663,Burundi,108,2020,NA,NA,34.5336844,46.44373066
664,Belgium,56,1970,NA,NA,73.17894346,78.19160976
665,Belgium,56,1971,NA,81.9464798,73.63038237,81.9464798
666,Belgium,56,1972,NA,83.66767883,74.44662545,83.66767883
667,Belgium,56,1973,NA,84.2145462,74.62523084,84.2145462
668,Belgium,56,1974,NA,84.60318756,74.88543442,84.60318756
669,Belgium,56,1975,NA,83.93174744,75.31838726,83.93174744
670,Belgium,56,1976,NA,83.64763641,76.35932,83.64763641
671,Belgium,56,1977,78.01196,84.80814362,78.01196,84.80814362
672,Belgium,56,1978,NA,86.90569305,78.58461391,86.90569305
673,Belgium,56,1979,NA,88.10341644,79.79489298,88.10341644
674,Belgium,56,1980,NA,88.9119873,79.924354,88.9119873
675,Belgium,56,1981,NA,90.09131622,79.74570232,90.09131622
676,Belgium,56,1982,NA,92.08065033,81.07781655,92.08065033
677,Belgium,56,1983,NA,92.39891815,81.67888908,92.39891815
678,Belgium,56,1984,NA,95.30458069,82.79193207,95.30458069
679,Belgium,56,1985,NA,97.74851227,86.47659476,97.74851227
680,Belgium,56,1986,NA,99.40010071,88.34437487,99.40010071
681,Belgium,56,1987,NA,99.75166321,89.26059589,99.75166321
682,Belgium,56,1988,NA,100.6717682,90.45100697,100.6717682
683,Belgium,56,1989,NA,101.0885162,91.51935253,101.0885162
684,Belgium,56,1990,NA,101.3893738,91.27560726,101.3893738
685,Belgium,56,1991,NA,101.6770477,91.81130918,101.6770477
686,Belgium,56,1992,NA,102.7464905,92.56144426,102.7464905
687,Belgium,56,1993,95.98406,141.3999176,95.98406,141.3999176
688,Belgium,56,1994,97.97036,144.5062866,97.97036,144.5062866
689,Belgium,56,1995,99.04244,146.5032959,99.04244,146.5032959
690,Belgium,56,1996,97.67064,146.3620148,97.67064,146.3620148
691,Belgium,56,1997,NA,NA,95.91912665,144.9626615
692,Belgium,56,1998,NA,NA,94.56855333,142.9809517
693,Belgium,56,1999,93.58057,141.857254,93.58057,141.857254
694,Belgium,56,2000,93.23441,144.8762817,93.23441,144.8762817
695,Belgium,56,2001,94.11793,153.801239,94.11793,153.801239
696,Belgium,56,2002,94.64411,155.9069672,94.64411,155.9069672
697,Belgium,56,2003,96.34794,158.6302795,96.34794,158.6302795
698,Belgium,56,2004,97.69044,153.4053345,97.69044,153.4053345
699,Belgium,56,2005,97.54728,159.8901367,97.54728,159.8901367
700,Belgium,56,2006,97.9871,161.0192108,97.9871,161.0192108
701,Belgium,56,2007,96.35917,159.514267,96.35917,159.514267
702,Belgium,56,2008,94.63375,158.7434082,94.63375,158.7434082
703,Belgium,56,2009,93.46701,156.6383667,93.46701,156.6383667
704,Belgium,56,2010,92.69016,156.8615265,92.69016,156.8615265
705,Belgium,56,2011,92.56495,156.6331635,92.56495,156.6331635
706,Belgium,56,2012,93.15346,157.7947693,93.15346,157.7947693
707,Belgium,56,2013,93.63938,160.9192352,93.63938,160.9192352
708,Belgium,56,2014,93.83306,162.2993469,93.83306,162.2993469
709,Belgium,56,2015,93.65346,163.9347229,93.65346,163.9347229
710,Belgium,56,2016,94.11758,161.0331573,94.11758,161.0331573
711,Belgium,56,2017,94.94691,158.5418549,94.94691,158.5418549
712,Belgium,56,2018,NA,155.9610748,95.64181702,155.9610748
713,Belgium,56,2019,NA,NA,95.42694506,156.8671278
714,Belgium,56,2020,NA,NA,96.02126,157.7749284
715,Benin,204,1970,NA,NA,1.415729727,4.878128878
716,Benin,204,1971,NA,4.310450077,1.576757546,4.310450077
717,Benin,204,1972,NA,5.206890106,2.592764619,5.206890106
718,Benin,204,1973,NA,6.415170193,2.790263456,6.415170193
719,Benin,204,1974,NA,7.171189785,3.019296052,7.171189785
720,Benin,204,1975,NA,8.333230019,4.565030024,8.333230019
721,Benin,204,1976,NA,8.67385006,5.132230891,8.67385006
722,Benin,204,1977,NA,9.254899979,5.995691448,9.254899979
723,Benin,204,1978,NA,10.13947964,6.900296504,10.13947964
724,Benin,204,1979,NA,10.90758991,7.055887459,10.90758991
725,Benin,204,1980,NA,12.41924953,7.745128569,12.41924953
726,Benin,204,1981,NA,15.45168972,9.850117272,15.45168972
727,Benin,204,1982,NA,18.4874897,11.80134848,18.4874897
728,Benin,204,1983,NA,21.22417068,13.918855,21.22417068
729,Benin,204,1984,NA,20.14871979,14.45947823,20.14871979
730,Benin,204,1985,NA,18.9919796,14.26403063,18.9919796
731,Benin,204,1986,NA,16.34087944,12.35869337,16.34087944
732,Benin,204,1987,NA,15.1324501,11.5898784,15.1324501
733,Benin,204,1988,NA,NA,10.78846373,14.43825213
734,Benin,204,1989,NA,NA,10.28327562,13.87241704
735,Benin,204,1990,NA,NA,10.66084781,16.2595295
736,Benin,204,1991,NA,NA,11.79767189,17.06208257
737,Benin,204,1992,NA,NA,12.7135074,18.53218586
738,Benin,204,1993,NA,NA,13.38488521,19.98706531
739,Benin,204,1994,NA,NA,13.4036613,19.9619263
740,Benin,204,1995,NA,NA,14.53481606,20.93072269
741,Benin,204,1996,NA,NA,15.13029186,20.4844204
742,Benin,204,1997,NA,NA,15.17537355,20.00478408
743,Benin,204,1998,NA,NA,16.25314845,20.31435787
744,Benin,204,1999,NA,21.00428963,16.66585174,21.00428963
745,Benin,204,2000,17.4436,21.83777046,17.4436,21.83777046
746,Benin,204,2001,18.88049,23.6702404,18.88049,23.6702404
747,Benin,204,2002,NA,25.66651917,18.95596839,25.66651917
748,Benin,204,2003,NA,27.0311203,20.17708149,27.0311203
749,Benin,204,2004,NA,28.8885994,20.78610446,28.8885994
750,Benin,204,2005,NA,NA,23.24138623,31.56263988
751,Benin,204,2006,NA,NA,24.578173,35.50761405
752,Benin,204,2007,NA,NA,27.35487362,39.02129124
753,Benin,204,2008,NA,NA,29.72671165,42.69167605
754,Benin,204,2009,NA,NA,31.99717343,43.62264389
755,Benin,204,2010,NA,NA,34.54119964,46.02559895
756,Benin,204,2011,NA,49.12759018,36.35373003,49.12759018
757,Benin,204,2012,NA,NA,40.06819971,53.11829045
758,Benin,204,2013,43.42783,55.96561813,43.42783,55.96561813
759,Benin,204,2014,NA,56.23654175,44.77096286,56.23654175
760,Benin,204,2015,46.58049,58.8467598,46.58049,58.8467598
761,Benin,204,2016,NA,59.04251862,47.06723549,59.04251862
762,Benin,204,2017,NA,NA,47.54650516,59.64975126
763,Benin,204,2018,NA,NA,48.08262077,60.01270353
764,Benin,204,2019,NA,NA,49.00581661,60.61678128
765,Benin,204,2020,NA,NA,49.99188798,60.84189541
766,Burkina Faso,854,1970,NA,NA,0.908839802,3.074231375
767,Burkina Faso,854,1971,NA,1.283669949,0.666404225,1.283669949
768,Burkina Faso,854,1972,NA,1.317170024,0.749165702,1.317170024
769,Burkina Faso,854,1973,NA,1.401350021,0.560914991,1.401350021
770,Burkina Faso,854,1974,NA,1.62816,0.73584964,1.62816
771,Burkina Faso,854,1975,NA,1.70472002,0.967029708,1.70472002
772,Burkina Faso,854,1976,NA,1.742269993,0.968952159,1.742269993
773,Burkina Faso,854,1977,NA,1.909659982,1.046098617,1.909659982
774,Burkina Faso,854,1978,NA,2.003109932,0.952410561,2.003109932
775,Burkina Faso,854,1979,NA,2.13312006,1.010436316,2.13312006
776,Burkina Faso,854,1980,NA,2.484339952,1.093665865,2.484339952
777,Burkina Faso,854,1981,NA,2.643610001,1.48143087,2.643610001
778,Burkina Faso,854,1982,NA,2.951489925,1.458639386,2.951489925
779,Burkina Faso,854,1983,2.46756,2.991329908,2.46756,2.991329908
780,Burkina Faso,854,1984,NA,3.212879896,2.216045508,3.212879896
781,Burkina Faso,854,1985,2.99355,3.806230068,2.99355,3.806230068
782,Burkina Faso,854,1986,3.50964,4.513770103,3.50964,4.513770103
783,Burkina Faso,854,1987,NA,5.157660007,3.482265724,5.157660007
784,Burkina Faso,854,1988,NA,5.805190086,4.228998979,5.805190086
785,Burkina Faso,854,1989,5.27344,6.606040001,5.27344,6.606040001
786,Burkina Faso,854,1990,NA,6.891890049,5.009691537,6.891890049
787,Burkina Faso,854,1991,NA,7.229269981,5.084989899,7.229269981
788,Burkina Faso,854,1992,6.67478,7.477809906,6.67478,7.477809906
789,Burkina Faso,854,1993,6.8609,7.934559822,6.8609,7.934559822
790,Burkina Faso,854,1994,6.86524,8.290249825,6.86524,8.290249825
791,Burkina Faso,854,1995,NA,NA,5.950642381,8.630899779
792,Burkina Faso,854,1996,NA,NA,6.740953722,10.01255554
793,Burkina Faso,854,1997,NA,NA,6.7111748,10.63787394
794,Burkina Faso,854,1998,NA,NA,6.856334896,9.603009185
795,Burkina Faso,854,1999,8.63831,9.793089867,8.63831,9.793089867
796,Burkina Faso,854,2000,NA,10.42247963,8.843259784,10.42247963
797,Burkina Faso,854,2001,7.98013,10.63871956,7.98013,10.63871956
798,Burkina Faso,854,2002,NA,NA,8.270326991,11.067739
799,Burkina Faso,854,2003,9.48721,12.07507038,9.48721,12.07507038
800,Burkina Faso,854,2004,10.55512,13.25078964,10.55512,13.25078964
801,Burkina Faso,854,2005,11.39514,14.29878044,11.39514,14.29878044
802,Burkina Faso,854,2006,12.2104,15.04074955,12.2104,15.04074955
803,Burkina Faso,854,2007,12.92052,16.16699028,12.92052,16.16699028
804,Burkina Faso,854,2008,14.773,18.91509056,14.773,18.91509056
805,Burkina Faso,854,2009,15.822,20.29426003,15.822,20.29426003
806,Burkina Faso,854,2010,16.48295,21.90269089,16.48295,21.90269089
807,Burkina Faso,854,2011,18.46052,23.83592987,18.46052,23.83592987
808,Burkina Faso,854,2012,19.74492,25.93309021,19.74492,25.93309021
809,Burkina Faso,854,2013,21.66185,28.36595917,21.66185,28.36595917
810,Burkina Faso,854,2014,NA,30.35403061,24.26152362,30.35403061
811,Burkina Faso,854,2015,26.53378,33.71873093,26.53378,33.71873093
812,Burkina Faso,854,2016,28.10485,35.78715134,28.10485,35.78715134
813,Burkina Faso,854,2017,29.14227,38.11724854,29.14227,38.11724854
814,Burkina Faso,854,2018,31.00148,40.70972824,31.00148,40.70972824
815,Burkina Faso,854,2019,NA,41.31110001,32.65000788,41.31110001
816,Burkina Faso,854,2020,NA,NA,34.21519597,41.64311592
817,Bangladesh,50,1970,NA,NA,12.97033643,19.24721946
818,Bangladesh,50,1971,NA,NA,16.24497242,19.79839544
819,Bangladesh,50,1972,NA,NA,16.96577365,20.70354225
820,Bangladesh,50,1973,NA,20.75938034,17.5164237,20.75938034
821,Bangladesh,50,1974,NA,NA,16.1460614,18.99584879
822,Bangladesh,50,1975,NA,NA,15.53126488,17.57831455
823,Bangladesh,50,1976,16.52433,17.8205204,16.52433,17.8205204
824,Bangladesh,50,1977,14.53011,17.55979919,14.53011,17.55979919
825,Bangladesh,50,1978,NA,NA,14.31048991,17.07883314
826,Bangladesh,50,1979,NA,17.23557091,14.91849678,17.23557091
827,Bangladesh,50,1980,NA,18.99373055,16.26194821,18.99373055
828,Bangladesh,50,1981,16.01118,16.85020065,16.01118,16.85020065
829,Bangladesh,50,1982,NA,NA,16.17425529,18.03569936
830,Bangladesh,50,1983,19.38873,20.3182106,19.38873,20.3182106
831,Bangladesh,50,1984,NA,20.91304016,18.95948041,20.91304016
832,Bangladesh,50,1985,NA,20.56513977,18.53151936,20.56513977
833,Bangladesh,50,1986,NA,20.22071075,18.6009703,20.22071075
834,Bangladesh,50,1987,19.49982,20.62133026,19.49982,20.62133026
835,Bangladesh,50,1988,NA,20.52153015,18.63601515,20.52153015
836,Bangladesh,50,1989,NA,20.37590027,18.36731517,20.37590027
837,Bangladesh,50,1990,NA,20.90838051,17.91557376,20.90838051
838,Bangladesh,50,1991,NA,NA,20.03190746,24.04499568
839,Bangladesh,50,1992,NA,NA,22.12433319,27.75682369
840,Bangladesh,50,1993,NA,NA,25.51397986,30.73726837
841,Bangladesh,50,1994,NA,NA,27.38817409,32.67418163
842,Bangladesh,50,1995,NA,NA,29.28304581,33.9868295
843,Bangladesh,50,1996,NA,NA,32.32250508,37.99265121
844,Bangladesh,50,1997,NA,NA,36.48606232,41.20654157
845,Bangladesh,50,1998,41.96004,45.16392136,41.96004,45.16392136
846,Bangladesh,50,1999,45.10087,48.33118057,45.10087,48.33118057
847,Bangladesh,50,2000,46.4506,49.76398849,46.4506,49.76398849
848,Bangladesh,50,2001,47.72372,51.03987122,47.72372,51.03987122
849,Bangladesh,50,2002,48.85865,52.19578934,48.85865,52.19578934
850,Bangladesh,50,2003,48.62257,51.93294144,48.62257,51.93294144
851,Bangladesh,50,2004,45.27481,48.3519783,45.27481,48.3519783
852,Bangladesh,50,2005,43.94428,46.96282959,43.94428,46.96282959
853,Bangladesh,50,2006,44.60284,47.52978134,44.60284,47.52978134
854,Bangladesh,50,2007,45.41006,48.30105972,45.41006,48.30105972
855,Bangladesh,50,2008,NA,46.24111938,43.93482606,46.24111938
856,Bangladesh,50,2009,46.3405,49.99824142,46.3405,49.99824142
857,Bangladesh,50,2010,47.65124,51.63769913,47.65124,51.63769913
858,Bangladesh,50,2011,47.29212,52.43136978,47.29212,52.43136978
859,Bangladesh,50,2012,49.66535,55.20996857,49.66535,55.20996857
860,Bangladesh,50,2013,54.27441,60.16873932,54.27441,60.16873932
861,Bangladesh,50,2014,NA,NA,55.34778173,62.83338481
862,Bangladesh,50,2015,59.13634,65.62918854,59.13634,65.62918854
863,Bangladesh,50,2016,65.21977,71.41584015,65.21977,71.41584015
864,Bangladesh,50,2017,63.74088,69.66316986,63.74088,69.66316986
865,Bangladesh,50,2018,66.54968,72.69059753,66.54968,72.69059753
866,Bangladesh,50,2019,NA,72.55812836,66.02865618,72.55812836
867,Bangladesh,50,2020,NA,NA,65.67719014,74.47902288
868,Bulgaria,100,1970,NA,NA,83.4248571,88.0310967
869,Bulgaria,100,1971,NA,89.79611206,82.86227103,89.79611206
870,Bulgaria,100,1972,NA,90.79490662,83.9884459,90.79490662
871,Bulgaria,100,1973,NA,92.04534912,82.54549189,92.04534912
872,Bulgaria,100,1974,NA,93.62368774,84.39028113,93.62368774
873,Bulgaria,100,1975,NA,94.94631958,85.60815719,94.94631958
874,Bulgaria,100,1976,NA,90.71848297,84.34856882,90.71848297
875,Bulgaria,100,1977,NA,93.55718231,84.78925448,93.55718231
876,Bulgaria,100,1978,NA,92.06024933,85.31696781,92.06024933
877,Bulgaria,100,1979,NA,89.434021,83.50000693,89.434021
878,Bulgaria,100,1980,NA,89.71346283,83.08142363,89.71346283
879,Bulgaria,100,1981,NA,90.16822052,83.29135755,90.16822052
880,Bulgaria,100,1982,NA,90.96820068,83.31802697,90.96820068
881,Bulgaria,100,1983,NA,91.78655243,83.6812055,91.78655243
882,Bulgaria,100,1984,NA,91.98879242,85.12196361,91.98879242
883,Bulgaria,100,1985,NA,93.26184845,84.95102872,93.26184845
884,Bulgaria,100,1986,NA,98.88510895,87.75786748,98.88510895
885,Bulgaria,100,1987,NA,100.026123,90.38325621,100.026123
886,Bulgaria,100,1988,NA,101.7010574,91.73683248,101.7010574
887,Bulgaria,100,1989,NA,102.2375107,92.10265605,102.2375107
888,Bulgaria,100,1990,NA,98.79859161,91.56595627,98.79859161
889,Bulgaria,100,1991,NA,97.70150757,89.94425559,97.70150757
890,Bulgaria,100,1992,NA,95.78276825,89.39146216,95.78276825
891,Bulgaria,100,1993,NA,92.86282349,86.9290695,92.86282349
892,Bulgaria,100,1994,NA,90.05886078,84.14871053,90.05886078
893,Bulgaria,100,1995,NA,91.73722839,84.53760994,91.73722839
894,Bulgaria,100,1996,84.36506,92.63237762,84.36506,92.63237762
895,Bulgaria,100,1997,84.29781,92.24411774,84.29781,92.24411774
896,Bulgaria,100,1998,84.47823,91.69548798,84.47823,91.69548798
897,Bulgaria,100,1999,85.22409,91.94560242,85.22409,91.94560242
898,Bulgaria,100,2000,86.44825,92.78795624,86.44825,92.78795624
899,Bulgaria,100,2001,87.27445,93.85347748,87.27445,93.85347748
900,Bulgaria,100,2002,87.63113,95.29589081,87.63113,95.29589081
901,Bulgaria,100,2003,84.91763,86.75478363,84.91763,86.75478363
902,Bulgaria,100,2004,85.78885,88.74053955,85.78885,88.74053955
903,Bulgaria,100,2005,85.89795,89.22805786,85.89795,89.22805786
904,Bulgaria,100,2006,85.10716,89.74011993,85.10716,89.74011993
905,Bulgaria,100,2007,84.9176,90.23805237,84.9176,90.23805237
906,Bulgaria,100,2008,84.19548,89.43395996,84.19548,89.43395996
907,Bulgaria,100,2009,83.43903,88.74194336,83.43903,88.74194336
908,Bulgaria,100,2010,83.95626,90.22619629,83.95626,90.22619629
909,Bulgaria,100,2011,85.72393,93.75525665,85.72393,93.75525665
910,Bulgaria,100,2012,86.73715,94.69573212,86.73715,94.69573212
911,Bulgaria,100,2013,90.03958,101.4531631,90.03958,101.4531631
912,Bulgaria,100,2014,91.02326,104.1487808,91.02326,104.1487808
913,Bulgaria,100,2015,91.22931,102.2722702,91.22931,102.2722702
914,Bulgaria,100,2016,90.10467,99.67707825,90.10467,99.67707825
915,Bulgaria,100,2017,89.05757,98.18347168,89.05757,98.18347168
916,Bulgaria,100,2018,NA,96.82090759,89.67893387,96.82090759
917,Bulgaria,100,2019,NA,NA,89.3003837,97.66594717
918,Bulgaria,100,2020,NA,NA,89.89557442,97.85614571
919,Bahrain,48,1970,NA,NA,42.33267564,50.70444406
920,Bahrain,48,1971,NA,50.62672043,42.52478936,50.62672043
921,Bahrain,48,1972,NA,50.37171173,41.94359848,50.37171173
922,Bahrain,48,1973,NA,51.70991898,41.38261966,51.70991898
923,Bahrain,48,1974,NA,55.08573914,43.3078133,55.08573914
924,Bahrain,48,1975,NA,58.61901093,43.7843077,58.61901093
925,Bahrain,48,1976,NA,60.37620163,44.55348221,60.37620163
926,Bahrain,48,1977,44.49664,61.65148163,44.49664,61.65148163
927,Bahrain,48,1978,47.30355,65.87055969,47.30355,65.87055969
928,Bahrain,48,1979,50.78448,68.42624664,50.78448,68.42624664
929,Bahrain,48,1980,NA,58.99552155,50.53407216,58.99552155
930,Bahrain,48,1981,NA,64.28224945,53.79127633,64.28224945
931,Bahrain,48,1982,58.75061,70.33316803,58.75061,70.33316803
932,Bahrain,48,1983,69.9067,84.11666107,69.9067,84.11666107
933,Bahrain,48,1984,67.10597,85.50047302,67.10597,85.50047302
934,Bahrain,48,1985,72.6233,92.26914215,72.6233,92.26914215
935,Bahrain,48,1986,76.82985,97.39945221,76.82985,97.39945221
936,Bahrain,48,1987,73.83914,94.31079865,73.83914,94.31079865
937,Bahrain,48,1988,NA,91.6904068,75.67269249,91.6904068
938,Bahrain,48,1989,75.80844,90.40003967,75.80844,90.40003967
939,Bahrain,48,1990,NA,86.93154144,76.42314248,86.93154144
940,Bahrain,48,1991,NA,99.43728638,81.87418494,99.43728638
941,Bahrain,48,1992,84.70331,98.49221802,84.70331,98.49221802
942,Bahrain,48,1993,NA,101.8405838,88.50448633,101.8405838
943,Bahrain,48,1994,90.47407,105.1617432,90.47407,105.1617432
944,Bahrain,48,1995,91.90458,106.1283569,91.90458,106.1283569
945,Bahrain,48,1996,NA,104.2143173,89.31152139,104.2143173
946,Bahrain,48,1997,85.39812,97.35269928,85.39812,97.35269928
947,Bahrain,48,1998,85.41438,96.02433777,85.41438,96.02433777
948,Bahrain,48,1999,84.76823,94.61630249,84.76823,94.61630249
949,Bahrain,48,2000,88.15098,97.56947327,88.15098,97.56947327
950,Bahrain,48,2001,88.95659,97.96576691,88.95659,97.96576691
951,Bahrain,48,2002,86.03916,94.30005646,86.03916,94.30005646
952,Bahrain,48,2003,85.76261,94.26097107,85.76261,94.26097107
953,Bahrain,48,2004,86.78134,95.3710022,86.78134,95.3710022
954,Bahrain,48,2005,87.7959,96.20007324,87.7959,96.20007324
955,Bahrain,48,2006,88.17757,96.39720917,88.17757,96.39720917
956,Bahrain,48,2007,NA,NA,85.77260895,93.71465351
957,Bahrain,48,2008,84.73309,91.79231262,84.73309,91.79231262
958,Bahrain,48,2009,85.1202,91.98146057,85.1202,91.98146057
959,Bahrain,48,2010,86.11679,92.85565186,86.11679,92.85565186
960,Bahrain,48,2011,87.53958,95.29779816,87.53958,95.29779816
961,Bahrain,48,2012,84.05848,91.67199707,84.05848,91.67199707
962,Bahrain,48,2013,85.36073,96.67333984,85.36073,96.67333984
963,Bahrain,48,2014,88.29499,98.94239807,88.29499,98.94239807
964,Bahrain,48,2015,91.09603,102.1602402,91.09603,102.1602402
965,Bahrain,48,2016,93.07504,103.8538437,93.07504,103.8538437
966,Bahrain,48,2017,92.35773,102.2033768,92.35773,102.2033768
967,Bahrain,48,2018,90.19346,98.59906769,90.19346,98.59906769
968,Bahrain,48,2019,NA,97.11241913,87.65754168,97.11241913
969,Bahrain,48,2020,NA,NA,86.43942648,97.11397196
970,"Bahamas, The",44,1970,NA,NA,84.12853272,90.19770417
971,"Bahamas, The",44,1971,NA,90.76348877,83.87665397,90.76348877
972,"Bahamas, The",44,1972,NA,90.73925018,82.02664236,90.73925018
973,"Bahamas, The",44,1973,NA,90.3444519,81.12141956,90.3444519
974,"Bahamas, The",44,1974,NA,98.64115906,85.24222488,98.64115906
975,"Bahamas, The",44,1975,NA,106.1096497,88.42921483,106.1096497
976,"Bahamas, The",44,1976,NA,106.199913,90.33871129,106.199913
977,"Bahamas, The",44,1977,NA,NA,91.10193988,102.9219881
978,"Bahamas, The",44,1978,NA,NA,91.52871125,100.278361
979,"Bahamas, The",44,1979,NA,NA,91.61700081,99.36081251
980,"Bahamas, The",44,1980,NA,95.87312317,90.80090418,95.87312317
981,"Bahamas, The",44,1981,90.34744,90.34744263,90.34744,90.34744263
982,"Bahamas, The",44,1982,NA,89.36834717,86.98936486,89.36834717
983,"Bahamas, The",44,1983,NA,89.1701889,86.10080875,89.1701889
984,"Bahamas, The",44,1984,90.35065,94.71453094,90.35065,94.71453094
985,"Bahamas, The",44,1985,NA,86.11534119,82.60762573,86.11534119
986,"Bahamas, The",44,1986,NA,86.3056488,80.43385156,86.3056488
987,"Bahamas, The",44,1987,NA,92.80970001,81.90627092,92.80970001
988,"Bahamas, The",44,1988,NA,NA,82.16137644,90.95664238
989,"Bahamas, The",44,1989,NA,NA,81.08945938,88.13704808
990,"Bahamas, The",44,1990,NA,85.73209381,80.59947059,85.73209381
991,"Bahamas, The",44,1991,NA,87.17424011,82.3787432,87.17424011
992,"Bahamas, The",44,1992,89.24923,95.86184692,89.24923,95.86184692
993,"Bahamas, The",44,1993,89.52996,95.88069153,89.52996,95.88069153
994,"Bahamas, The",44,1994,85.89953,89.80233765,85.89953,89.80233765
995,"Bahamas, The",44,1995,NA,86.8323822,82.25154581,86.8323822
996,"Bahamas, The",44,1996,NA,NA,79.37599682,84.92378775
997,"Bahamas, The",44,1997,NA,82.01864624,76.88408857,82.01864624
998,"Bahamas, The",44,1998,NA,NA,73.30965577,80.19300221
999,"Bahamas, The",44,1999,70.7111,77.5308075,70.7111,77.5308075
1000,"Bahamas, The",44,2000,NA,NA,72.44941375,81.97434406
1001,"Bahamas, The",44,2001,NA,NA,75.21137597,86.28636103
1002,"Bahamas, The",44,2002,NA,91.8791275,78.23644082,91.8791275
1003,"Bahamas, The",44,2003,NA,NA,80.01264479,89.1579444
1004,"Bahamas, The",44,2004,79.4314,86.17588806,79.4314,86.17588806
1005,"Bahamas, The",44,2005,82.12592,88.45793152,82.12592,88.45793152
1006,"Bahamas, The",44,2006,83.14323,89.68250275,83.14323,89.68250275
1007,"Bahamas, The",44,2007,85.49348,93.1100235,85.49348,93.1100235
1008,"Bahamas, The",44,2008,84.04865,92.15827942,84.04865,92.15827942
1009,"Bahamas, The",44,2009,81.54506,90.24461365,81.54506,90.24461365
1010,"Bahamas, The",44,2010,79.75847,89.35462952,79.75847,89.35462952
1011,"Bahamas, The",44,2011,74.73581,84.98634338,74.73581,84.98634338
1012,"Bahamas, The",44,2012,75.71744,85.76167297,75.71744,85.76167297
1013,"Bahamas, The",44,2013,68.50649,76.89482117,68.50649,76.89482117
1014,"Bahamas, The",44,2014,72.62728,81.41914368,72.62728,81.41914368
1015,"Bahamas, The",44,2015,58.91371,66.38839722,58.91371,66.38839722
1016,"Bahamas, The",44,2016,66.65546,73.40247345,66.65546,73.40247345
1017,"Bahamas, The",44,2017,65.13657,79.36180115,65.13657,79.36180115
1018,"Bahamas, The",44,2018,62.4958,69.47309113,62.4958,69.47309113
1019,"Bahamas, The",44,2019,NA,NA,61.28902081,69.75851857
1020,"Bahamas, The",44,2020,NA,NA,61.17863446,69.51577304
1021,Belarus,112,1970,NA,NA,84.57097758,89.06180614
1022,Belarus,112,1971,NA,90.10762787,84.22136114,90.10762787
1023,Belarus,112,1972,NA,91.85532379,83.21160243,91.85532379
1024,Belarus,112,1973,NA,94.02249908,84.60263762,94.02249908
1025,Belarus,112,1974,NA,96.5411377,87.79683602,96.5411377
1026,Belarus,112,1975,NA,97.27603149,88.6527801,97.27603149
1027,Belarus,112,1976,NA,97.65984344,89.90803815,97.65984344
1028,Belarus,112,1977,NA,97.70339203,91.19130095,97.70339203
1029,Belarus,112,1978,NA,97.37461853,89.0521213,97.37461853
1030,Belarus,112,1979,NA,97.38752747,89.80013158,97.38752747
1031,Belarus,112,1980,NA,98.25019836,89.81309149,98.25019836
1032,Belarus,112,1981,NA,99.18878937,91.12531378,99.18878937
1033,Belarus,112,1982,NA,99.80648041,91.42057885,99.80648041
1034,Belarus,112,1983,NA,100.449707,91.36151666,100.449707
1035,Belarus,112,1984,NA,100.7717819,92.11560661,100.7717819
1036,Belarus,112,1985,NA,100.749649,93.80986982,100.749649
1037,Belarus,112,1986,NA,100.4003677,92.39801956,100.4003677
1038,Belarus,112,1987,NA,100.3010635,92.39336519,100.3010635
1039,Belarus,112,1988,NA,99.5668869,92.3774171,99.5668869
1040,Belarus,112,1989,NA,98.80796814,91.97328896,98.80796814
1041,Belarus,112,1990,NA,97.34259796,91.40156001,97.34259796
1042,Belarus,112,1991,NA,93.85092926,89.52991863,93.85092926
1043,Belarus,112,1992,NA,93.12220764,87.5255623,93.12220764
1044,Belarus,112,1993,NA,92.19728851,86.37529537,92.19728851
1045,Belarus,112,1994,NA,93.05457306,86.54517805,93.05457306
1046,Belarus,112,1995,NA,94.40019989,86.40909751,94.40019989
1047,Belarus,112,1996,NA,95.76133728,87.51638621,95.76133728
1048,Belarus,112,1997,NA,95.49623871,86.32101556,95.49623871
1049,Belarus,112,1998,NA,86.66413879,83.8018215,86.66413879
1050,Belarus,112,1999,NA,NA,81.90865181,89.27471966
1051,Belarus,112,2000,NA,NA,84.45157972,91.94474046
1052,Belarus,112,2001,NA,NA,85.22159941,94.37909871
1053,Belarus,112,2002,NA,NA,85.91590828,96.67692678
1054,Belarus,112,2003,NA,NA,88.97855593,99.92864784
1055,Belarus,112,2004,NA,NA,89.80827098,102.0030542
1056,Belarus,112,2005,NA,NA,92.4937241,104.411838
1057,Belarus,112,2006,NA,NA,92.71675039,106.9602124
1058,Belarus,112,2007,NA,NA,93.93865288,110.0550901
1059,Belarus,112,2008,NA,111.9255905,94.09575134,111.9255905
1060,Belarus,112,2009,NA,110.7479019,94.12185273,110.7479019
1061,Belarus,112,2010,94.90999,108.225441,94.90999,108.225441
1062,Belarus,112,2011,95.19412,107.3914185,95.19412,107.3914185
1063,Belarus,112,2012,96.37232,107.2134399,96.37232,107.2134399
1064,Belarus,112,2013,97.40129,105.4282608,97.40129,105.4282608
1065,Belarus,112,2014,98.06344,105.52314,98.06344,105.52314
1066,Belarus,112,2015,98.50839,105.4690018,98.50839,105.4690018
1067,Belarus,112,2016,97.60838,104.7959213,97.60838,104.7959213
1068,Belarus,112,2017,96.37553,103.5134583,96.37553,103.5134583
1069,Belarus,112,2018,95.63948,102.4395294,95.63948,102.4395294
1070,Belarus,112,2019,NA,NA,94.33208634,103.2197847
1071,Belarus,112,2020,NA,NA,92.92896112,102.4845507
1072,Belize,84,1970,NA,NA,23.07759461,44.25148087
1073,Belize,84,1971,NA,NA,30.8177332,46.33761364
1074,Belize,84,1972,NA,NA,34.79904617,47.59058484
1075,Belize,84,1973,NA,NA,37.09268438,49.43966103
1076,Belize,84,1974,NA,NA,37.87132801,49.08391289
1077,Belize,84,1975,NA,NA,38.55825766,50.05218703
1078,Belize,84,1976,NA,NA,39.68695682,51.04841775
1079,Belize,84,1977,NA,NA,41.13030371,52.70244962
1080,Belize,84,1978,NA,NA,41.50499879,52.71758624
1081,Belize,84,1979,NA,NA,42.40987288,54.47701511
1082,Belize,84,1980,NA,54.2193718,42.34116357,54.2193718
1083,Belize,84,1981,NA,53.01934814,43.14480247,53.01934814
1084,Belize,84,1982,NA,52.45795822,43.72937877,52.45795822
1085,Belize,84,1983,NA,NA,43.03861159,53.80025513
1086,Belize,84,1984,NA,NA,44.74225736,55.17313244
1087,Belize,84,1985,NA,NA,44.94668817,57.07139796
1088,Belize,84,1986,NA,57.82928085,46.26360253,57.82928085
1089,Belize,84,1987,NA,60.58060074,48.06437054,60.58060074
1090,Belize,84,1988,NA,NA,48.75861434,60.81368021
1091,Belize,84,1989,NA,NA,49.65004144,60.87904435
1092,Belize,84,1990,NA,NA,50.39082539,61.0554577
1093,Belize,84,1991,NA,60.75178146,49.54175627,60.75178146
1094,Belize,84,1992,NA,NA,51.04506085,63.02642368
1095,Belize,84,1993,NA,NA,52.54455951,65.55351487
1096,Belize,84,1994,NA,68.38514709,55.00534694,68.38514709
1097,Belize,84,1995,NA,67.20717621,56.25104601,67.20717621
1098,Belize,84,1996,NA,NA,55.85091852,65.9707075
1099,Belize,84,1997,NA,NA,55.9557364,65.80370074
1100,Belize,84,1998,NA,NA,55.06923895,64.99480468
1101,Belize,84,1999,55.27524,64.13491058,55.27524,64.13491058
1102,Belize,84,2000,58.59082,67.98631287,58.59082,67.98631287
1103,Belize,84,2001,60.15394,70.59146881,60.15394,70.59146881
1104,Belize,84,2002,NA,NA,62.29340514,73.60390791
1105,Belize,84,2003,68.07142,76.94431305,68.07142,76.94431305
1106,Belize,84,2004,NA,78.25524902,67.42659113,78.25524902
1107,Belize,84,2005,65.00642,76.46658325,65.00642,76.46658325
1108,Belize,84,2006,64.72732,76.66667175,64.72732,76.66667175
1109,Belize,84,2007,64.16498,75.31014252,64.16498,75.31014252
1110,Belize,84,2008,63.37331,74.79151154,63.37331,74.79151154
1111,Belize,84,2009,63.70928,74.39433289,63.70928,74.39433289
1112,Belize,84,2010,63.64555,75.30957794,63.64555,75.30957794
1113,Belize,84,2011,65.33882,75.951828,65.33882,75.951828
1114,Belize,84,2012,67.45447,78.31773376,67.45447,78.31773376
1115,Belize,84,2013,69.13129,80.07402802,69.13129,80.07402802
1116,Belize,84,2014,69.22614,79.76219177,69.22614,79.76219177
1117,Belize,84,2015,69.39745,80.65795135,69.39745,80.65795135
1118,Belize,84,2016,72.08962,87.00610352,72.08962,87.00610352
1119,Belize,84,2017,70.34414,84.04007721,70.34414,84.04007721
1120,Belize,84,2018,71.149,85.37245941,71.149,85.37245941
1121,Belize,84,2019,NA,86.38567352,73.61441303,86.38567352
1122,Belize,84,2020,NA,NA,75.95828548,87.40041424
1123,Bermuda,60,1970,NA,NA,69.30038387,79.97234815
1124,Bermuda,60,1971,NA,80.01499939,67.28104421,80.01499939
1125,Bermuda,60,1972,NA,78.71224213,64.61543257,78.71224213
1126,Bermuda,60,1973,NA,83.39795685,64.51333619,83.39795685
1127,Bermuda,60,1974,NA,78.47509766,63.77648258,78.47509766
1128,Bermuda,60,1975,NA,80.08178711,63.40847976,80.08178711
1129,Bermuda,60,1976,NA,81.33535767,62.52802662,81.33535767
1130,Bermuda,60,1977,NA,91.26756287,64.24505015,91.26756287
1131,Bermuda,60,1978,62.85371,90.36186218,62.85371,90.36186218
1132,Bermuda,60,1979,NA,92.46045685,68.95756012,92.46045685
1133,Bermuda,60,1980,NA,97.41995239,75.46931668,97.41995239
1134,Bermuda,60,1981,NA,NA,77.94737171,97.16535553
1135,Bermuda,60,1982,NA,NA,78.4059659,95.56229989
1136,Bermuda,60,1983,NA,NA,77.95753162,94.07342673
1137,Bermuda,60,1984,NA,NA,77.85485653,93.53514876
1138,Bermuda,60,1985,NA,NA,75.69929626,92.40535034
1139,Bermuda,60,1986,NA,NA,74.07720673,90.85514736
1140,Bermuda,60,1987,NA,NA,72.92368895,90.2395163
1141,Bermuda,60,1988,NA,NA,72.82746621,87.65796767
1142,Bermuda,60,1989,NA,NA,71.92986289,87.01669928
1143,Bermuda,60,1990,NA,NA,70.69379396,86.33019673
1144,Bermuda,60,1991,NA,NA,68.72710694,83.78913892
1145,Bermuda,60,1992,NA,NA,68.98956414,81.82370124
1146,Bermuda,60,1993,NA,NA,67.5273102,81.03130398
1147,Bermuda,60,1994,NA,NA,66.17276441,81.8824896
1148,Bermuda,60,1995,NA,NA,66.74918709,81.32385933
1149,Bermuda,60,1996,NA,NA,66.18741148,79.83248003
1150,Bermuda,60,1997,NA,NA,66.73072903,80.35311713
1151,Bermuda,60,1998,NA,NA,66.04991016,79.28166781
1152,Bermuda,60,1999,NA,NA,63.80691458,78.23607276
1153,Bermuda,60,2000,NA,NA,62.12614043,77.93675201
1154,Bermuda,60,2001,NA,77.20662689,62.34830862,77.20662689
1155,Bermuda,60,2002,NA,76.41445923,61.07024458,76.41445923
1156,Bermuda,60,2003,NA,77.408638,61.48209909,77.408638
1157,Bermuda,60,2004,NA,79.44094849,62.65303842,79.44094849
1158,Bermuda,60,2005,NA,78.70262909,62.19424392,78.70262909
1159,Bermuda,60,2006,NA,75.16220093,60.75180704,75.16220093
1160,Bermuda,60,2007,NA,NA,60.47139769,75.4789477
1161,Bermuda,60,2008,NA,NA,60.50267353,76.83635313
1162,Bermuda,60,2009,NA,NA,59.02952642,77.48368808
1163,Bermuda,60,2010,58.19615,77.37303162,58.19615,77.37303162
1164,Bermuda,60,2011,72.76762,76.69093323,72.76762,76.69093323
1165,Bermuda,60,2012,NA,76.49401855,68.41175133,76.49401855
1166,Bermuda,60,2013,NA,77.01531219,65.54202595,77.01531219
1167,Bermuda,60,2014,NA,76.77734375,64.52615077,76.77734375
1168,Bermuda,60,2015,NA,76.95237732,63.12530008,76.95237732
1169,Bermuda,60,2016,NA,NA,63.35169857,77.94821744
1170,Bermuda,60,2017,NA,NA,62.67615146,79.48496788
1171,Bermuda,60,2018,NA,NA,63.9863284,78.50673574
1172,Bermuda,60,2019,NA,NA,62.21881907,79.77229933
1173,Bermuda,60,2020,NA,NA,63.23318603,80.90246537
1174,Bolivia,68,1970,NA,27.07554054,9.043579972,27.07554054
1175,Bolivia,68,1971,NA,28.96980095,15.59050854,28.96980095
1176,Bolivia,68,1972,NA,32.01828003,19.93490653,32.01828003
1177,Bolivia,68,1973,NA,32.92008972,22.67828535,32.92008972
1178,Bolivia,68,1974,NA,NA,24.82433019,35.71132364
1179,Bolivia,68,1975,NA,38.39004898,28.0117532,38.39004898
1180,Bolivia,68,1976,NA,NA,28.93234469,39.73586207
1181,Bolivia,68,1977,NA,NA,30.67930368,40.15353881
1182,Bolivia,68,1978,NA,NA,31.98886891,43.92476725
1183,Bolivia,68,1979,NA,NA,33.6783929,45.84861223
1184,Bolivia,68,1980,NA,NA,35.38073872,45.87973468
1185,Bolivia,68,1981,NA,NA,36.96331411,47.77982448
1186,Bolivia,68,1982,NA,NA,37.96415987,49.42045428
1187,Bolivia,68,1983,NA,NA,38.38457469,50.76358387
1188,Bolivia,68,1984,NA,NA,39.84557158,52.59617628
1189,Bolivia,68,1985,NA,NA,40.30164962,52.45558798
1190,Bolivia,68,1986,NA,NA,41.28170299,54.22817983
1191,Bolivia,68,1987,NA,NA,43.1634072,56.4318548
1192,Bolivia,68,1988,NA,NA,45.21858922,57.45670281
1193,Bolivia,68,1989,NA,NA,45.74855815,58.81962293
1194,Bolivia,68,1990,NA,NA,45.6723485,58.71632719
1195,Bolivia,68,1991,NA,NA,46.5169757,61.58837166
1196,Bolivia,68,1992,NA,NA,47.74683781,62.02055037
1197,Bolivia,68,1993,NA,NA,48.39049165,63.40511322
1198,Bolivia,68,1994,NA,NA,51.85952922,64.13093937
1199,Bolivia,68,1995,NA,NA,52.13324995,65.76970955
1200,Bolivia,68,1996,NA,NA,54.14138247,67.28681661
1201,Bolivia,68,1997,NA,NA,57.21561053,70.31115147
1202,Bolivia,68,1998,NA,71.77848816,59.77734537,71.77848816
1203,Bolivia,68,1999,NA,77.18572998,62.42434193,77.18572998
1204,Bolivia,68,2000,62.3867,72.90833282,62.3867,72.90833282
1205,Bolivia,68,2001,65.13454,75.85266876,65.13454,75.85266876
1206,Bolivia,68,2002,69.4617,80.58419037,69.4617,80.58419037
1207,Bolivia,68,2003,72.04412,83.30819702,72.04412,83.30819702
1208,Bolivia,68,2004,74.14804,86.09528351,74.14804,86.09528351
1209,Bolivia,68,2005,74.68435,87.01776123,74.68435,87.01776123
1210,Bolivia,68,2006,74.05262,86.1677475,74.05262,86.1677475
1211,Bolivia,68,2007,73.1655,85.63527679,73.1655,85.63527679
1212,Bolivia,68,2008,72.09962,85.01277924,72.09962,85.01277924
1213,Bolivia,68,2009,72.78282,83.46188354,72.78282,83.46188354
1214,Bolivia,68,2010,72.78318,88.7091217,72.78318,88.7091217
1215,Bolivia,68,2011,72.385,86.06030273,72.385,86.06030273
1216,Bolivia,68,2012,73.56987,88.13147736,73.56987,88.13147736
1217,Bolivia,68,2013,75.20722,89.89794922,75.20722,89.89794922
1218,Bolivia,68,2014,75.86576,90.38321686,75.86576,90.38321686
1219,Bolivia,68,2015,76.68761,91.36424255,76.68761,91.36424255
1220,Bolivia,68,2016,76.9402,91.42639923,76.9402,91.42639923
1221,Bolivia,68,2017,76.1901,90.29644775,76.1901,90.29644775
1222,Bolivia,68,2018,76.55438,89.72425079,76.55438,89.72425079
1223,Bolivia,68,2019,NA,NA,76.55918694,90.58203035
1224,Bolivia,68,2020,NA,NA,78.21394783,90.67327989
1225,Brazil,76,1970,NA,NA,58.51044004,68.19158399
1226,Brazil,76,1971,NA,NA,54.95369752,69.19147219
1227,Brazil,76,1972,NA,NA,54.13293037,71.96129862
1228,Brazil,76,1973,NA,NA,51.75187573,69.51147553
1229,Brazil,76,1974,NA,NA,53.94842147,71.05908263
1230,Brazil,76,1975,NA,NA,54.85708304,74.47426192
1231,Brazil,76,1976,NA,NA,58.46048934,75.45884065
1232,Brazil,76,1977,NA,NA,62.55054559,77.59817392
1233,Brazil,76,1978,NA,NA,59.86796208,77.46978007
1234,Brazil,76,1979,NA,NA,62.81589709,79.20017417
1235,Brazil,76,1980,NA,NA,64.57134962,81.82000554
1236,Brazil,76,1981,NA,NA,65.45270852,84.84856469
1237,Brazil,76,1982,NA,NA,65.33232415,84.53478857
1238,Brazil,76,1983,NA,NA,70.62895727,87.4583737
1239,Brazil,76,1984,NA,NA,73.07443395,88.8337352
1240,Brazil,76,1985,NA,NA,72.96426473,90.97055827
1241,Brazil,76,1986,NA,NA,71.22165454,91.64470712
1242,Brazil,76,1987,NA,NA,73.54055771,93.43746954
1243,Brazil,76,1988,NA,NA,73.70769249,94.0384879
1244,Brazil,76,1989,NA,NA,78.264391,96.28613928
1245,Brazil,76,1990,NA,NA,77.28915705,97.5676516
1246,Brazil,76,1991,NA,NA,78.83335964,98.15096245
1247,Brazil,76,1992,NA,NA,79.17793752,99.11741236
1248,Brazil,76,1993,NA,NA,80.31338685,99.30235664
1249,Brazil,76,1994,NA,NA,80.28141317,99.69812634
1250,Brazil,76,1995,NA,NA,80.01841091,101.0817034
1251,Brazil,76,1996,NA,NA,80.28754403,103.7719838
1252,Brazil,76,1997,NA,NA,81.15763488,104.0187867
1253,Brazil,76,1998,NA,NA,81.34585901,104.5869755
1254,Brazil,76,1999,NA,NA,82.32843901,105.1148954
1255,Brazil,76,2000,NA,NA,82.67113375,107.3095858
1256,Brazil,76,2001,NA,NA,82.89297605,108.2360295
1257,Brazil,76,2002,NA,109.9942169,83.07862344,109.9942169
1258,Brazil,76,2003,NA,101.8686676,83.67354531,101.8686676
1259,Brazil,76,2004,NA,102.3710327,81.25788518,102.3710327
1260,Brazil,76,2005,NA,101.2919922,81.81821909,101.2919922
1261,Brazil,76,2006,NA,NA,78.60589612,98.34507207
1262,Brazil,76,2007,73.1817,95.16999817,73.1817,95.16999817
1263,Brazil,76,2008,NA,96.72012329,76.20065716,96.72012329
1264,Brazil,76,2009,78.79924,96.66548157,78.79924,96.66548157
1265,Brazil,76,2010,NA,NA,79.20088962,96.27989411
1266,Brazil,76,2011,77.95811,95.26338196,77.95811,95.26338196
1267,Brazil,76,2012,76.39968,NA,76.39968,96.30128236
1268,Brazil,76,2013,82.04583,NA,82.04583,98.36206564
1269,Brazil,76,2014,81.92489,NA,81.92489,99.1586999
1270,Brazil,76,2015,81.68909,NA,81.68909,100.291252
1271,Brazil,76,2016,82.32779,NA,82.32779,102.3041491
1272,Brazil,76,2017,81.72855,NA,81.72855,102.6307529
1273,Brazil,76,2018,NA,NA,80.94298568,103.0527629
1274,Brazil,76,2019,NA,NA,81.62993866,103.3849917
1275,Brazil,76,2020,NA,NA,81.92223139,103.7408589
1276,Barbados,52,1970,NA,NA,72.6491754,76.29580408
1277,Barbados,52,1971,NA,77.87153625,72.12684738,77.87153625
1278,Barbados,52,1972,NA,79.3868103,71.83550223,79.3868103
1279,Barbados,52,1973,NA,80.00110626,72.99700937,80.00110626
1280,Barbados,52,1974,NA,76.23114014,72.05730063,76.23114014
1281,Barbados,52,1975,NA,81.3264389,72.92616225,81.3264389
1282,Barbados,52,1976,NA,78.87657166,72.9401929,78.87657166
1283,Barbados,52,1977,NA,79.17449188,74.45049844,79.17449188
1284,Barbados,52,1978,80.44977,84.81466675,80.44977,84.81466675
1285,Barbados,52,1979,NA,85.55158234,80.56466544,85.55158234
1286,Barbados,52,1980,NA,89.27213287,82.86492776,89.27213287
1287,Barbados,52,1981,84.61138,88.21746826,84.61138,88.21746826
1288,Barbados,52,1982,82.92038,86.38356018,82.92038,86.38356018
1289,Barbados,52,1983,82.91407,87.13195801,82.91407,87.13195801
1290,Barbados,52,1984,83.95341,88.20533752,83.95341,88.20533752
1291,Barbados,52,1985,87.79888,91.60414886,87.79888,91.60414886
1292,Barbados,52,1986,NA,NA,85.32533642,89.72472298
1293,Barbados,52,1987,NA,NA,83.5568171,88.63761416
1294,Barbados,52,1988,NA,NA,82.40922129,88.04583476
1295,Barbados,52,1989,81.8244,86.88609314,81.8244,86.88609314
1296,Barbados,52,1990,78.87825,85.42652893,78.87825,85.42652893
1297,Barbados,52,1991,NA,NA,78.85339904,87.5119533
1298,Barbados,52,1992,NA,NA,80.18552162,88.76218406
1299,Barbados,52,1993,NA,NA,83.45460972,92.24590408
1300,Barbados,52,1994,NA,NA,85.26858122,94.31410027
1301,Barbados,52,1995,NA,NA,87.1123583,97.34754315
1302,Barbados,52,1996,NA,NA,89.06115228,100.5920329
1303,Barbados,52,1997,NA,NA,90.68464548,101.6564908
1304,Barbados,52,1998,NA,NA,92.66411732,104.1492819
1305,Barbados,52,1999,94.89956,107.0112686,94.89956,107.0112686
1306,Barbados,52,2000,91.89882,103.6240768,91.89882,103.6240768
1307,Barbados,52,2001,86.51719,103.5071182,86.51719,103.5071182
1308,Barbados,52,2002,87.64809,104.3339233,87.64809,104.3339233
1309,Barbados,52,2003,89.49912,105.4467697,89.49912,105.4467697
1310,Barbados,52,2004,93.05113,107.7226486,93.05113,107.7226486
1311,Barbados,52,2005,92.19581,108.5390015,92.19581,108.5390015
1312,Barbados,52,2006,91.74959,105.8844376,91.74959,105.8844376
1313,Barbados,52,2007,92.11493,105.3945084,92.11493,105.3945084
1314,Barbados,52,2008,88.21988,104.4798431,88.21988,104.4798431
1315,Barbados,52,2009,84.39782,103.2271423,84.39782,103.2271423
1316,Barbados,52,2010,85.18712,101.9077988,85.18712,101.9077988
1317,Barbados,52,2011,88.83452,103.6358871,88.83452,103.6358871
1318,Barbados,52,2012,NA,NA,92.64257548,104.646518
1319,Barbados,52,2013,NA,NA,96.36427251,105.6918259
1320,Barbados,52,2014,99.28103,108.123848,99.28103,108.123848
1321,Barbados,52,2015,98.12713,107.5281219,98.12713,107.5281219
1322,Barbados,52,2016,95.9634,106.5098038,95.9634,106.5098038
1323,Barbados,52,2017,95.94098,106.3274536,95.94098,106.3274536
1324,Barbados,52,2018,93.63078,103.7039032,93.63078,103.7039032
1325,Barbados,52,2019,NA,102.7071991,93.10700004,102.7071991
1326,Barbados,52,2020,NA,NA,93.10173039,104.6190624
1327,Brunei Darussalam,96,1970,NA,53.93954086,49.39346677,53.93954086
1328,Brunei Darussalam,96,1971,NA,55.07279968,47.36335786,55.07279968
1329,Brunei Darussalam,96,1972,NA,57.26525879,47.90069612,57.26525879
1330,Brunei Darussalam,96,1973,NA,57.04304886,46.86539426,57.04304886
1331,Brunei Darussalam,96,1974,NA,57.59434891,47.04913868,57.59434891
1332,Brunei Darussalam,96,1975,NA,59.54933167,48.20639208,59.54933167
1333,Brunei Darussalam,96,1976,NA,61.09344101,50.01422842,61.09344101
1334,Brunei Darussalam,96,1977,49.52034,58.82677078,49.52034,58.82677078
1335,Brunei Darussalam,96,1978,49.22443,58.78559875,49.22443,58.78559875
1336,Brunei Darussalam,96,1979,50.24547,59.65811157,50.24547,59.65811157
1337,Brunei Darussalam,96,1980,51.61776,61.07220078,51.61776,61.07220078
1338,Brunei Darussalam,96,1981,50.98676,61.75992966,50.98676,61.75992966
1339,Brunei Darussalam,96,1982,52.35966,63.46850967,52.35966,63.46850967
1340,Brunei Darussalam,96,1983,54.21818,65.9173584,54.21818,65.9173584
1341,Brunei Darussalam,96,1984,51.35726,63.9403801,51.35726,63.9403801
1342,Brunei Darussalam,96,1985,NA,63.59003067,52.70714671,63.59003067
1343,Brunei Darussalam,96,1986,NA,60.77074814,52.88256234,60.77074814
1344,Brunei Darussalam,96,1987,NA,NA,54.71113987,63.21164278
1345,Brunei Darussalam,96,1988,NA,NA,56.27157789,66.09507651
1346,Brunei Darussalam,96,1989,NA,NA,58.7422178,69.12806377
1347,Brunei Darussalam,96,1990,NA,NA,63.1256643,70.9506458
1348,Brunei Darussalam,96,1991,67.8667,73.19567108,67.8667,73.19567108
1349,Brunei Darussalam,96,1992,64.05243,73.89987183,64.05243,73.89987183
1350,Brunei Darussalam,96,1993,65.11097,75.79666138,65.11097,75.79666138
1351,Brunei Darussalam,96,1994,66.4349,76.27494812,66.4349,76.27494812
1352,Brunei Darussalam,96,1995,NA,NA,66.53639877,77.1939563
1353,Brunei Darussalam,96,1996,NA,NA,67.53287095,79.01769812
1354,Brunei Darussalam,96,1997,NA,NA,67.66465504,79.56273676
1355,Brunei Darussalam,96,1998,NA,81.00340271,70.90950776,81.00340271
1356,Brunei Darussalam,96,1999,NA,84.21439362,73.71784429,84.21439362
1357,Brunei Darussalam,96,2000,NA,84.64923096,74.33324629,84.64923096
1358,Brunei Darussalam,96,2001,NA,85.06243896,76.12327189,85.06243896
1359,Brunei Darussalam,96,2002,NA,86.54186249,77.30384436,86.54186249
1360,Brunei Darussalam,96,2003,NA,88.37415314,78.4135958,88.37415314
1361,Brunei Darussalam,96,2004,NA,92.80322266,82.29347208,92.80322266
1362,Brunei Darussalam,96,2005,88.24888,96.58753204,88.24888,96.58753204
1363,Brunei Darussalam,96,2006,89.34426,97.44117737,89.34426,97.44117737
1364,Brunei Darussalam,96,2007,87.6805,95.79460907,87.6805,95.79460907
1365,Brunei Darussalam,96,2008,87.52486,96.01590729,87.52486,96.01590729
1366,Brunei Darussalam,96,2009,89.11406,98.20404053,89.11406,98.20404053
1367,Brunei Darussalam,96,2010,90.15449,99.17563629,90.15449,99.17563629
1368,Brunei Darussalam,96,2011,91.16476,101.4305496,91.16476,101.4305496
1369,Brunei Darussalam,96,2012,93.3478,106.2648315,93.3478,106.2648315
1370,Brunei Darussalam,96,2013,91.37788,104.9133072,91.37788,104.9133072
1371,Brunei Darussalam,96,2014,87.44971,99.59155273,87.44971,99.59155273
1372,Brunei Darussalam,96,2015,85.06305,96.41471863,85.06305,96.41471863
1373,Brunei Darussalam,96,2016,83.7965,94.05417633,83.7965,94.05417633
1374,Brunei Darussalam,96,2017,84.04573,92.93731689,84.04573,92.93731689
1375,Brunei Darussalam,96,2018,82.64549,93.48278046,82.64549,93.48278046
1376,Brunei Darussalam,96,2019,NA,92.09571838,83.13063099,92.09571838
1377,Brunei Darussalam,96,2020,NA,NA,83.29873687,93.24739307
1378,Bhutan,64,1970,NA,2.337690115,0.962435215,2.337690115
1379,Bhutan,64,1971,NA,2.677560091,1.100012515,2.677560091
1380,Bhutan,64,1972,NA,3.206660032,1.244214854,3.206660032
1381,Bhutan,64,1973,NA,NA,1.46264875,4.206881751
1382,Bhutan,64,1974,NA,5.053269863,2.364391315,5.053269863
1383,Bhutan,64,1975,NA,NA,2.254933603,4.989130437
1384,Bhutan,64,1976,NA,NA,2.50393586,4.570140803
1385,Bhutan,64,1977,NA,3.90809989,2.216507029,3.90809989
1386,Bhutan,64,1978,NA,NA,2.431791957,5.432304374
1387,Bhutan,64,1979,NA,NA,3.435771602,7.621888519
1388,Bhutan,64,1980,NA,NA,3.963111337,8.251337904
1389,Bhutan,64,1981,NA,NA,5.065417077,9.628073333
1390,Bhutan,64,1982,NA,9.31194973,5.594425178,9.31194973
1391,Bhutan,64,1983,NA,10.81357002,5.294184654,10.81357002
1392,Bhutan,64,1984,NA,11.5720396,7.000501357,11.5720396
1393,Bhutan,64,1985,NA,11.58598995,6.917757298,11.58598995
1394,Bhutan,64,1986,NA,NA,7.273384651,13.25870141
1395,Bhutan,64,1987,NA,NA,8.017892656,14.540743
1396,Bhutan,64,1988,NA,NA,9.246932251,16.1768205
1397,Bhutan,64,1989,NA,NA,9.803425617,16.55300857
1398,Bhutan,64,1990,NA,NA,11.06945505,15.54357763
1399,Bhutan,64,1991,NA,NA,11.4059222,17.02592975
1400,Bhutan,64,1992,NA,NA,11.06107801,18.33488284
1401,Bhutan,64,1993,NA,NA,13.09585964,18.96129933
1402,Bhutan,64,1994,NA,NA,12.92940013,19.76249736
1403,Bhutan,64,1995,NA,NA,14.18377188,20.10253781
1404,Bhutan,64,1996,NA,NA,15.79610602,22.49604723
1405,Bhutan,64,1997,NA,NA,17.16545142,22.90672732
1406,Bhutan,64,1998,17.79326,23.44051933,17.79326,23.44051933
1407,Bhutan,64,1999,19.61823,26.50309944,19.61823,26.50309944
1408,Bhutan,64,2000,22.06706,30.02342987,22.06706,30.02342987
1409,Bhutan,64,2001,24.15914,33.41059875,24.15914,33.41059875
1410,Bhutan,64,2002,NA,NA,25.67823228,35.74743001
1411,Bhutan,64,2003,NA,NA,28.36351787,38.54053976
1412,Bhutan,64,2004,NA,NA,31.38057707,41.61054501
1413,Bhutan,64,2005,33.86471,44.55110168,33.86471,44.55110168
1414,Bhutan,64,2006,36.80107,47.40182877,36.80107,47.40182877
1415,Bhutan,64,2007,NA,51.40493011,40.30350398,51.40493011
1416,Bhutan,64,2008,44.05713,54.71617126,44.05713,54.71617126
1417,Bhutan,64,2009,45.84115,59.57789993,45.84115,59.57789993
1418,Bhutan,64,2010,50.06988,63.56647873,50.06988,63.56647873
1419,Bhutan,64,2011,51.61726,67.24878693,51.61726,67.24878693
1420,Bhutan,64,2012,55.06652,71.69738007,55.06652,71.69738007
1421,Bhutan,64,2013,58.16924,75.61264801,58.16924,75.61264801
1422,Bhutan,64,2014,61.73468,82.71891785,61.73468,82.71891785
1423,Bhutan,64,2015,63.7082,84.01727295,63.7082,84.01727295
1424,Bhutan,64,2016,64.54163,85.34536743,64.54163,85.34536743
1425,Bhutan,64,2017,67.06537,87.86759949,67.06537,87.86759949
1426,Bhutan,64,2018,70.19893,90.09468079,70.19893,90.09468079
1427,Bhutan,64,2019,NA,NA,74.05726929,92.12603019
1428,Bhutan,64,2020,NA,NA,78.03015504,92.3860773
1429,Botswana,72,1970,NA,7.646920204,5.01480532,7.646920204
1430,Botswana,72,1971,6.88741,8.760919571,6.88741,8.760919571
1431,Botswana,72,1972,7.63231,9.759110451,7.63231,9.759110451
1432,Botswana,72,1973,8.96617,13.25841045,8.96617,13.25841045
1433,Botswana,72,1974,9.98217,14.64906025,9.98217,14.64906025
1434,Botswana,72,1975,11.44689,16.38414955,11.44689,16.38414955
1435,Botswana,72,1976,12.7657,18.04583931,12.7657,18.04583931
1436,Botswana,72,1977,13.74645,19.15341949,13.74645,19.15341949
1437,Botswana,72,1978,13.58212,19.57381058,13.58212,19.57381058
1438,Botswana,72,1979,13.5333,19.38658905,13.5333,19.38658905
1439,Botswana,72,1980,15.32198,19.96933937,15.32198,19.96933937
1440,Botswana,72,1981,16.58011,21.92034912,16.58011,21.92034912
1441,Botswana,72,1982,NA,NA,16.84611626,21.85707338
1442,Botswana,72,1983,NA,21.97135925,17.39661586,21.97135925
1443,Botswana,72,1984,19.96255,26.06399918,19.96255,26.06399918
1444,Botswana,72,1985,22.74431,29.25621033,22.74431,29.25621033
1445,Botswana,72,1986,24.168,31.00276947,24.168,31.00276947
1446,Botswana,72,1987,NA,32.13695145,25.39111629,32.13695145
1447,Botswana,72,1988,NA,31.57074928,25.53685932,31.57074928
1448,Botswana,72,1989,28.63336,36.76126099,28.63336,36.76126099
1449,Botswana,72,1990,31.77361,40.48437119,31.77361,40.48437119
1450,Botswana,72,1991,39.68134,49.39302063,39.68134,49.39302063
1451,Botswana,72,1992,40.16109,49.37147141,40.16109,49.37147141
1452,Botswana,72,1993,43.78824,54.11481094,43.78824,54.11481094
1453,Botswana,72,1994,43.10613,53.24406815,43.10613,53.24406815
1454,Botswana,72,1995,43.08806,60.70906067,43.08806,60.70906067
1455,Botswana,72,1996,NA,NA,48.99633718,66.38799115
1456,Botswana,72,1997,NA,NA,54.9945653,72.19863256
1457,Botswana,72,1998,62.07418,77.58805084,62.07418,77.58805084
1458,Botswana,72,1999,56.64096,78.51727295,56.64096,78.51727295
1459,Botswana,72,2000,59.25608,80.41092682,59.25608,80.41092682
1460,Botswana,72,2001,NA,80.3061676,60.98348796,80.3061676
1461,Botswana,72,2002,58.0914,81.50727081,58.0914,81.50727081
1462,Botswana,72,2003,59.78544,82.18070221,59.78544,82.18070221
1463,Botswana,72,2004,NA,83.52474976,65.93541884,83.52474976
1464,Botswana,72,2005,NA,83.61094666,69.9097531,83.61094666
1465,Botswana,72,2006,NA,84.99632263,71.19308945,84.99632263
1466,Botswana,72,2007,NA,85.10595703,72.73751121,85.10595703
1467,Botswana,72,2008,NA,79.91677094,71.14735528,79.91677094
1468,Botswana,72,2009,NA,NA,69.37480992,80.56290673
1469,Botswana,72,2010,NA,NA,69.47558676,82.75029596
1470,Botswana,72,2011,NA,NA,71.53531569,83.64714181
1471,Botswana,72,2012,NA,NA,72.67012724,84.28447447
1472,Botswana,72,2013,NA,NA,73.06060172,83.53022431
1473,Botswana,72,2014,NA,NA,72.77150351,84.41952048
1474,Botswana,72,2015,NA,NA,74.02956074,85.31667459
1475,Botswana,72,2016,NA,NA,74.41349769,86.80024063
1476,Botswana,72,2017,NA,NA,75.05207833,88.44611388
1477,Botswana,72,2018,NA,NA,75.021121,88.93409293
1478,Botswana,72,2019,NA,NA,77.10658951,91.11498755
1479,Botswana,72,2020,NA,NA,79.04223299,91.35685569
1480,Central African Republic,140,1970,NA,NA,2.878565999,6.077373185
1481,Central African Republic,140,1971,3.98638,4.433290005,3.98638,4.433290005
1482,Central African Republic,140,1972,4.76289,5.426280022,4.76289,5.426280022
1483,Central African Republic,140,1973,5.36927,6.145170212,5.36927,6.145170212
1484,Central African Republic,140,1974,NA,6.707270145,4.224575204,6.707270145
1485,Central African Republic,140,1975,NA,7.139750004,4.265213302,7.139750004
1486,Central African Republic,140,1976,NA,7.961510181,4.278376096,7.961510181
1487,Central African Republic,140,1977,NA,8.38049984,4.932372912,8.38049984
1488,Central African Republic,140,1978,NA,10.03151989,5.80215242,10.03151989
1489,Central African Republic,140,1979,NA,10.36983967,6.107839128,10.36983967
1490,Central African Republic,140,1980,NA,11.90608978,6.937940902,11.90608978
1491,Central African Republic,140,1981,NA,13.54417992,7.367442637,13.54417992
1492,Central African Republic,140,1982,NA,15.80747032,9.753908995,15.80747032
1493,Central African Republic,140,1983,NA,15.61345959,10.77823275,15.61345959
1494,Central African Republic,140,1984,NA,NA,10.95427604,15.82285819
1495,Central African Republic,140,1985,NA,15.51284981,11.06009515,15.51284981
1496,Central African Republic,140,1986,NA,15.4677,11.37480741,15.4677
1497,Central African Republic,140,1987,NA,12.99577045,10.28268533,12.99577045
1498,Central African Republic,140,1988,NA,11.64640045,8.260674944,11.64640045
1499,Central African Republic,140,1989,NA,11.18694019,7.247351554,11.18694019
1500,Central African Republic,140,1990,NA,11.84185028,7.710162407,11.84185028
1501,Central African Republic,140,1991,NA,11.93229008,8.071090747,11.93229008
1502,Central African Republic,140,1992,NA,9.962490082,7.140955275,9.962490082
1503,Central African Republic,140,1993,NA,NA,7.465359755,10.86346283
1504,Central African Republic,140,1994,NA,NA,5.984575183,10.02299145
1505,Central African Republic,140,1995,NA,NA,7.065012794,12.00053599
1506,Central African Republic,140,1996,NA,NA,6.734803833,11.75137107
1507,Central African Republic,140,1997,NA,NA,7.483453164,11.82823134
1508,Central African Republic,140,1998,NA,NA,7.827699042,12.63592004
1509,Central African Republic,140,1999,NA,NA,7.907982066,12.11947513
1510,Central African Republic,140,2000,NA,NA,7.035464074,12.67291179
1511,Central African Republic,140,2001,NA,12.00319004,7.483451239,12.00319004
1512,Central African Republic,140,2002,NA,12.02468967,8.112129298,12.02468967
1513,Central African Republic,140,2003,NA,NA,7.452221101,11.7765768
1514,Central African Republic,140,2004,NA,NA,8.130618909,13.05413845
1515,Central African Republic,140,2005,NA,NA,8.825196228,14.6098457
1516,Central African Republic,140,2006,NA,NA,8.296218201,13.81619297
1517,Central African Republic,140,2007,NA,NA,8.718750188,13.85052057
1518,Central African Republic,140,2008,NA,NA,9.263797127,13.22465652
1519,Central African Republic,140,2009,10.45646,13.61705971,10.45646,13.61705971
1520,Central African Republic,140,2010,NA,NA,11.41613152,15.5807533
1521,Central African Republic,140,2011,13.81829,17.62453079,13.81829,17.62453079
1522,Central African Republic,140,2012,13.61317,17.39388084,13.61317,17.39388084
1523,Central African Republic,140,2013,NA,NA,13.10323802,16.98589223
1524,Central African Republic,140,2014,NA,NA,11.68538788,15.84180463
1525,Central African Republic,140,2015,NA,NA,11.02285097,15.04185893
1526,Central African Republic,140,2016,NA,15.03944016,11.66423729,15.03944016
1527,Central African Republic,140,2017,12.71989,17.13537979,12.71989,17.13537979
1528,Central African Republic,140,2018,NA,NA,12.10248998,17.40560579
1529,Central African Republic,140,2019,NA,NA,12.62916828,18.77510233
1530,Central African Republic,140,2020,NA,NA,12.53317088,17.85001849
1531,Canada,124,1970,NA,NA,90.15120434,94.98634896
1532,Canada,124,1971,NA,96.20948029,89.30582261,96.20948029
1533,Canada,124,1972,NA,95.71112061,88.33973139,95.71112061
1534,Canada,124,1973,NA,94.23075104,87.19799673,94.23075104
1535,Canada,124,1974,NA,92.20983887,84.55001824,92.20983887
1536,Canada,124,1975,NA,91.7469101,84.33998281,91.7469101
1537,Canada,124,1976,NA,90.75224304,83.25712444,90.75224304
1538,Canada,124,1977,NA,90.36446381,82.75607965,90.36446381
1539,Canada,124,1978,NA,89.38469696,80.88919722,89.38469696
1540,Canada,124,1979,NA,88.27030182,81.68773087,88.27030182
1541,Canada,124,1980,NA,87.46263123,79.62900699,87.46263123
1542,Canada,124,1981,NA,88.2752533,80.19576275,88.2752533
1543,Canada,124,1982,NA,92.34300232,82.02068904,92.34300232
1544,Canada,124,1983,NA,94.98457336,84.76076603,94.98457336
1545,Canada,124,1984,NA,98.1000824,86.91203711,98.1000824
1546,Canada,124,1985,NA,99.0982666,89.64662757,99.0982666
1547,Canada,124,1986,NA,99.18464661,90.50946909,99.18464661
1548,Canada,124,1987,NA,99.1088562,89.80975864,99.1088562
1549,Canada,124,1988,NA,99.38040161,90.09396359,99.38040161
1550,Canada,124,1989,NA,99.6363678,91.08083907,99.6363678
1551,Canada,124,1990,NA,99.80230713,90.72718529,99.80230713
1552,Canada,124,1991,NA,101.4082565,92.89581593,101.4082565
1553,Canada,124,1992,NA,102.7138672,92.95616313,102.7138672
1554,Canada,124,1993,NA,104.6062698,91.45699055,104.6062698
1555,Canada,124,1994,91.25919,105.7663879,91.25919,105.7663879
1556,Canada,124,1995,NA,105.1524734,92.10689669,105.1524734
1557,Canada,124,1996,NA,105.4769211,92.64504674,105.4769211
1558,Canada,124,1997,NA,NA,92.4899103,106.0988738
1559,Canada,124,1998,NA,105.6039734,93.49368124,105.6039734
1560,Canada,124,1999,NA,102.3761368,92.34047006,102.3761368
1561,Canada,124,2000,NA,101.9231262,93.12641417,101.9231262
1562,Canada,124,2001,NA,NA,92.74257003,101.9016362
1563,Canada,124,2002,NA,NA,92.145564,101.8702592
1564,Canada,124,2003,NA,NA,92.33015766,101.3369241
1565,Canada,124,2004,NA,NA,92.48363671,101.9447088
1566,Canada,124,2005,NA,101.3911896,93.52694301,101.3911896
1567,Canada,124,2006,NA,101.7282486,92.1068806,101.7282486
1568,Canada,124,2007,NA,101.9034882,92.33326078,101.9034882
1569,Canada,124,2008,NA,102.3444366,92.41150693,102.3444366
1570,Canada,124,2009,NA,102.7344437,91.45671749,102.7344437
1571,Canada,124,2010,NA,102.3984833,91.28754448,102.3984833
1572,Canada,124,2011,NA,103.3489609,91.99453321,103.3489609
1573,Canada,124,2012,92.14326,109.9874878,92.14326,109.9874878
1574,Canada,124,2013,91.46145,109.4859924,91.46145,109.4859924
1575,Canada,124,2014,90.95273,109.3330994,90.95273,109.3330994
1576,Canada,124,2015,92.4135,110.3565292,92.4135,110.3565292
1577,Canada,124,2016,99.32178,112.5142822,99.32178,112.5142822
1578,Canada,124,2017,99.80968,113.7628632,99.80968,113.7628632
1579,Canada,124,2018,NA,114.1235123,96.20675428,114.1235123
1580,Canada,124,2019,NA,NA,95.08531012,114.9072817
1581,Canada,124,2020,NA,NA,93.77896993,114.7208169
1582,Switzerland,756,1970,NA,NA,75.39580248,80.69623601
1583,Switzerland,756,1971,NA,NA,71.17301448,81.29533651
1584,Switzerland,756,1972,NA,NA,70.06539546,83.85532204
1585,Switzerland,756,1973,NA,NA,69.74688708,85.96805595
1586,Switzerland,756,1974,NA,NA,72.43828713,87.55768709
1587,Switzerland,756,1975,NA,NA,72.3037648,87.42404544
1588,Switzerland,756,1976,NA,NA,72.32100433,89.66890897
1589,Switzerland,756,1977,NA,NA,74.34746676,91.30428744
1590,Switzerland,756,1978,NA,92.59860992,76.48858608,92.59860992
1591,Switzerland,756,1979,NA,93.69322968,77.00476562,93.69322968
1592,Switzerland,756,1980,NA,94.56681061,79.00218587,94.56681061
1593,Switzerland,756,1981,79.03838,94.93768311,79.03838,94.93768311
1594,Switzerland,756,1982,78.80167,94.75923157,78.80167,94.75923157
1595,Switzerland,756,1983,78.47525,94.72370148,78.47525,94.72370148
1596,Switzerland,756,1984,78.32774,95.15155792,78.32774,95.15155792
1597,Switzerland,756,1985,78.16349,95.01213074,78.16349,95.01213074
1598,Switzerland,756,1986,77.68906,94.62441254,77.68906,94.62441254
1599,Switzerland,756,1987,77.26125,94.33315277,77.26125,94.33315277
1600,Switzerland,756,1988,77.15978,94.53829956,77.15978,94.53829956
1601,Switzerland,756,1989,76.81958,94.9091568,76.81958,94.9091568
1602,Switzerland,756,1990,77.33685,95.88945007,77.33685,95.88945007
1603,Switzerland,756,1991,78.14829,97.00785065,78.14829,97.00785065
1604,Switzerland,756,1992,78.90112,98.41751862,78.90112,98.41751862
1605,Switzerland,756,1993,80.00502,99.49246216,80.00502,99.49246216
1606,Switzerland,756,1994,81.07155,101.6720734,81.07155,101.6720734
1607,Switzerland,756,1995,NA,101.5583191,83.4315129,101.5583191
1608,Switzerland,756,1996,NA,101.1149368,85.49483121,101.1149368
1609,Switzerland,756,1997,NA,NA,84.72385511,97.19345615
1610,Switzerland,756,1998,NA,95.87937927,84.58006371,95.87937927
1611,Switzerland,756,1999,84.63215,95.85240173,84.63215,95.85240173
1612,Switzerland,756,2000,84.66111,95.62875366,84.66111,95.62875366
1613,Switzerland,756,2001,84.14402,95.33287048,84.14402,95.33287048
1614,Switzerland,756,2002,83.37213,93.70813751,83.37213,93.70813751
1615,Switzerland,756,2003,83.3568,93.78176117,83.3568,93.78176117
1616,Switzerland,756,2004,83.98112,94.41706085,83.98112,94.41706085
1617,Switzerland,756,2005,84.72205,95.45321655,84.72205,95.45321655
1618,Switzerland,756,2006,85.22291,96.02689362,85.22291,96.02689362
1619,Switzerland,756,2007,84.85637,95.91104126,84.85637,95.91104126
1620,Switzerland,756,2008,84.53242,95.88604736,84.53242,95.88604736
1621,Switzerland,756,2009,83.63971,95.60131073,83.63971,95.60131073
1622,Switzerland,756,2010,83.68751,96.11022949,83.68751,96.11022949
1623,Switzerland,756,2011,83.20701,96.41895294,83.20701,96.41895294
1624,Switzerland,756,2012,81.17079,96.48052216,81.17079,96.48052216
1625,Switzerland,756,2013,83.55855,98.89135742,83.55855,98.89135742
1626,Switzerland,756,2014,84.47933,NA,84.47933,100.0474508
1627,Switzerland,756,2015,85.13441,101.4737091,85.13441,101.4737091
1628,Switzerland,756,2016,85.82816,102.5653763,85.82816,102.5653763
1629,Switzerland,756,2017,85.32946,102.4874268,85.32946,102.4874268
1630,Switzerland,756,2018,NA,102.5706787,85.08931828,102.5706787
1631,Switzerland,756,2019,NA,NA,85.40076491,103.0246319
1632,Switzerland,756,2020,NA,NA,84.57227731,103.0159634
1633,Chile,152,1970,NA,44.00851822,22.78109883,44.00851822
1634,Chile,152,1971,NA,50.61660004,32.19924463,50.61660004
1635,Chile,152,1972,NA,55.27780151,40.75670531,55.27780151
1636,Chile,152,1973,NA,58.62472916,44.43093422,58.62472916
1637,Chile,152,1974,NA,59.4472084,47.31785293,59.4472084
1638,Chile,152,1975,NA,58.4725914,48.56145863,58.4725914
1639,Chile,152,1976,NA,58.73205948,49.27134736,58.73205948
1640,Chile,152,1977,NA,60.81887054,51.13147561,60.81887054
1641,Chile,152,1978,NA,62.3155098,53.34377297,62.3155098
1642,Chile,152,1979,NA,64.2509613,53.77948283,64.2509613
1643,Chile,152,1980,NA,64.21063995,55.14057489,64.21063995
1644,Chile,152,1981,NA,64.8862915,55.65924074,64.8862915
1645,Chile,152,1982,NA,65.15561676,56.50569908,65.15561676
1646,Chile,152,1983,NA,69.84864044,59.06632463,69.84864044
1647,Chile,152,1984,NA,72.51904297,60.94301385,72.51904297
1648,Chile,152,1985,NA,75.60778809,64.41131938,75.60778809
1649,Chile,152,1986,NA,77.01825714,65.9074851,77.01825714
1650,Chile,152,1987,NA,NA,67.87811196,78.06491778
1651,Chile,152,1988,NA,79.89830017,69.16540264,79.89830017
1652,Chile,152,1989,NA,77.61585236,69.05193909,77.61585236
1653,Chile,152,1990,NA,74.06542969,67.37528144,74.06542969
1654,Chile,152,1991,NA,91.53206635,73.7577925,91.53206635
1655,Chile,152,1992,NA,91.36071777,76.60023911,91.36071777
1656,Chile,152,1993,NA,72.64936829,69.65615262,72.64936829
1657,Chile,152,1994,NA,NA,65.6443302,73.68976159
1658,Chile,152,1995,NA,NA,66.41209592,75.34700239
1659,Chile,152,1996,NA,NA,66.21220853,76.49007696
1660,Chile,152,1997,NA,NA,68.61801004,78.48796163
1661,Chile,152,1998,NA,78.90660858,69.02524879,78.90660858
1662,Chile,152,1999,NA,81.49079132,71.66391,81.49079132
1663,Chile,152,2000,NA,85.52158356,74.66238758,85.52158356
1664,Chile,152,2001,NA,NA,76.77414144,87.73367034
1665,Chile,152,2002,NA,88.94139099,78.29395406,88.94139099
1666,Chile,152,2003,NA,91.27256775,80.70082327,91.27256775
1667,Chile,152,2004,NA,92.37825775,81.71626809,92.37825775
1668,Chile,152,2005,NA,93.49674988,82.88588779,93.49674988
1669,Chile,152,2006,NA,93.25523376,84.94990419,93.25523376
1670,Chile,152,2007,86.66387,92.08820343,86.66387,92.08820343
1671,Chile,152,2008,85.6857,91.38500214,85.6857,91.38500214
1672,Chile,152,2009,83.55124,88.97956085,83.55124,88.97956085
1673,Chile,152,2010,84.80201,90.00818634,84.80201,90.00818634
1674,Chile,152,2011,85.24744,90.46907806,85.24744,90.46907806
1675,Chile,152,2012,84.55065,89.50108337,84.55065,89.50108337
1676,Chile,152,2013,87.8075,99.59391785,87.8075,99.59391785
1677,Chile,152,2014,88.54193,100.6820908,88.54193,100.6820908
1678,Chile,152,2015,88.96612,101.7809296,88.96612,101.7809296
1679,Chile,152,2016,88.96576,101.7775269,88.96576,101.7775269
1680,Chile,152,2017,88.65187,101.8314209,88.65187,101.8314209
1681,Chile,152,2018,NA,102.3675537,90.62305212,102.3675537
1682,Chile,152,2019,NA,NA,90.25877311,103.9184181
1683,Chile,152,2020,NA,NA,90.84759834,105.1764767
1684,China,156,1970,NA,27.47035027,9.333122725,27.47035027
1685,China,156,1971,NA,37.04608917,17.52430309,37.04608917
1686,China,156,1972,NA,44.73149872,25.9743825,44.73149872
1687,China,156,1973,NA,50.87950134,31.00553462,50.87950134
1688,China,156,1974,NA,47.62525177,33.58682945,47.62525177
1689,China,156,1975,NA,48.3989296,36.17787629,48.3989296
1690,China,156,1976,NA,56.38742065,38.91999615,56.38742065
1691,China,156,1977,NA,57.27209854,41.4919333,57.27209854
1692,China,156,1978,NA,53.9721489,41.28576555,53.9721489
1693,China,156,1979,NA,49.88985062,39.99565825,49.88985062
1694,China,156,1980,NA,43.23553085,37.02709428,43.23553085
1695,China,156,1981,NA,38.99174881,33.93485556,38.99174881
1696,China,156,1982,NA,33.14825821,28.29092521,33.14825821
1697,China,156,1983,NA,30.2906208,25.15409432,30.2906208
1698,China,156,1984,NA,29.72543907,23.64697692,29.72543907
1699,China,156,1985,NA,31.0157795,23.45340351,31.0157795
1700,China,156,1986,NA,32.632061,23.8124919,32.632061
1701,China,156,1987,NA,34.71899033,24.21839139,34.71899033
1702,China,156,1988,NA,36.24217987,26.67024052,36.24217987
1703,China,156,1989,NA,36.47568893,26.56515365,36.47568893
1704,China,156,1990,NA,36.7201004,27.43582508,36.7201004
1705,China,156,1991,NA,38.98485184,28.7196031,38.98485184
1706,China,156,1992,NA,42.09880066,29.56139311,42.09880066
1707,China,156,1993,NA,44.97417831,32.3659203,44.97417831
1708,China,156,1994,NA,46.59412003,33.56091435,46.59412003
1709,China,156,1995,NA,50.35079956,37.03154449,50.35079956
1710,China,156,1996,NA,54.85623932,38.74249238,54.85623932
1711,China,156,1997,NA,57.4666214,41.82060418,57.4666214
1712,China,156,1998,NA,NA,43.77929171,58.74843793
1713,China,156,1999,NA,60.46417999,46.504034,60.46417999
1714,China,156,2000,NA,60.25989914,47.71152598,60.25989914
1715,China,156,2001,NA,60.08422089,48.6611081,60.08422089
1716,China,156,2002,NA,60.28450012,49.33207346,60.28450012
1717,China,156,2003,NA,62.14112854,48.65424437,62.14112854
1718,China,156,2004,NA,NA,49.90156177,66.30804932
1719,China,156,2005,NA,NA,52.68136661,68.12030788
1720,China,156,2006,NA,71.32845306,55.0482507,71.32845306
1721,China,156,2007,NA,76.78765869,59.80088659,76.78765869
1722,China,156,2008,NA,81.71283722,64.44848959,81.71283722
1723,China,156,2009,NA,85.45140839,67.42627574,85.45140839
1724,China,156,2010,NA,88.17340088,71.74728482,88.17340088
1725,China,156,2011,NA,NA,74.6231293,89.86013721
1726,China,156,2012,NA,NA,76.37353638,93.11213519
1727,China,156,2013,NA,NA,77.72570822,93.3186272
1728,China,156,2014,NA,NA,79.27656403,94.50048362
1729,China,156,2015,NA,NA,79.63359034,96.4747757
1730,China,156,2016,NA,NA,81.32840759,97.94367483
1731,China,156,2017,NA,NA,83.29958328,99.74194683
1732,China,156,2018,NA,NA,84.34590254,100.1173025
1733,China,156,2019,NA,NA,85.55045474,101.4505018
1734,China,156,2020,NA,NA,85.51568809,102.2636693
1735,Cote d'Ivoire,384,1970,NA,NA,2.700058325,9.685309191
1736,Cote d'Ivoire,384,1971,NA,9.764630318,4.475425096,9.764630318
1737,Cote d'Ivoire,384,1972,NA,10.68828964,5.579434069,10.68828964
1738,Cote d'Ivoire,384,1973,NA,11.6114502,6.362415839,11.6114502
1739,Cote d'Ivoire,384,1974,NA,11.3404398,6.82761479,11.3404398
1740,Cote d'Ivoire,384,1975,NA,12.0499897,7.209043092,12.0499897
1741,Cote d'Ivoire,384,1976,NA,13.19618988,8.580791578,13.19618988
1742,Cote d'Ivoire,384,1977,NA,13.69674969,9.536202478,13.69674969
1743,Cote d'Ivoire,384,1978,NA,14.84704971,9.919538417,14.84704971
1744,Cote d'Ivoire,384,1979,NA,16.2888298,10.82679357,16.2888298
1745,Cote d'Ivoire,384,1980,NA,18.25279999,12.26917585,18.25279999
1746,Cote d'Ivoire,384,1981,NA,19.73810959,13.04816319,19.73810959
1747,Cote d'Ivoire,384,1982,NA,NA,13.24367365,19.94105506
1748,Cote d'Ivoire,384,1983,NA,19.57319069,14.26252962,19.57319069
1749,Cote d'Ivoire,384,1984,NA,19.38722038,14.40026889,19.38722038
1750,Cote d'Ivoire,384,1985,NA,19.6604805,14.56563608,19.6604805
1751,Cote d'Ivoire,384,1986,NA,NA,13.771338,19.91052857
1752,Cote d'Ivoire,384,1987,NA,19.12545013,13.73119693,19.12545013
1753,Cote d'Ivoire,384,1988,NA,NA,13.50042904,18.87930503
1754,Cote d'Ivoire,384,1989,NA,NA,13.3972054,19.18603397
1755,Cote d'Ivoire,384,1990,NA,NA,14.35001983,19.19297047
1756,Cote d'Ivoire,384,1991,NA,NA,14.05631572,20.28944581
1757,Cote d'Ivoire,384,1992,NA,NA,14.0232012,20.96151775
1758,Cote d'Ivoire,384,1993,NA,NA,15.37587174,21.40387352
1759,Cote d'Ivoire,384,1994,NA,NA,16.20282347,22.73601213
1760,Cote d'Ivoire,384,1995,NA,NA,15.37125289,22.08325552
1761,Cote d'Ivoire,384,1996,NA,NA,16.12576589,22.53415102
1762,Cote d'Ivoire,384,1997,NA,NA,16.99627772,24.55346773
1763,Cote d'Ivoire,384,1998,NA,NA,16.83818599,24.49305855
1764,Cote d'Ivoire,384,1999,NA,24.05761909,17.33901949,24.05761909
1765,Cote d'Ivoire,384,2000,NA,NA,18.3834997,24.99798986
1766,Cote d'Ivoire,384,2001,NA,NA,18.3389154,25.83862515
1767,Cote d'Ivoire,384,2002,NA,NA,19.19881921,25.97421166
1768,Cote d'Ivoire,384,2003,NA,NA,20.09440517,27.93524978
1769,Cote d'Ivoire,384,2004,NA,NA,21.90889538,29.86022165
1770,Cote d'Ivoire,384,2005,NA,NA,22.90330158,31.10869588
1771,Cote d'Ivoire,384,2006,NA,NA,22.26677663,31.71454806
1772,Cote d'Ivoire,384,2007,NA,NA,23.73634319,32.98383741
1773,Cote d'Ivoire,384,2008,NA,NA,24.33048045,33.66874817
1774,Cote d'Ivoire,384,2009,NA,NA,26.25775412,35.33787545
1775,Cote d'Ivoire,384,2010,NA,NA,26.44014384,35.71401759
1776,Cote d'Ivoire,384,2011,NA,NA,27.52454038,35.9656611
1777,Cote d'Ivoire,384,2012,NA,NA,27.34988798,37.6494022
1778,Cote d'Ivoire,384,2013,NA,NA,28.38221326,37.74289338
1779,Cote d'Ivoire,384,2014,30.17366,38.93740082,30.17366,38.93740082
1780,Cote d'Ivoire,384,2015,NA,42.45389175,31.74963655,42.45389175
1781,Cote d'Ivoire,384,2016,34.6828,45.03580856,34.6828,45.03580856
1782,Cote d'Ivoire,384,2017,37.99436,48.44684982,37.99436,48.44684982
1783,Cote d'Ivoire,384,2018,40.19814,51.02666092,40.19814,51.02666092
1784,Cote d'Ivoire,384,2019,NA,54.61299133,42.4517837,54.61299133
1785,Cote d'Ivoire,384,2020,NA,NA,43.2446215,55.50640893
1786,Cameroon,120,1970,NA,NA,5.004931166,7.47166963
1787,Cameroon,120,1971,6.86515,8.170410156,6.86515,8.170410156
1788,Cameroon,120,1972,7.65745,9.109000206,7.65745,9.109000206
1789,Cameroon,120,1973,8.48205,10.16679001,8.48205,10.16679001
1790,Cameroon,120,1974,9.10231,10.97385025,9.10231,10.97385025
1791,Cameroon,120,1975,10.14336,12.12767982,10.14336,12.12767982
1792,Cameroon,120,1976,11.10677,13.31260967,11.10677,13.31260967
1793,Cameroon,120,1977,12.03692,14.67733002,12.03692,14.67733002
1794,Cameroon,120,1978,13.14179,15.86023998,13.14179,15.86023998
1795,Cameroon,120,1979,13.7882,16.59863091,13.7882,16.59863091
1796,Cameroon,120,1980,14.2977,17.15843964,14.2977,17.15843964
1797,Cameroon,120,1981,15.14787,18.19758987,15.14787,18.19758987
1798,Cameroon,120,1982,NA,18.69717979,15.36052994,18.69717979
1799,Cameroon,120,1983,NA,19.87667084,15.47461997,19.87667084
1800,Cameroon,120,1984,NA,20.80065918,16.22122464,20.80065918
1801,Cameroon,120,1985,NA,22.22578049,17.17708055,22.22578049
1802,Cameroon,120,1986,NA,22.42745018,17.60935268,22.42745018
1803,Cameroon,120,1987,NA,24.40209007,18.80256043,24.40209007
1804,Cameroon,120,1988,NA,25.3827095,18.89502784,25.3827095
1805,Cameroon,120,1989,NA,25.81295013,19.81684188,25.81295013
1806,Cameroon,120,1990,NA,25.89793968,20.29864904,25.89793968
1807,Cameroon,120,1991,NA,27.32549095,20.9988659,27.32549095
1808,Cameroon,120,1992,NA,28.17955017,21.81469206,28.17955017
1809,Cameroon,120,1993,NA,NA,22.0461107,27.82205404
1810,Cameroon,120,1994,NA,26.9450798,21.92106095,26.9450798
1811,Cameroon,120,1995,NA,25.9356308,21.3417731,25.9356308
1812,Cameroon,120,1996,NA,NA,21.18167842,25.45056018
1813,Cameroon,120,1997,NA,24.02065086,20.7783977,24.02065086
1814,Cameroon,120,1998,NA,24.78827095,20.22591646,24.78827095
1815,Cameroon,120,1999,NA,26.19422913,20.79452951,26.19422913
1816,Cameroon,120,2000,NA,27.57543945,22.01946899,27.57543945
1817,Cameroon,120,2001,NA,32.38817978,24.07195706,32.38817978
1818,Cameroon,120,2002,NA,28.21961975,22.88136602,28.21961975
1819,Cameroon,120,2003,NA,29.79597092,24.2715561,29.79597092
1820,Cameroon,120,2004,NA,26.5544796,22.9577356,26.5544796
1821,Cameroon,120,2005,NA,27.06101036,22.00982256,27.06101036
1822,Cameroon,120,2006,NA,23.56108093,20.6225,23.56108093
1823,Cameroon,120,2007,NA,32.35641861,23.06285677,32.35641861
1824,Cameroon,120,2008,NA,36.6680603,25.83676918,36.6680603
1825,Cameroon,120,2009,NA,40.47853851,30.34026118,40.47853851
1826,Cameroon,120,2010,NA,NA,33.78126696,44.83196633
1827,Cameroon,120,2011,NA,48.31893158,36.17033279,48.31893158
1828,Cameroon,120,2012,39.66006,51.58778,39.66006,51.58778
1829,Cameroon,120,2013,41.01904,53.4063797,41.01904,53.4063797
1830,Cameroon,120,2014,43.96082,57.51034927,43.96082,57.51034927
1831,Cameroon,120,2015,45.01617,59.03208923,45.01617,59.03208923
1832,Cameroon,120,2016,45.99349,60.05815887,45.99349,60.05815887
1833,Cameroon,120,2017,NA,NA,49.02774712,60.91705409
1834,Cameroon,120,2018,NA,NA,49.57935486,61.03269839
1835,Cameroon,120,2019,NA,NA,50.74562906,61.86549981
1836,Cameroon,120,2020,NA,NA,53.86939809,64.46266693
1837,"Congo, Dem. Rep.",180,1970,NA,NA,2.535404034,9.312847476
1838,"Congo, Dem. Rep.",180,1971,NA,9.55480957,4.37063421,9.55480957
1839,"Congo, Dem. Rep.",180,1972,NA,11.11515999,5.516540908,11.11515999
1840,"Congo, Dem. Rep.",180,1973,NA,11.81606007,6.243116136,11.81606007
1841,"Congo, Dem. Rep.",180,1974,NA,11.8323698,7.024966402,11.8323698
1842,"Congo, Dem. Rep.",180,1975,NA,15.28304958,8.024103938,15.28304958
1843,"Congo, Dem. Rep.",180,1976,NA,16.95214081,9.951505515,16.95214081
1844,"Congo, Dem. Rep.",180,1977,NA,19.2994194,11.88944399,19.2994194
1845,"Congo, Dem. Rep.",180,1978,NA,22.00062943,13.91959344,22.00062943
1846,"Congo, Dem. Rep.",180,1979,NA,25.13945961,14.95143938,25.13945961
1847,"Congo, Dem. Rep.",180,1980,NA,24.80217934,16.95399413,24.80217934
1848,"Congo, Dem. Rep.",180,1981,NA,24.50982094,17.47614212,24.50982094
1849,"Congo, Dem. Rep.",180,1982,NA,24.37879944,17.56239591,24.37879944
1850,"Congo, Dem. Rep.",180,1983,NA,24.27659035,17.43591848,24.27659035
1851,"Congo, Dem. Rep.",180,1984,NA,24.18214989,17.08276352,24.18214989
1852,"Congo, Dem. Rep.",180,1985,NA,24.08056068,16.91282626,24.08056068
1853,"Congo, Dem. Rep.",180,1986,NA,23.97595024,17.47729384,23.97595024
1854,"Congo, Dem. Rep.",180,1987,NA,23.95644951,17.455431,23.95644951
1855,"Congo, Dem. Rep.",180,1988,NA,25.29339027,17.93710856,25.29339027
1856,"Congo, Dem. Rep.",180,1989,NA,NA,18.2637188,24.65548986
1857,"Congo, Dem. Rep.",180,1990,NA,NA,18.04815849,24.15811905
1858,"Congo, Dem. Rep.",180,1991,NA,NA,17.24664395,23.28305969
1859,"Congo, Dem. Rep.",180,1992,16.48841,22.79243088,16.48841,22.79243088
1860,"Congo, Dem. Rep.",180,1993,17.6214,24.35872078,17.6214,24.35872078
1861,"Congo, Dem. Rep.",180,1994,18.30653,25.77139091,18.30653,25.77139091
1862,"Congo, Dem. Rep.",180,1995,NA,27.99794006,19.12297946,27.99794006
1863,"Congo, Dem. Rep.",180,1996,NA,NA,19.43189286,29.86233409
1864,"Congo, Dem. Rep.",180,1997,NA,NA,20.05759133,29.53274627
1865,"Congo, Dem. Rep.",180,1998,NA,NA,20.93486055,28.95752547
1866,"Congo, Dem. Rep.",180,1999,NA,NA,22.24806168,28.78668081
1867,"Congo, Dem. Rep.",180,2000,NA,NA,21.33774039,32.17412136
1868,"Congo, Dem. Rep.",180,2001,NA,NA,22.8570119,31.65349143
1869,"Congo, Dem. Rep.",180,2002,NA,NA,23.98581061,32.20882494
1870,"Congo, Dem. Rep.",180,2003,NA,NA,24.44967907,34.00482897
1871,"Congo, Dem. Rep.",180,2004,NA,NA,26.03174204,34.22474006
1872,"Congo, Dem. Rep.",180,2005,NA,NA,26.16624087,33.20618613
1873,"Congo, Dem. Rep.",180,2006,NA,NA,26.40215338,35.68365624
1874,"Congo, Dem. Rep.",180,2007,NA,36.59730148,28.01966642,36.59730148
1875,"Congo, Dem. Rep.",180,2008,NA,39.44591141,28.69429513,39.44591141
1876,"Congo, Dem. Rep.",180,2009,NA,41.50389862,30.93964232,41.50389862
1877,"Congo, Dem. Rep.",180,2010,NA,41.21020889,31.02931642,41.21020889
1878,"Congo, Dem. Rep.",180,2011,NA,43.32061005,31.58263552,43.32061005
1879,"Congo, Dem. Rep.",180,2012,NA,43.22605896,31.83209258,43.22605896
1880,"Congo, Dem. Rep.",180,2013,NA,42.90813828,32.66755334,42.90813828
1881,"Congo, Dem. Rep.",180,2014,NA,45.50178909,33.37502522,45.50178909
1882,"Congo, Dem. Rep.",180,2015,NA,46.16579056,34.92212638,46.16579056
1883,"Congo, Dem. Rep.",180,2016,NA,NA,35.61398813,46.06354439
1884,"Congo, Dem. Rep.",180,2017,NA,NA,36.80028831,49.03270075
1885,"Congo, Dem. Rep.",180,2018,NA,NA,37.13507678,50.70829649
1886,"Congo, Dem. Rep.",180,2019,NA,NA,38.64112621,50.76084941
1887,"Congo, Dem. Rep.",180,2020,NA,NA,40.49372715,51.88226495
1888,"Congo, Rep.",178,1970,NA,NA,11.9218471,16.55281191
1889,"Congo, Rep.",178,1971,NA,17.22747993,14.22325787,17.22747993
1890,"Congo, Rep.",178,1972,17.23066,20.50250053,17.23066,20.50250053
1891,"Congo, Rep.",178,1973,NA,25.90710068,21.80305078,25.90710068
1892,"Congo, Rep.",178,1974,28.10853,33.1002388,28.10853,33.1002388
1893,"Congo, Rep.",178,1975,NA,38.79156113,31.05624615,38.79156113
1894,"Congo, Rep.",178,1976,36.2393,43.4788208,36.2393,43.4788208
1895,"Congo, Rep.",178,1977,NA,50.22558975,39.17058978,50.22558975
1896,"Congo, Rep.",178,1978,NA,54.33037949,42.33931372,54.33037949
1897,"Congo, Rep.",178,1979,NA,57.32365036,45.38646224,57.32365036
1898,"Congo, Rep.",178,1980,NA,58.91944122,46.85632932,58.91944122
1899,"Congo, Rep.",178,1981,NA,66.90670776,51.43607878,66.90670776
1900,"Congo, Rep.",178,1982,NA,71.05355072,56.45995167,71.05355072
1901,"Congo, Rep.",178,1983,NA,69.68270874,58.47019952,69.68270874
1902,"Congo, Rep.",178,1984,NA,64.59731293,56.45912754,64.59731293
1903,"Congo, Rep.",178,1985,NA,62.74250031,56.29936405,62.74250031
1904,"Congo, Rep.",178,1986,NA,66.49771118,56.79275779,66.49771118
1905,"Congo, Rep.",178,1987,NA,67.84020233,58.68701795,67.84020233
1906,"Congo, Rep.",178,1988,NA,63.3326683,56.09043819,63.3326683
1907,"Congo, Rep.",178,1989,NA,54.13525009,50.66858727,54.13525009
1908,"Congo, Rep.",178,1990,NA,47.52936172,44.50535938,47.52936172
1909,"Congo, Rep.",178,1991,NA,46.25682068,42.68663147,46.25682068
1910,"Congo, Rep.",178,1992,NA,46.96582031,41.21281972,46.96582031
1911,"Congo, Rep.",178,1993,NA,NA,40.70971044,47.82561924
1912,"Congo, Rep.",178,1994,NA,49.4693985,42.05180456,49.4693985
1913,"Congo, Rep.",178,1995,NA,NA,40.77710775,48.08591995
1914,"Congo, Rep.",178,1996,NA,47.65034103,41.11089767,47.65034103
1915,"Congo, Rep.",178,1997,NA,NA,39.47833057,46.53096213
1916,"Congo, Rep.",178,1998,NA,NA,38.60601993,44.47811748
1917,"Congo, Rep.",178,1999,NA,NA,36.33890676,42.34827411
1918,"Congo, Rep.",178,2000,NA,NA,35.87835747,41.08703196
1919,"Congo, Rep.",178,2001,NA,NA,35.08518381,39.5249873
1920,"Congo, Rep.",178,2002,NA,38.3146019,33.64854754,38.3146019
1921,"Congo, Rep.",178,2003,NA,39.49966812,34.1332996,39.49966812
1922,"Congo, Rep.",178,2004,NA,44.62115097,35.75745424,44.62115097
1923,"Congo, Rep.",178,2005,NA,NA,36.69005877,45.98284739
1924,"Congo, Rep.",178,2006,NA,NA,37.46973187,46.42101778
1925,"Congo, Rep.",178,2007,NA,NA,39.25907795,47.87028311
1926,"Congo, Rep.",178,2008,NA,NA,40.38341228,50.47975559
1927,"Congo, Rep.",178,2009,NA,NA,41.09969483,50.07917759
1928,"Congo, Rep.",178,2010,NA,NA,43.05260455,50.83210044
1929,"Congo, Rep.",178,2011,NA,NA,42.67728168,51.7849041
1930,"Congo, Rep.",178,2012,NA,52.59281921,43.02559069,52.59281921
1931,"Congo, Rep.",178,2013,NA,NA,43.57908719,54.10321362
1932,"Congo, Rep.",178,2014,NA,NA,46.0750092,55.30557301
1933,"Congo, Rep.",178,2015,NA,NA,46.80794524,55.91490776
1934,"Congo, Rep.",178,2016,NA,NA,47.18083973,57.03685904
1935,"Congo, Rep.",178,2017,NA,NA,48.43382145,58.55200107
1936,"Congo, Rep.",178,2018,NA,NA,49.42938947,60.05912906
1937,"Congo, Rep.",178,2019,NA,NA,50.57019827,61.7319522
1938,"Congo, Rep.",178,2020,NA,NA,53.73075313,62.8506064
1939,Colombia,170,1970,NA,23.92880058,5.54278794,23.92880058
1940,Colombia,170,1971,NA,25.79771042,9.948101433,25.79771042
1941,Colombia,170,1972,NA,27.22159004,12.90093003,27.22159004
1942,Colombia,170,1973,NA,33.22417068,16.15760053,33.22417068
1943,Colombia,170,1974,NA,35.45674133,18.9106291,35.45674133
1944,Colombia,170,1975,NA,36.5160408,21.36917095,36.5160408
1945,Colombia,170,1976,NA,37.61072159,23.28252814,37.61072159
1946,Colombia,170,1977,NA,40.15008926,24.22516659,40.15008926
1947,Colombia,170,1978,NA,40.15605164,25.64701885,40.15605164
1948,Colombia,170,1979,NA,41.30355835,26.37313685,41.30355835
1949,Colombia,170,1980,NA,42.19347,27.81054573,42.19347
1950,Colombia,170,1981,NA,43.09840012,27.68875191,43.09840012
1951,Colombia,170,1982,NA,44.30271149,29.58103319,44.30271149
1952,Colombia,170,1983,NA,44.35263824,28.84627626,44.35263824
1953,Colombia,170,1984,NA,46.24050903,30.18801403,46.24050903
1954,Colombia,170,1985,NA,47.41115189,31.58932109,47.41115189
1955,Colombia,170,1986,NA,52.17200089,33.87738026,52.17200089
1956,Colombia,170,1987,NA,52.96125031,35.92219681,52.96125031
1957,Colombia,170,1988,NA,53.37992096,35.38906291,53.37992096
1958,Colombia,170,1989,NA,53.52479935,35.96703172,53.52479935
1959,Colombia,170,1990,NA,NA,36.26900981,54.30105014
1960,Colombia,170,1991,NA,53.65937042,37.77587973,53.65937042
1961,Colombia,170,1992,NA,59.65871811,41.15041505,59.65871811
1962,Colombia,170,1993,NA,61.92026901,42.80234877,61.92026901
1963,Colombia,170,1994,NA,63.39955902,45.071857,63.39955902
1964,Colombia,170,1995,NA,64.54894257,47.29006248,64.54894257
1965,Colombia,170,1996,NA,68.84364319,49.78754745,68.84364319
1966,Colombia,170,1997,NA,NA,52.24480732,72.09319339
1967,Colombia,170,1998,NA,73.86979675,54.53913779,73.86979675
1968,Colombia,170,1999,NA,74.12106323,55.88637378,74.12106323
1969,Colombia,170,2000,NA,73.08660126,56.20607725,73.08660126
1970,Colombia,170,2001,NA,NA,56.74809838,74.63610839
1971,Colombia,170,2002,NA,74.63543701,56.96292031,74.63543701
1972,Colombia,170,2003,NA,NA,60.05373442,76.29222419
1973,Colombia,170,2004,NA,79.10735321,61.51477844,79.10735321
1974,Colombia,170,2005,63.648,82.86219788,63.648,82.86219788
1975,Colombia,170,2006,67.7345,86.28616333,67.7345,86.28616333
1976,Colombia,170,2007,70.40955,89.21082306,70.40955,89.21082306
1977,Colombia,170,2008,71.39134,90.78518677,71.39134,90.78518677
1978,Colombia,170,2009,74.13559,95.26943207,74.13559,95.26943207
1979,Colombia,170,2010,75.30739,97.54611969,75.30739,97.54611969
1980,Colombia,170,2011,77.26227,99.15142822,77.26227,99.15142822
1981,Colombia,170,2012,75.66677,95.40425873,75.66677,95.40425873
1982,Colombia,170,2013,76.31163,96.14040375,76.31163,96.14040375
1983,Colombia,170,2014,75.58286,94.9876709,75.58286,94.9876709
1984,Colombia,170,2015,75.60237,94.7192688,75.60237,94.7192688
1985,Colombia,170,2016,76.20192,95.01463318,76.20192,95.01463318
1986,Colombia,170,2017,76.5618,95.73023224,76.5618,95.73023224
1987,Colombia,170,2018,77.47078,97.50623322,77.47078,97.50623322
1988,Colombia,170,2019,NA,NA,78.90417128,98.69125916
1989,Colombia,170,2020,NA,NA,79.63941881,99.53351397
1990,Comoros,174,1970,NA,NA,1.780484055,4.337903149
1991,Comoros,174,1971,NA,3.598589897,1.574132761,3.598589897
1992,Comoros,174,1972,NA,NA,1.807156051,5.334866461
1993,Comoros,174,1973,NA,6.999149799,2.910416253,6.999149799
1994,Comoros,174,1974,NA,8.299369812,3.363587546,8.299369812
1995,Comoros,174,1975,NA,NA,4.761662805,10.8632879
1996,Comoros,174,1976,NA,NA,6.260711199,12.97212512
1997,Comoros,174,1977,NA,NA,7.84147087,17.10675742
1998,Comoros,174,1978,NA,NA,11.12316393,19.73942974
1999,Comoros,174,1979,NA,NA,12.61885063,22.7803069
2000,Comoros,174,1980,NA,NA,14.88201976,23.55405435
2001,Comoros,174,1981,NA,28.34196091,17.59918956,28.34196091
2002,Comoros,174,1982,NA,NA,20.16151401,30.99921802
2003,Comoros,174,1983,NA,NA,21.76675637,32.49983133
2004,Comoros,174,1984,NA,NA,24.91145527,34.68450331
2005,Comoros,174,1985,NA,NA,25.29971691,36.38512197
2006,Comoros,174,1986,NA,38.26137924,27.33570719,38.26137924
2007,Comoros,174,1987,NA,37.52991867,27.5736557,37.52991867
2008,Comoros,174,1988,NA,NA,27.1532418,35.79342657
2009,Comoros,174,1989,NA,NA,25.8015161,33.15694278
2010,Comoros,174,1990,NA,NA,23.73271324,29.01146614
2011,Comoros,174,1991,NA,NA,22.24327902,28.25458302
2012,Comoros,174,1992,NA,25.05009079,21.35921964,25.05009079
2013,Comoros,174,1993,NA,NA,19.76920686,25.87727771
2014,Comoros,174,1994,NA,25.92152023,19.80353587,25.92152023
2015,Comoros,174,1995,NA,NA,19.94740126,27.75704974
2016,Comoros,174,1996,NA,NA,21.06144392,28.54580736
2017,Comoros,174,1997,NA,NA,21.28420148,29.4060881
2018,Comoros,174,1998,NA,NA,22.6187933,31.69571727
2019,Comoros,174,1999,NA,33.5875206,24.8504939,33.5875206
2020,Comoros,174,2000,NA,NA,26.20326271,35.10038062
2021,Comoros,174,2001,NA,NA,26.82775386,35.72565364
2022,Comoros,174,2002,NA,36.27775955,28.17389036,36.27775955
2023,Comoros,174,2003,NA,40.06658173,29.75136641,40.06658173
2024,Comoros,174,2004,NA,44.00775146,31.66959402,44.00775146
2025,Comoros,174,2005,NA,NA,33.572044,46.74916745
2026,Comoros,174,2006,NA,NA,35.89310395,48.88220511
2027,Comoros,174,2007,NA,NA,38.3819053,50.76997987
2028,Comoros,174,2008,NA,NA,39.85294582,52.52199518
2029,Comoros,174,2009,NA,NA,40.46588306,54.01624421
2030,Comoros,174,2010,NA,NA,41.09950309,53.34899895
2031,Comoros,174,2011,NA,NA,42.83967762,56.57574802
2032,Comoros,174,2012,NA,NA,43.95765189,57.73691789
2033,Comoros,174,2013,44.41592,59.98247147,44.41592,59.98247147
2034,Comoros,174,2014,44.7685,61.09056854,44.7685,61.09056854
2035,Comoros,174,2015,NA,NA,45.5617479,59.07513686
2036,Comoros,174,2016,NA,NA,44.7372916,57.08887862
2037,Comoros,174,2017,42.9786,55.51028824,42.9786,55.51028824
2038,Comoros,174,2018,50.35748,59.46886063,50.35748,59.46886063
2039,Comoros,174,2019,NA,NA,48.47313788,60.20326738
2040,Comoros,174,2020,NA,NA,50.3186745,61.63493908
2041,Cabo Verde,132,1970,NA,NA,2.262766413,10.68696921
2042,Cabo Verde,132,1971,NA,NA,3.844994763,11.31084824
2043,Cabo Verde,132,1972,NA,12.4479599,4.830906388,12.4479599
2044,Cabo Verde,132,1973,NA,NA,5.333249984,11.59858225
2045,Cabo Verde,132,1974,NA,NA,5.925385597,11.18162958
2046,Cabo Verde,132,1975,NA,NA,5.126795683,10.78667807
2047,Cabo Verde,132,1976,NA,NA,5.247842652,10.28230991
2048,Cabo Verde,132,1977,NA,NA,5.494898807,9.96039805
2049,Cabo Verde,132,1978,NA,NA,5.387991978,9.516884093
2050,Cabo Verde,132,1979,NA,NA,4.001532664,8.90762196
2051,Cabo Verde,132,1980,NA,7.502520084,3.273177526,7.502520084
2052,Cabo Verde,132,1981,NA,7.853050232,3.203542922,7.853050232
2053,Cabo Verde,132,1982,NA,8.83479023,4.192098015,8.83479023
2054,Cabo Verde,132,1983,NA,NA,4.598523261,10.16815079
2055,Cabo Verde,132,1984,NA,11.07748032,4.779151114,11.07748032
2056,Cabo Verde,132,1985,NA,NA,6.217223363,12.36446635
2057,Cabo Verde,132,1986,NA,NA,7.257600006,13.77161402
2058,Cabo Verde,132,1987,9.57087,14.99577045,9.57087,14.99577045
2059,Cabo Verde,132,1988,NA,17.20548058,10.41277518,17.20548058
2060,Cabo Verde,132,1989,NA,18.55611992,11.08777301,18.55611992
2061,Cabo Verde,132,1990,NA,21.04841042,12.86154423,21.04841042
2062,Cabo Verde,132,1991,NA,NA,14.91025471,23.49169123
2063,Cabo Verde,132,1992,NA,NA,16.57204487,26.58110706
2064,Cabo Verde,132,1993,NA,NA,20.14288554,28.01006377
2065,Cabo Verde,132,1994,24.11817,29.70416069,24.11817,29.70416069
2066,Cabo Verde,132,1995,NA,NA,25.74822136,36.48818668
2067,Cabo Verde,132,1996,NA,NA,28.56699992,43.04659415
2068,Cabo Verde,132,1997,NA,NA,33.47572341,49.58422936
2069,Cabo Verde,132,1998,NA,NA,38.21103683,55.99268876
2070,Cabo Verde,132,1999,NA,NA,43.69317643,61.49425007
2071,Cabo Verde,132,2000,NA,68.67608643,50.09621823,68.67608643
2072,Cabo Verde,132,2001,NA,66.16002655,52.60270239,66.16002655
2073,Cabo Verde,132,2002,57.2428,68.89408112,57.2428,68.89408112
2074,Cabo Verde,132,2003,57.62792,69.25476074,57.62792,69.25476074
2075,Cabo Verde,132,2004,57.0896,68.24381256,57.0896,68.24381256
2076,Cabo Verde,132,2005,60.3446,71.01006317,60.3446,71.01006317
2077,Cabo Verde,132,2006,60.58402,81.88127899,60.58402,81.88127899
2078,Cabo Verde,132,2007,62.50202,81.73712921,62.50202,81.73712921
2079,Cabo Verde,132,2008,NA,84.27629852,65.2462422,84.27629852
2080,Cabo Verde,132,2009,65.28223,83.99076843,65.28223,83.99076843
2081,Cabo Verde,132,2010,65.4943,86.94371033,65.4943,86.94371033
2082,Cabo Verde,132,2011,NA,89.97599792,68.47388658,89.97599792
2083,Cabo Verde,132,2012,69.36106,93.03401184,69.36106,93.03401184
2084,Cabo Verde,132,2013,70.65632,96.65943146,70.65632,96.65943146
2085,Cabo Verde,132,2014,71.03095,95.14743805,71.03095,95.14743805
2086,Cabo Verde,132,2015,71.74531,94.72112274,71.74531,94.72112274
2087,Cabo Verde,132,2016,71.59851,93.6871109,71.59851,93.6871109
2088,Cabo Verde,132,2017,71.43748,92.64199066,71.43748,92.64199066
2089,Cabo Verde,132,2018,70.42826,88.15511322,70.42826,88.15511322
2090,Cabo Verde,132,2019,NA,NA,73.54332574,90.02353221
2091,Cabo Verde,132,2020,NA,NA,76.09718641,90.5072244
2092,Costa Rica,188,1970,22.11069,27.71346092,22.11069,27.71346092
2093,Costa Rica,188,1971,NA,29.08234978,23.27973642,29.08234978
2094,Costa Rica,188,1972,NA,31.86551094,25.3135332,31.86551094
2095,Costa Rica,188,1973,30.44245,37.05358887,30.44245,37.05358887
2096,Costa Rica,188,1974,33.50941,40.15887833,33.50941,40.15887833
2097,Costa Rica,188,1975,33.62549,40.63137054,33.62549,40.63137054
2098,Costa Rica,188,1976,34.14619,41.13473892,34.14619,41.13473892
2099,Costa Rica,188,1977,NA,42.22080994,34.02170193,42.22080994
2100,Costa Rica,188,1978,NA,NA,35.60442567,44.20367023
2101,Costa Rica,188,1979,37.68889,46.29740906,37.68889,46.29740906
2102,Costa Rica,188,1980,NA,46.97642899,38.29254962,46.97642899
2103,Costa Rica,188,1981,38.97336,46.73194885,38.97336,46.73194885
2104,Costa Rica,188,1982,37.55369,45.89101028,37.55369,45.89101028
2105,Costa Rica,188,1983,NA,43.65716934,36.67603607,43.65716934
2106,Costa Rica,188,1984,NA,42.22755051,35.49247038,42.22755051
2107,Costa Rica,188,1985,34.70914,40.96162033,34.70914,40.96162033
2108,Costa Rica,188,1986,35.40541,41.85343933,35.40541,41.85343933
2109,Costa Rica,188,1987,36.18808,42.36399078,36.18808,42.36399078
2110,Costa Rica,188,1988,NA,42.12638092,36.19657229,42.12638092
2111,Costa Rica,188,1989,36.58867,42.54204178,36.58867,42.54204178
2112,Costa Rica,188,1990,37.34656,43.48997879,37.34656,43.48997879
2113,Costa Rica,188,1991,37.77787,44.58823013,37.77787,44.58823013
2114,Costa Rica,188,1992,40.09984,46.68978119,40.09984,46.68978119
2115,Costa Rica,188,1993,40.88592,47.64311981,40.88592,47.64311981
2116,Costa Rica,188,1994,42.77224,48.8138504,42.77224,48.8138504
2117,Costa Rica,188,1995,42.9093,50.0522995,42.9093,50.0522995
2118,Costa Rica,188,1996,42.42682,49.48250961,42.42682,49.48250961
2119,Costa Rica,188,1997,NA,50.49148178,41.98949106,50.49148178
2120,Costa Rica,188,1998,NA,57.91545105,44.06386243,57.91545105
2121,Costa Rica,188,1999,NA,63.20632935,47.85174222,63.20632935
2122,Costa Rica,188,2000,NA,62.05680084,49.19523638,62.05680084
2123,Costa Rica,188,2001,NA,66.85674286,51.63098424,66.85674286
2124,Costa Rica,188,2002,NA,68.09944153,54.66607314,68.09944153
2125,Costa Rica,188,2003,NA,NA,57.58045024,73.92023347
2126,Costa Rica,188,2004,NA,79.50946045,62.78817464,79.50946045
2127,Costa Rica,188,2005,NA,81.59253693,65.82409522,81.59253693
2128,Costa Rica,188,2006,NA,88.41921997,70.70919805,88.41921997
2129,Costa Rica,188,2007,NA,89.83688354,74.09240887,89.83688354
2130,Costa Rica,188,2008,NA,91.26712799,75.23670686,91.26712799
2131,Costa Rica,188,2009,NA,98.09201813,77.83502251,98.09201813
2132,Costa Rica,188,2010,NA,101.0797424,78.75930782,101.0797424
2133,Costa Rica,188,2011,75.30508,103.8047028,75.30508,103.8047028
2134,Costa Rica,188,2012,75.64349,107.4916992,75.64349,107.4916992
2135,Costa Rica,188,2013,76.95778,114.3926926,76.95778,114.3926926
2136,Costa Rica,188,2014,77.99166,120.1272202,77.99166,120.1272202
2137,Costa Rica,188,2015,80.32835,122.7865829,80.32835,122.7865829
2138,Costa Rica,188,2016,82.5849,125.8161621,82.5849,125.8161621
2139,Costa Rica,188,2017,81.86735,128.9296265,81.86735,128.9296265
2140,Costa Rica,188,2018,82.44799,132.816925,82.44799,132.816925
2141,Costa Rica,188,2019,NA,141.3639832,87.13420029,141.3639832
2142,Costa Rica,188,2020,NA,NA,90.04533637,143.1308857
2143,Cuba,192,1970,NA,NA,15.84719754,23.9007738
2144,Cuba,192,1971,NA,24.51135063,18.84274319,24.51135063
2145,Cuba,192,1972,20.5345,22.68141937,20.5345,22.68141937
2146,Cuba,192,1973,22.57113,25.19449997,22.57113,25.19449997
2147,Cuba,192,1974,26.69317,29.78947067,26.69317,29.78947067
2148,Cuba,192,1975,NA,36.29570007,29.750109,36.29570007
2149,Cuba,192,1976,NA,47.33683014,35.15946088,47.33683014
2150,Cuba,192,1977,NA,56.59371185,42.42645904,56.59371185
2151,Cuba,192,1978,NA,60.33647156,50.50995634,60.33647156
2152,Cuba,192,1979,59.78832,66.26238251,59.78832,66.26238251
2153,Cuba,192,1980,NA,78.1810379,62.78894045,78.1810379
2154,Cuba,192,1981,NA,79.5007782,66.64785227,79.5007782
2155,Cuba,192,1982,NA,80.89878082,68.88560593,80.89878082
2156,Cuba,192,1983,NA,79.01365662,68.8536544,79.01365662
2157,Cuba,192,1984,NA,81.64557648,69.69475489,81.64557648
2158,Cuba,192,1985,NA,82.46424103,70.43159828,82.46424103
2159,Cuba,192,1986,67.6805,83.44017029,67.6805,83.44017029
2160,Cuba,192,1987,66.90236,84.29711151,66.90236,84.29711151
2161,Cuba,192,1988,67.3895,85.53257751,67.3895,85.53257751
2162,Cuba,192,1989,68.64962,87.54411316,68.64962,87.54411316
2163,Cuba,192,1990,68.61211,88.02868652,68.61211,88.02868652
2164,Cuba,192,1991,68.55566,88.44410706,68.55566,88.44410706
2165,Cuba,192,1992,66.64532,87.18981171,66.64532,87.18981171
2166,Cuba,192,1993,NA,84.02838135,65.86294579,84.02838135
2167,Cuba,192,1994,59.87241,78.47589111,59.87241,78.47589111
2168,Cuba,192,1995,NA,75.55301666,63.51930958,75.55301666
2169,Cuba,192,1996,NA,80.08995819,67.86597279,80.08995819
2170,Cuba,192,1997,NA,80.32650757,71.15978318,80.32650757
2171,Cuba,192,1998,NA,NA,72.99551378,80.00691537
2172,Cuba,192,1999,75.76883,79.95445251,75.76883,79.95445251
2173,Cuba,192,2000,80.49006,82.7508316,80.49006,82.7508316
2174,Cuba,192,2001,82.25167,84.52781677,82.25167,84.52781677
2175,Cuba,192,2002,82.60463,88.32048798,82.60463,88.32048798
2176,Cuba,192,2003,85.11799,91.39070892,85.11799,91.39070892
2177,Cuba,192,2004,85.1098,90.94702911,85.1098,90.94702911
2178,Cuba,192,2005,86.64633,93.05297852,86.64633,93.05297852
2179,Cuba,192,2006,88.66745,95.4187088,88.66745,95.4187088
2180,Cuba,192,2007,88.32925,95.56481934,88.32925,95.56481934
2181,Cuba,192,2008,87.50112,94.94477081,87.50112,94.94477081
2182,Cuba,192,2009,85.67697,92.77957916,85.67697,92.77957916
2183,Cuba,192,2010,88.24106,92.24871063,88.24106,92.24871063
2184,Cuba,192,2011,87.90295,91.52572632,87.90295,91.52572632
2185,Cuba,192,2012,86.64642,90.18881989,86.64642,90.18881989
2186,Cuba,192,2013,87.24085,90.97796631,87.24085,90.97796631
2187,Cuba,192,2014,85.14799,97.00200653,85.14799,97.00200653
2188,Cuba,192,2015,83.56161,97.89115143,83.56161,97.89115143
2189,Cuba,192,2016,84.18424,100.1145477,84.18424,100.1145477
2190,Cuba,192,2017,84.18099,101.3091736,84.18099,101.3091736
2191,Cuba,192,2018,84.18162,101.1372375,84.18162,101.1372375
2192,Cuba,192,2019,NA,100.3396225,86.67462499,100.3396225
2193,Cuba,192,2020,NA,NA,89.33098427,102.1965922
2194,Curacao,531,1970,NA,NA,35.72156199,46.77579654
2195,Curacao,531,1971,NA,NA,36.50892217,48.66060009
2196,Curacao,531,1972,NA,NA,37.37591775,50.31717147
2197,Curacao,531,1973,NA,NA,36.90633955,51.61151233
2198,Curacao,531,1974,NA,NA,39.1965991,52.01516535
2199,Curacao,531,1975,NA,NA,39.02721696,53.7087686
2200,Curacao,531,1976,NA,NA,39.55648656,55.27305359
2201,Curacao,531,1977,NA,NA,44.49148376,56.38713188
2202,Curacao,531,1978,NA,NA,42.97564096,56.38377693
2203,Curacao,531,1979,NA,NA,43.90355712,55.26913203
2204,Curacao,531,1980,NA,NA,46.1937951,57.3324029
2205,Curacao,531,1981,NA,NA,45.99433927,57.11970785
2206,Curacao,531,1982,NA,NA,48.37238932,59.11219303
2207,Curacao,531,1983,NA,NA,47.75079197,59.47557289
2208,Curacao,531,1984,NA,NA,48.11850045,59.50125299
2209,Curacao,531,1985,NA,NA,49.6577764,63.152304
2210,Curacao,531,1986,NA,NA,49.08589465,60.29196593
2211,Curacao,531,1987,NA,NA,50.73057259,60.27080737
2212,Curacao,531,1988,NA,NA,51.23885852,61.46614302
2213,Curacao,531,1989,NA,NA,48.11440284,58.83812675
2214,Curacao,531,1990,NA,NA,50.14300329,62.52412274
2215,Curacao,531,1991,NA,NA,49.94200842,63.85078823
2216,Curacao,531,1992,NA,NA,51.77385962,63.62061064
2217,Curacao,531,1993,NA,NA,53.29830601,68.14855846
2218,Curacao,531,1994,NA,NA,52.24775896,68.10853681
2219,Curacao,531,1995,NA,NA,54.13534339,68.93484474
2220,Curacao,531,1996,NA,NA,54.24575044,70.51778334
2221,Curacao,531,1997,NA,NA,56.23902074,70.01069549
2222,Curacao,531,1998,NA,NA,57.21862724,70.93873123
2223,Curacao,531,1999,NA,NA,59.5189332,72.59002228
2224,Curacao,531,2000,NA,NA,60.83136918,72.02302451
2225,Curacao,531,2001,NA,NA,60.92803082,71.97340588
2226,Curacao,531,2002,NA,NA,62.53735944,72.32048183
2227,Curacao,531,2003,NA,NA,63.05464794,75.98967043
2228,Curacao,531,2004,NA,NA,62.46069967,75.43067499
2229,Curacao,531,2005,NA,NA,65.20415288,79.87106377
2230,Curacao,531,2006,NA,NA,66.76749945,79.40008324
2231,Curacao,531,2007,NA,NA,69.65624772,83.60767118
2232,Curacao,531,2008,NA,NA,69.92684963,83.21224455
2233,Curacao,531,2009,NA,NA,69.01639696,83.6809346
2234,Curacao,531,2010,NA,NA,70.96574575,84.31184157
2235,Curacao,531,2011,NA,NA,72.68788383,84.6798397
2236,Curacao,531,2012,NA,NA,73.02247894,86.0542305
2237,Curacao,531,2013,NA,87.21237946,74.00859336,87.21237946
2238,Curacao,531,2014,NA,NA,75.88117061,88.44336503
2239,Curacao,531,2015,NA,NA,75.35882258,89.77885481
2240,Curacao,531,2016,NA,NA,75.96441709,90.92219798
2241,Curacao,531,2017,NA,NA,74.89822738,90.99686967
2242,Curacao,531,2018,NA,NA,76.55041065,92.25007455
2243,Curacao,531,2019,NA,NA,76.89990975,94.77905766
2244,Curacao,531,2020,NA,NA,80.48504633,95.03053388
2245,Cayman Islands,136,1970,NA,NA,72.54795066,79.00810396
2246,Cayman Islands,136,1971,NA,NA,69.28496362,78.96343575
2247,Cayman Islands,136,1972,NA,80.98213959,68.22961933,80.98213959
2248,Cayman Islands,136,1973,NA,100.4230118,76.78320395,100.4230118
2249,Cayman Islands,136,1974,NA,105.6782303,81.66999499,105.6782303
2250,Cayman Islands,136,1975,NA,113.3284836,83.67413513,113.3284836
2251,Cayman Islands,136,1976,NA,100.1339569,84.9867899,100.1339569
2252,Cayman Islands,136,1977,NA,96.29171753,83.63501397,96.29171753
2253,Cayman Islands,136,1978,NA,NA,78.70144355,88.85156572
2254,Cayman Islands,136,1979,NA,NA,73.51930639,81.37196098
2255,Cayman Islands,136,1980,NA,74.00205231,66.58637662,74.00205231
2256,Cayman Islands,136,1981,NA,101.7655716,76.16710656,101.7655716
2257,Cayman Islands,136,1982,NA,NA,82.32791314,101.9413787
2258,Cayman Islands,136,1983,NA,NA,83.16511268,101.608403
2259,Cayman Islands,136,1984,NA,NA,84.01863125,101.4964793
2260,Cayman Islands,136,1985,NA,NA,84.52720881,99.77334869
2261,Cayman Islands,136,1986,NA,NA,83.40367031,99.84617217
2262,Cayman Islands,136,1987,NA,NA,84.59915409,98.95743765
2263,Cayman Islands,136,1988,NA,NA,84.42518157,97.73697045
2264,Cayman Islands,136,1989,NA,NA,82.17545191,97.42778301
2265,Cayman Islands,136,1990,NA,NA,84.25205726,98.74128232
2266,Cayman Islands,136,1991,NA,NA,83.15631835,99.25519207
2267,Cayman Islands,136,1992,NA,NA,83.01807433,97.93787311
2268,Cayman Islands,136,1993,NA,NA,83.94282997,97.99544158
2269,Cayman Islands,136,1994,NA,NA,83.53709368,96.00307888
2270,Cayman Islands,136,1995,NA,NA,83.7979321,97.48807587
2271,Cayman Islands,136,1996,NA,NA,83.57204198,96.27653285
2272,Cayman Islands,136,1997,NA,NA,83.376051,95.52492143
2273,Cayman Islands,136,1998,NA,NA,82.41946673,95.49006933
2274,Cayman Islands,136,1999,NA,93.97116852,80.08350619,93.97116852
2275,Cayman Islands,136,2000,NA,95.16457367,80.14932632,95.16457367
2276,Cayman Islands,136,2001,NA,89.13043213,79.14949911,89.13043213
2277,Cayman Islands,136,2002,NA,81.25650787,74.11626262,81.25650787
2278,Cayman Islands,136,2003,NA,NA,70.52140479,81.86232329
2279,Cayman Islands,136,2004,NA,81.57656097,70.47486939,81.57656097
2280,Cayman Islands,136,2005,NA,80.80113983,67.53673026,80.80113983
2281,Cayman Islands,136,2006,NA,79.38115692,67.09566961,79.38115692
2282,Cayman Islands,136,2007,NA,78.18182373,66.31450403,78.18182373
2283,Cayman Islands,136,2008,NA,80.25093842,65.55525922,80.25093842
2284,Cayman Islands,136,2009,NA,NA,65.76713671,80.23373964
2285,Cayman Islands,136,2010,NA,NA,66.67782287,80.85966153
2286,Cayman Islands,136,2011,NA,81.15000153,67.00733507,81.15000153
2287,Cayman Islands,136,2012,NA,82.15973663,68.25549857,82.15973663
2288,Cayman Islands,136,2013,NA,83.62963104,69.03693763,83.62963104
2289,Cayman Islands,136,2014,NA,NA,69.23656562,82.46815467
2290,Cayman Islands,136,2015,NA,NA,67.8229097,81.51279066
2291,Cayman Islands,136,2016,NA,NA,66.66094644,79.72165827
2292,Cayman Islands,136,2017,NA,NA,65.9940244,78.09776518
2293,Cayman Islands,136,2018,NA,77.03900909,64.55392245,77.03900909
2294,Cayman Islands,136,2019,NA,NA,63.45704109,77.60926268
2295,Cayman Islands,136,2020,NA,NA,64.85141223,79.17833914
2296,Cyprus,196,1970,NA,NA,49.64085142,54.02053867
2297,Cyprus,196,1971,51.22608,55.80324936,51.22608,55.80324936
2298,Cyprus,196,1972,53.41426,58.53889847,53.41426,58.53889847
2299,Cyprus,196,1973,57.92186,62.72378922,57.92186,62.72378922
2300,Cyprus,196,1974,60.63436,65.88752747,60.63436,65.88752747
2301,Cyprus,196,1975,58.59046,63.41720963,58.59046,63.41720963
2302,Cyprus,196,1976,63.06196,68.12888336,63.06196,68.12888336
2303,Cyprus,196,1977,63.5443,68.73693085,63.5443,68.73693085
2304,Cyprus,196,1978,61.748,67.05886078,61.748,67.05886078
2305,Cyprus,196,1979,61.92533,67.24902344,61.92533,67.24902344
2306,Cyprus,196,1980,62.14607,68.36515808,62.14607,68.36515808
2307,Cyprus,196,1981,62.0292,67.93354797,62.0292,67.93354797
2308,Cyprus,196,1982,60.88027,69.53497314,60.88027,69.53497314
2309,Cyprus,196,1983,60.91112,69.73773193,60.91112,69.73773193
2310,Cyprus,196,1984,NA,72.0390625,64.137755,72.0390625
2311,Cyprus,196,1985,NA,72.37637329,64.89178541,72.37637329
2312,Cyprus,196,1986,NA,68.92797852,64.33327623,68.92797852
2313,Cyprus,196,1987,NA,65.61911774,62.07926661,65.61911774
2314,Cyprus,196,1988,NA,62.46353912,59.62631624,62.46353912
2315,Cyprus,196,1989,NA,63.26628113,58.82267305,63.26628113
2316,Cyprus,196,1990,NA,64.16503143,59.31196569,64.16503143
2317,Cyprus,196,1991,NA,65.56735992,60.78344064,65.56735992
2318,Cyprus,196,1992,NA,67.50077057,63.76076016,67.50077057
2319,Cyprus,196,1993,NA,93.23835754,78.79672898,93.23835754
2320,Cyprus,196,1994,89.53134,93.74485779,89.53134,93.74485779
2321,Cyprus,196,1995,89.54795,94.84616852,89.54795,94.84616852
2322,Cyprus,196,1996,89.61305,94.21144867,89.61305,94.21144867
2323,Cyprus,196,1997,89.00555,93.35913849,89.00555,93.35913849
2324,Cyprus,196,1998,NA,NA,88.1535317,93.28429562
2325,Cyprus,196,1999,87.81234,93.22234344,87.81234,93.22234344
2326,Cyprus,196,2000,88.0464,93.37213898,88.0464,93.37213898
2327,Cyprus,196,2001,88.30934,93.44506073,88.30934,93.44506073
2328,Cyprus,196,2002,91.67274,96.91520691,91.67274,96.91520691
2329,Cyprus,196,2003,92.80423,98.424263,92.80423,98.424263
2330,Cyprus,196,2004,93.00759,97.71511841,93.00759,97.71511841
2331,Cyprus,196,2005,94.10166,96.54328156,94.10166,96.54328156
2332,Cyprus,196,2006,94.05908,96.59815216,94.05908,96.59815216
2333,Cyprus,196,2007,95.09996,97.77915192,95.09996,97.77915192
2334,Cyprus,196,2008,95.80445,98.32904053,95.80445,98.32904053
2335,Cyprus,196,2009,95.52999,98.38755798,95.52999,98.38755798
2336,Cyprus,196,2010,88.83383,91.44080353,88.83383,91.44080353
2337,Cyprus,196,2011,89.68342,92.82562256,89.68342,92.82562256
2338,Cyprus,196,2012,91.83179,95.29985046,91.83179,95.29985046
2339,Cyprus,196,2013,93.17237,98.31169128,93.17237,98.31169128
2340,Cyprus,196,2014,94.71498,99.41673279,94.71498,99.41673279
2341,Cyprus,196,2015,94.63238,99.77831268,94.63238,99.77831268
2342,Cyprus,196,2016,94.09316,99.11930847,94.09316,99.11930847
2343,Cyprus,196,2017,95.337,100.33255,95.337,100.33255
2344,Cyprus,196,2018,NA,100.2535172,94.62356912,100.2535172
2345,Cyprus,196,2019,NA,NA,95.56115484,101.450062
2346,Cyprus,196,2020,NA,NA,95.02228129,104.0236849
2347,Czech Republic,203,1970,NA,NA,78.31559393,83.50652336
2348,Czech Republic,203,1971,NA,84.23638153,77.36985266,84.23638153
2349,Czech Republic,203,1972,NA,84.56310272,76.69099943,84.56310272
2350,Czech Republic,203,1973,NA,84.5628891,75.4166692,84.5628891
2351,Czech Republic,203,1974,NA,84.75846863,76.62379643,84.75846863
2352,Czech Republic,203,1975,NA,86.44399261,77.31525861,86.44399261
2353,Czech Republic,203,1976,NA,89.26085663,78.0844772,89.26085663
2354,Czech Republic,203,1977,NA,92.02535248,80.53994421,92.02535248
2355,Czech Republic,203,1978,NA,93.59577179,81.71494519,93.59577179
2356,Czech Republic,203,1979,NA,94.76737976,83.18965501,94.76737976
2357,Czech Republic,203,1980,NA,94.64949036,84.6037861,94.64949036
2358,Czech Republic,203,1981,NA,NA,86.73805124,99.40839197
2359,Czech Republic,203,1982,NA,103.8963699,89.11522788,103.8963699
2360,Czech Republic,203,1983,NA,100.3026505,89.70699974,100.3026505
2361,Czech Republic,203,1984,NA,95.47585297,87.8369414,95.47585297
2362,Czech Republic,203,1985,NA,93.83509827,86.93368838,93.83509827
2363,Czech Republic,203,1986,NA,92.05680084,84.15479659,92.05680084
2364,Czech Republic,203,1987,NA,93.58699036,85.00783549,93.58699036
2365,Czech Republic,203,1988,NA,91.34812927,83.76643137,91.34812927
2366,Czech Republic,203,1989,NA,92.54631042,83.79658812,92.54631042
2367,Czech Republic,203,1990,NA,91.24365234,82.77229599,91.24365234
2368,Czech Republic,203,1991,NA,89.58054352,81.68789324,89.58054352
2369,Czech Republic,203,1992,NA,86.02832794,79.33929002,86.02832794
2370,Czech Republic,203,1993,NA,87.95214081,79.08679023,87.95214081
2371,Czech Republic,203,1994,NA,90.04772949,80.21040868,90.04772949
2372,Czech Republic,203,1995,NA,93.96192169,82.44807472,93.96192169
2373,Czech Republic,203,1996,NA,97.95690918,85.33009734,97.95690918
2374,Czech Republic,203,1997,NA,87.74716949,81.56459993,87.74716949
2375,Czech Republic,203,1998,NA,82.15885925,77.60381059,82.15885925
2376,Czech Republic,203,1999,NA,82.96238708,77.40306493,82.96238708
2377,Czech Republic,203,2000,NA,88.31745148,80.9341909,88.31745148
2378,Czech Republic,203,2001,88.47714,94.80554199,88.47714,94.80554199
2379,Czech Republic,203,2002,89.18993,95.50163269,89.18993,95.50163269
2380,Czech Republic,203,2003,NA,96.48941803,89.87864917,96.48941803
2381,Czech Republic,203,2004,89.68074,95.44210052,89.68074,95.44210052
2382,Czech Republic,203,2005,NA,95.67085266,88.47680069,95.67085266
2383,Czech Republic,203,2006,NA,96.03755951,87.47637915,96.03755951
2384,Czech Republic,203,2007,NA,94.9588089,86.5689078,94.9588089
2385,Czech Republic,203,2008,NA,94.14958191,86.10123249,94.14958191
2386,Czech Republic,203,2009,NA,93.85027313,85.53224434,93.85027313
2387,Czech Republic,203,2010,NA,94.65641785,84.63553294,94.65641785
2388,Czech Republic,203,2011,NA,95.79878998,85.66646194,95.79878998
2389,Czech Republic,203,2012,NA,96.79180908,85.88752822,96.79180908
2390,Czech Republic,203,2013,87.77459,103.9989471,87.77459,103.9989471
2391,Czech Republic,203,2014,88.87644,104.6972198,88.87644,104.6972198
2392,Czech Republic,203,2015,90.16472,105.0893021,90.16472,105.0893021
2393,Czech Republic,203,2016,91.00416,104.6348114,91.00416,104.6348114
2394,Czech Republic,203,2017,90.51857,103.4915771,90.51857,103.4915771
2395,Czech Republic,203,2018,NA,102.2979279,90.78980502,102.2979279
2396,Czech Republic,203,2019,NA,NA,91.74212389,101.7648886
2397,Czech Republic,203,2020,NA,NA,90.56302316,102.3692663
2398,Germany,276,1970,NA,NA,63.15309431,69.62905123
2399,Germany,276,1971,NA,NA,61.51769742,73.13153792
2400,Germany,276,1972,NA,NA,62.36279532,74.02758075
2401,Germany,276,1973,NA,NA,62.72216601,76.16619257
2402,Germany,276,1974,NA,NA,64.9322799,78.63259453
2403,Germany,276,1975,NA,NA,66.81716211,79.12107524
2404,Germany,276,1976,NA,NA,68.47828562,81.38653396
2405,Germany,276,1977,NA,NA,69.66916913,85.20238067
2406,Germany,276,1978,NA,NA,73.09995856,82.73327936
2407,Germany,276,1979,NA,NA,76.49915069,85.39844973
2408,Germany,276,1980,NA,NA,76.38920636,86.69508772
2409,Germany,276,1981,NA,NA,77.74029391,88.92481657
2410,Germany,276,1982,NA,NA,76.59556722,90.51166966
2411,Germany,276,1983,NA,NA,77.79723754,91.35572893
2412,Germany,276,1984,NA,NA,78.99386618,92.14876879
2413,Germany,276,1985,NA,NA,79.30446104,93.05712885
2414,Germany,276,1986,NA,NA,81.0474427,93.62169246
2415,Germany,276,1987,NA,NA,80.66198459,94.29358188
2416,Germany,276,1988,NA,NA,81.24342969,95.96219629
2417,Germany,276,1989,NA,NA,83.99930466,96.00410569
2418,Germany,276,1990,NA,NA,84.42270242,97.98583079
2419,Germany,276,1991,NA,99.30014038,86.06398143,99.30014038
2420,Germany,276,1992,NA,100.8522568,86.91823276,100.8522568
2421,Germany,276,1993,NA,105.6027679,87.5955758,105.6027679
2422,Germany,276,1994,NA,105.6989975,87.4795512,105.6989975
2423,Germany,276,1995,NA,104.9601669,88.47206107,104.9601669
2424,Germany,276,1996,NA,104.506813,88.61801498,104.506813
2425,Germany,276,1997,NA,104.2955017,88.94186979,104.2955017
2426,Germany,276,1998,NA,99.13723755,87.71117913,99.13723755
2427,Germany,276,1999,NA,99.27565002,88.30082919,99.27565002
2428,Germany,276,2000,NA,99.93065643,87.96307483,99.93065643
2429,Germany,276,2001,NA,100.5015106,88.83336965,100.5015106
2430,Germany,276,2002,89.58207,101.473671,89.58207,101.473671
2431,Germany,276,2003,89.62782,101.8206711,89.62782,101.8206711
2432,Germany,276,2004,89.76944,102.1401978,89.76944,102.1401978
2433,Germany,276,2005,90.09314,102.2795868,90.09314,102.2795868
2434,Germany,276,2006,89.71943,103.0582886,89.71943,103.0582886
2435,Germany,276,2007,89.12277,102.2422867,89.12277,102.2422867
2436,Germany,276,2008,89.52043,103.3083191,89.52043,103.3083191
2437,Germany,276,2009,88.17308,103.1582489,88.17308,103.1582489
2438,Germany,276,2010,88.12181,103.9748383,88.12181,103.9748383
2439,Germany,276,2011,88.47512,103.7624207,88.47512,103.7624207
2440,Germany,276,2012,88.0323,102.1676102,88.0323,102.1676102
2441,Germany,276,2013,87.32363,100.8108902,87.32363,100.8108902
2442,Germany,276,2014,86.63283,99.71071625,86.63283,99.71071625
2443,Germany,276,2015,86.12309,98.82263947,86.12309,98.82263947
2444,Germany,276,2016,85.46939,98.81199646,85.46939,98.81199646
2445,Germany,276,2017,85.29882,98.40927887,85.29882,98.40927887
2446,Germany,276,2018,NA,97.59349823,85.34373851,97.59349823
2447,Germany,276,2019,NA,NA,85.08044034,98.57045136
2448,Germany,276,2020,NA,NA,85.74776723,99.94314019
2449,Djibouti,262,1970,NA,NA,2.571030206,6.433745549
2450,Djibouti,262,1971,NA,6.19742012,3.727521644,6.19742012
2451,Djibouti,262,1972,NA,7.725560188,4.321038753,7.725560188
2452,Djibouti,262,1973,NA,6.561880112,4.479659455,6.561880112
2453,Djibouti,262,1974,NA,6.979529858,4.06042072,6.979529858
2454,Djibouti,262,1975,NA,7.192609787,5.151442023,7.192609787
2455,Djibouti,262,1976,NA,6.019989967,4.649799262,6.019989967
2456,Djibouti,262,1977,NA,NA,4.28230952,6.995513497
2457,Djibouti,262,1978,NA,NA,3.340929466,6.675984063
2458,Djibouti,262,1979,NA,7.455699921,5.256677571,7.455699921
2459,Djibouti,262,1980,NA,7.94343996,5.500312355,7.94343996
2460,Djibouti,262,1981,NA,8.420550346,5.845673277,8.420550346
2461,Djibouti,262,1982,NA,8.829950333,6.461700167,8.829950333
2462,Djibouti,262,1983,NA,9.298680305,6.76016989,9.298680305
2463,Djibouti,262,1984,NA,9.788339615,8.020783832,9.788339615
2464,Djibouti,262,1985,9.0938,10.0172596,9.0938,10.0172596
2465,Djibouti,262,1986,9.36461,10.31058979,9.36461,10.31058979
2466,Djibouti,262,1987,9.96238,11.02904034,9.96238,11.02904034
2467,Djibouti,262,1988,9.3606,10.44402981,9.3606,10.44402981
2468,Djibouti,262,1989,NA,10.63064957,8.861153948,10.63064957
2469,Djibouti,262,1990,NA,10.21918964,8.280332771,10.21918964
2470,Djibouti,262,1991,NA,10.02867031,7.505169157,10.02867031
2471,Djibouti,262,1992,NA,10.26506996,7.660639203,10.26506996
2472,Djibouti,262,1993,NA,9.803230286,7.06215176,9.803230286
2473,Djibouti,262,1994,NA,10.36203003,7.582676031,10.36203003
2474,Djibouti,262,1995,NA,11.32859993,8.336681431,11.32859993
2475,Djibouti,262,1996,NA,11.78083038,9.290815472,11.78083038
2476,Djibouti,262,1997,11.44128,13.01109028,11.44128,13.01109028
2477,Djibouti,262,1998,NA,NA,10.87869748,14.11060985
2478,Djibouti,262,1999,NA,14.33813953,10.97819788,14.33813953
2479,Djibouti,262,2000,NA,14.04512024,12.16836923,14.04512024
2480,Djibouti,262,2001,14.17161,15.9978199,14.17161,15.9978199
2481,Djibouti,262,2002,14.7086,16.80468941,14.7086,16.80468941
2482,Djibouti,262,2003,NA,NA,16.06346894,19.22430005
2483,Djibouti,262,2004,19.26153,20.51652908,19.26153,20.51652908
2484,Djibouti,262,2005,21.2435,22.93004036,21.2435,22.93004036
2485,Djibouti,262,2006,NA,22.84099007,20.92069177,22.84099007
2486,Djibouti,262,2007,NA,26.74171066,22.26983966,26.74171066
2487,Djibouti,262,2008,26.46648,31.96120071,26.46648,31.96120071
2488,Djibouti,262,2009,NA,34.99409866,28.28022802,34.99409866
2489,Djibouti,262,2010,NA,NA,31.43160516,38.75083946
2490,Djibouti,262,2011,NA,40.86059189,32.7316361,40.86059189
2491,Djibouti,262,2012,NA,43.86172867,34.72809449,43.86172867
2492,Djibouti,262,2013,NA,45.25479889,36.39177967,45.25479889
2493,Djibouti,262,2014,NA,46.17198181,36.81552179,46.17198181
2494,Djibouti,262,2015,37.8168,46.76042175,37.8168,46.76042175
2495,Djibouti,262,2016,NA,48.11304855,39.43736204,48.11304855
2496,Djibouti,262,2017,NA,47.84857941,39.86358438,47.84857941
2497,Djibouti,262,2018,NA,51.45777893,41.75704092,51.45777893
2498,Djibouti,262,2019,NA,51.97055054,42.17894433,51.97055054
2499,Djibouti,262,2020,NA,54.68983078,43.37189045,54.68983078
2500,Dominica,212,1970,NA,NA,60.94721645,67.8036622
2501,Dominica,212,1971,NA,NA,57.44645694,70.02973767
2502,Dominica,212,1972,NA,NA,56.48404385,70.84735854
2503,Dominica,212,1973,NA,71.41015625,57.16088941,71.41015625
2504,Dominica,212,1974,NA,70.77719116,56.71112579,70.77719116
2505,Dominica,212,1975,NA,69.7234726,54.26124131,69.7234726
2506,Dominica,212,1976,NA,71.98179626,56.23873156,71.98179626
2507,Dominica,212,1977,NA,71.02680969,55.43614638,71.02680969
2508,Dominica,212,1978,NA,66.67368317,54.1644843,66.67368317
2509,Dominica,212,1979,NA,68.31603241,54.35888458,68.31603241
2510,Dominica,212,1980,NA,NA,54.51407687,70.29945444
2511,Dominica,212,1981,NA,NA,55.87054226,71.57236318
2512,Dominica,212,1982,NA,NA,56.02444235,73.11843872
2513,Dominica,212,1983,NA,NA,57.21614161,76.21041502
2514,Dominica,212,1984,NA,77.13964844,59.33391116,77.13964844
2515,Dominica,212,1985,NA,NA,62.33921554,79.998867
2516,Dominica,212,1986,NA,83.57904053,64.99800753,83.57904053
2517,Dominica,212,1987,NA,74.71278381,62.49093439,74.71278381
2518,Dominica,212,1988,NA,NA,61.45005287,73.34830973
2519,Dominica,212,1989,NA,NA,58.73396828,71.78340795
2520,Dominica,212,1990,NA,69.75361633,56.71373368,69.75361633
2521,Dominica,212,1991,NA,NA,57.95448643,74.18395503
2522,Dominica,212,1992,NA,NA,59.51236147,78.30685488
2523,Dominica,212,1993,NA,NA,62.24979741,81.8429232
2524,Dominica,212,1994,NA,NA,66.83333464,86.12295414
2525,Dominica,212,1995,NA,NA,70.50243787,90.50523997
2526,Dominica,212,1996,NA,NA,73.35532392,95.26745481
2527,Dominica,212,1997,NA,NA,76.80179551,96.7032374
2528,Dominica,212,1998,NA,NA,80.69937305,101.9742376
2529,Dominica,212,1999,82.08058,107.125679,82.08058,107.125679
2530,Dominica,212,2000,88.51696,111.5130615,88.51696,111.5130615
2531,Dominica,212,2001,85.13978,111.4665909,85.13978,111.4665909
2532,Dominica,212,2002,NA,112.6295166,85.53874646,112.6295166
2533,Dominica,212,2003,87.81282,114.3787918,87.81282,114.3787918
2534,Dominica,212,2004,87.40997,107.7067108,87.40997,107.7067108
2535,Dominica,212,2005,84.78321,103.2311478,84.78321,103.2311478
2536,Dominica,212,2006,72.56556,98.49783325,72.56556,98.49783325
2537,Dominica,212,2007,NA,95.71392059,75.01768858,95.71392059
2538,Dominica,212,2008,NA,92.69499207,74.60143982,92.69499207
2539,Dominica,212,2009,70.23535,92.27423859,70.23535,92.27423859
2540,Dominica,212,2010,73.52168,88.90933228,73.52168,88.90933228
2541,Dominica,212,2011,72.73973,89.13699341,72.73973,89.13699341
2542,Dominica,212,2012,NA,NA,76.00845329,89.935191
2543,Dominica,212,2013,NA,NA,75.06846936,89.79012042
2544,Dominica,212,2014,NA,90.72412872,77.14373522,90.72412872
2545,Dominica,212,2015,80.9661,94.25424194,80.9661,94.25424194
2546,Dominica,212,2016,87.73568,NA,87.73568,95.20640674
2547,Dominica,212,2017,NA,NA,84.94212643,96.61421857
2548,Dominica,212,2018,NA,NA,84.15087422,98.91411496
2549,Dominica,212,2019,NA,101.0598526,84.48117892,101.0598526
2550,Dominica,212,2020,NA,NA,84.14192487,101.7261968
2551,Denmark,208,1970,NA,NA,84.32763644,91.35825619
2552,Denmark,208,1971,NA,92.95204163,81.7192084,92.95204163
2553,Denmark,208,1972,NA,NA,81.13484987,94.68546226
2554,Denmark,208,1973,NA,NA,82.48581686,94.50019165
2555,Denmark,208,1974,NA,NA,82.04666614,95.84987783
2556,Denmark,208,1975,NA,NA,80.89206838,94.33106441
2557,Denmark,208,1976,NA,NA,82.13642036,95.949131
2558,Denmark,208,1977,NA,NA,81.27429721,96.0335156
2559,Denmark,208,1978,NA,96.22028351,84.04781725,96.22028351
2560,Denmark,208,1979,NA,98.66430664,85.52705254,98.66430664
2561,Denmark,208,1980,NA,102.2387009,87.77942016,102.2387009
2562,Denmark,208,1981,87.9823,104.7565689,87.9823,104.7565689
2563,Denmark,208,1982,87.78228,104.6637192,87.78228,104.6637192
2564,Denmark,208,1983,87.04901,104.543457,87.04901,104.543457
2565,Denmark,208,1984,85.0807,103.2215576,85.0807,103.2215576
2566,Denmark,208,1985,83.92338,103.5036774,83.92338,103.5036774
2567,Denmark,208,1986,83.29392,105.3736572,83.29392,105.3736572
2568,Denmark,208,1987,83.56807,106.7963791,83.56807,106.7963791
2569,Denmark,208,1988,84.6473,107.6892014,84.6473,107.6892014
2570,Denmark,208,1989,86.31438,109.1126099,86.31438,109.1126099
2571,Denmark,208,1990,87.10454,109.436142,87.10454,109.436142
2572,Denmark,208,1991,87.11601,109.5470276,87.11601,109.5470276
2573,Denmark,208,1992,86.75411,110.1822815,86.75411,110.1822815
2574,Denmark,208,1993,86.55325,111.5702286,86.55325,111.5702286
2575,Denmark,208,1994,87.08292,114.3360596,87.08292,114.3360596
2576,Denmark,208,1995,86.71742,117.8711777,86.71742,117.8711777
2577,Denmark,208,1996,87.28194,120.4913483,87.28194,120.4913483
2578,Denmark,208,1997,NA,NA,87.15186863,123.5365041
2579,Denmark,208,1998,87.9482,123.4757233,87.9482,123.4757233
2580,Denmark,208,1999,NA,125.0952072,89.31215529,125.0952072
2581,Denmark,208,2000,88.60073,126.9876633,88.60073,126.9876633
2582,Denmark,208,2001,89.47715,130.964035,89.47715,130.964035
2583,Denmark,208,2002,91.05446,126.2583923,91.05446,126.2583923
2584,Denmark,208,2003,93.92329,126.4003067,93.92329,126.4003067
2585,Denmark,208,2004,91.19584,123.5851898,91.19584,123.5851898
2586,Denmark,208,2005,91.57663,124.0997162,91.57663,124.0997162
2587,Denmark,208,2006,89.38548,119.9998398,89.38548,119.9998398
2588,Denmark,208,2007,89.25386,118.758873,89.25386,118.758873
2589,Denmark,208,2008,89.33902,117.8412323,89.33902,117.8412323
2590,Denmark,208,2009,89.83744,117.9756165,89.83744,117.9756165
2591,Denmark,208,2010,90.13414,119.4968491,90.13414,119.4968491
2592,Denmark,208,2011,91.17921,122.6990204,91.17921,122.6990204
2593,Denmark,208,2012,90.22411,123.4057922,90.22411,123.4057922
2594,Denmark,208,2013,90.11001,129.3380432,90.11001,129.3380432
2595,Denmark,208,2014,89.4441,129.3281708,89.4441,129.3281708
2596,Denmark,208,2015,89.39882,130.2518616,89.39882,130.2518616
2597,Denmark,208,2016,89.88581,129.1194916,89.88581,129.1194916
2598,Denmark,208,2017,90.92146,129.0774841,90.92146,129.0774841
2599,Denmark,208,2018,NA,129.7455444,89.54520201,129.7455444
2600,Denmark,208,2019,NA,NA,90.71014847,130.9328375
2601,Denmark,208,2020,NA,NA,89.35010834,131.9657541
2602,Dominican Republic,214,1970,NA,NA,5.391512655,19.77448501
2603,Dominican Republic,214,1971,NA,19.97768974,9.133072829,19.97768974
2604,Dominican Republic,214,1972,NA,22.32085037,11.38152916,22.32085037
2605,Dominican Republic,214,1973,NA,23.64633942,13.9129373,23.64633942
2606,Dominican Republic,214,1974,NA,24.92774963,15.59061902,24.92774963
2607,Dominican Republic,214,1975,NA,26.07471085,16.58628034,26.07471085
2608,Dominican Republic,214,1976,NA,34.43878174,20.66906062,34.43878174
2609,Dominican Republic,214,1977,NA,35.97380829,23.13759625,35.97380829
2610,Dominican Republic,214,1978,NA,37.45634842,25.03873716,37.45634842
2611,Dominican Republic,214,1979,NA,39.12617874,27.10500739,39.12617874
2612,Dominican Republic,214,1980,NA,40.5458107,28.02218717,40.5458107
2613,Dominican Republic,214,1981,NA,41.97542953,31.03053067,41.97542953
2614,Dominican Republic,214,1982,NA,43.99496841,30.8748208,43.99496841
2615,Dominican Republic,214,1983,NA,NA,34.6714364,49.71743746
2616,Dominican Republic,214,1984,NA,54.2537384,37.6907399,54.2537384
2617,Dominican Republic,214,1985,NA,NA,39.31082657,52.45678485
2618,Dominican Republic,214,1986,NA,51.10549927,39.010075,51.10549927
2619,Dominican Republic,214,1987,NA,NA,38.67254997,49.31064453
2620,Dominican Republic,214,1988,NA,NA,37.64909406,48.67992663
2621,Dominican Republic,214,1989,NA,NA,36.53978815,46.23668898
2622,Dominican Republic,214,1990,NA,NA,35.96726616,48.09022104
2623,Dominican Republic,214,1991,NA,NA,34.89567329,45.93724671
2624,Dominican Republic,214,1992,NA,NA,35.02591388,45.31841452
2625,Dominican Republic,214,1993,NA,NA,33.25445909,43.8544375
2626,Dominican Republic,214,1994,NA,42.64321899,32.61553361,42.64321899
2627,Dominican Republic,214,1995,NA,44.15956879,32.83192514,44.15956879
2628,Dominican Republic,214,1996,NA,NA,34.36967074,47.67860715
2629,Dominican Republic,214,1997,NA,NA,36.59942397,50.923218
2630,Dominican Republic,214,1998,NA,54.94678879,37.71919041,54.94678879
2631,Dominican Republic,214,1999,39.66008,56.67905045,39.66008,56.67905045
2632,Dominican Republic,214,2000,40.60467,60.05714035,40.60467,60.05714035
2633,Dominican Republic,214,2001,NA,NA,45.29104,63.93608187
2634,Dominican Republic,214,2002,50.94075,68.39630127,50.94075,68.39630127
2635,Dominican Republic,214,2003,NA,NA,50.98430106,69.63780977
2636,Dominican Republic,214,2004,50.03848,69.46888733,50.03848,69.46888733
2637,Dominican Republic,214,2005,53.29682,71.14797974,53.29682,71.14797974
2638,Dominican Republic,214,2006,NA,NA,57.88183769,75.03616289
2639,Dominican Republic,214,2007,62.2369,80.1211319,62.2369,80.1211319
2640,Dominican Republic,214,2008,60.8427,78.95231628,60.8427,78.95231628
2641,Dominican Republic,214,2009,64.31607,80.90466309,64.31607,80.90466309
2642,Dominican Republic,214,2010,63.72856,78.15454102,63.72856,78.15454102
2643,Dominican Republic,214,2011,63.17685,77.46867371,63.17685,77.46867371
2644,Dominican Republic,214,2012,63.82419,78.02393341,63.82419,78.02393341
2645,Dominican Republic,214,2013,65.55798,79.20436096,65.55798,79.20436096
2646,Dominican Republic,214,2014,66.95176,80.14460754,66.95176,80.14460754
2647,Dominican Republic,214,2015,67.83227,79.97901917,67.83227,79.97901917
2648,Dominican Republic,214,2016,68.88978,79.88292694,68.88978,79.88292694
2649,Dominican Republic,214,2017,70.27235,79.73947144,70.27235,79.73947144
2650,Dominican Republic,214,2018,70.60614,79.93869019,70.60614,79.93869019
2651,Dominican Republic,214,2019,NA,81.59329224,68.8427856,81.59329224
2652,Dominican Republic,214,2020,NA,NA,69.68766189,81.70922065
2653,Algeria,12,1970,NA,NA,7.223205569,10.80904773
2654,Algeria,12,1971,9.76547,11.56367016,9.76547,11.56367016
2655,Algeria,12,1972,NA,12.14916039,10.41331636,12.14916039
2656,Algeria,12,1973,NA,13.61503983,11.71294602,13.61503983
2657,Algeria,12,1974,NA,14.84965992,12.05087559,14.84965992
2658,Algeria,12,1975,NA,16.13894081,13.5007364,16.13894081
2659,Algeria,12,1976,NA,18.51935005,14.208329,18.51935005
2660,Algeria,12,1977,NA,21.65028954,16.50099921,21.65028954
2661,Algeria,12,1978,NA,25.48591995,19.21475012,25.48591995
2662,Algeria,12,1979,NA,28.15844917,22.33215052,28.15844917
2663,Algeria,12,1980,NA,30.23278046,25.47533272,30.23278046
2664,Algeria,12,1981,NA,32.35520935,27.3430179,32.35520935
2665,Algeria,12,1982,NA,35.41365051,30.31428078,35.41365051
2666,Algeria,12,1983,NA,38.71696854,34.23650787,38.71696854
2667,Algeria,12,1984,38.9646,42.09112167,38.9646,42.09112167
2668,Algeria,12,1985,NA,45.29893112,39.69176854,45.29893112
2669,Algeria,12,1986,NA,49.65708923,42.19686167,49.65708923
2670,Algeria,12,1987,NA,52.16117096,44.90200593,52.16117096
2671,Algeria,12,1988,NA,53.22945023,45.25556412,53.22945023
2672,Algeria,12,1989,NA,59.94152069,48.28414491,59.94152069
2673,Algeria,12,1990,NA,59.41418839,49.66244388,59.41418839
2674,Algeria,12,1991,NA,57.86550903,49.99601111,57.86550903
2675,Algeria,12,1992,NA,57.57250977,50.23370152,57.57250977
2676,Algeria,12,1993,NA,57.70077896,50.26444114,57.70077896
2677,Algeria,12,1994,NA,58.72354126,51.43434648,58.72354126
2678,Algeria,12,1995,52.54394,58.66542816,52.54394,58.66542816
2679,Algeria,12,1996,53.0662,58.98059082,53.0662,58.98059082
2680,Algeria,12,1997,52.9321,59.51634979,52.9321,59.51634979
2681,Algeria,12,1998,NA,NA,53.79596392,62.65539344
2682,Algeria,12,1999,NA,65.67749786,55.67441273,65.67749786
2683,Algeria,12,2000,NA,65.11698151,56.04236523,65.11698151
2684,Algeria,12,2001,NA,68.81997681,58.99694922,68.81997681
2685,Algeria,12,2002,NA,71.94891357,61.31302751,71.94891357
2686,Algeria,12,2003,NA,74.10385895,63.64135529,74.10385895
2687,Algeria,12,2004,NA,77.50798798,65.98500511,77.50798798
2688,Algeria,12,2005,NA,78.98921204,67.89679642,78.98921204
2689,Algeria,12,2006,NA,79.88452911,69.66420874,79.88452911
2690,Algeria,12,2007,NA,70.31385803,66.55873427,70.31385803
2691,Algeria,12,2008,NA,76.70108032,68.24750509,76.70108032
2692,Algeria,12,2009,NA,92.87783051,75.41303743,92.87783051
2693,Algeria,12,2010,NA,96.93727875,80.83862318,96.93727875
2694,Algeria,12,2011,NA,99.61434937,86.10859208,99.61434937
2695,Algeria,12,2012,NA,NA,88.65632364,100.6207296
2696,Algeria,12,2013,NA,NA,88.95183655,102.3665268
2697,Algeria,12,2014,NA,NA,90.52536904,103.0295413
2698,Algeria,12,2015,NA,NA,90.9786854,105.0929854
2699,Algeria,12,2016,NA,NA,92.0953239,106.6953361
2700,Algeria,12,2017,NA,NA,91.08362724,107.3361137
2701,Algeria,12,2018,NA,NA,91.88455116,110.121568
2702,Algeria,12,2019,NA,NA,92.20699285,112.5171688
2703,Algeria,12,2020,NA,NA,92.82986816,114.1834114
2704,Ecuador,218,1970,NA,NA,8.637619326,23.57055549
2705,Ecuador,218,1971,NA,25.50902939,13.94737011,25.50902939
2706,Ecuador,218,1972,NA,27.50989914,17.30723881,27.50989914
2707,Ecuador,218,1973,NA,29.94113922,20.36846914,29.94113922
2708,Ecuador,218,1974,NA,32.62617111,22.35906122,32.62617111
2709,Ecuador,218,1975,NA,35.66028976,25.2957205,35.66028976
2710,Ecuador,218,1976,NA,39.46205139,27.90641014,39.46205139
2711,Ecuador,218,1977,NA,42.55738831,30.4920001,42.55738831
2712,Ecuador,218,1978,NA,44.76128006,33.78159212,44.76128006
2713,Ecuador,218,1979,NA,46.96324921,34.95120701,46.96324921
2714,Ecuador,218,1980,NA,49.49615097,36.6496997,49.49615097
2715,Ecuador,218,1981,NA,52.64474106,39.47237276,52.64474106
2716,Ecuador,218,1982,NA,54.94054031,41.26623244,54.94054031
2717,Ecuador,218,1983,NA,56.70584869,44.32266408,56.70584869
2718,Ecuador,218,1984,NA,53.90171051,43.26674522,53.90171051
2719,Ecuador,218,1985,NA,57.46385956,45.49679879,57.46385956
2720,Ecuador,218,1986,NA,57.40002823,46.26243717,57.40002823
2721,Ecuador,218,1987,NA,57.83377838,46.26799793,57.83377838
2722,Ecuador,218,1988,NA,58.45991135,46.00025969,58.45991135
2723,Ecuador,218,1989,NA,NA,46.22466192,58.06664841
2724,Ecuador,218,1990,NA,58.06027985,47.16472139,58.06027985
2725,Ecuador,218,1991,NA,56.74729919,45.81950705,56.74729919
2726,Ecuador,218,1992,NA,57.81060028,46.75236783,57.81060028
2727,Ecuador,218,1993,NA,57.17087173,46.50340994,57.17087173
2728,Ecuador,218,1994,NA,NA,46.22637811,55.08933044
2729,Ecuador,218,1995,NA,NA,45.74286794,54.79183733
2730,Ecuador,218,1996,NA,54.03868103,44.63500509,54.03868103
2731,Ecuador,218,1997,NA,NA,46.15827026,54.57615313
2732,Ecuador,218,1998,46.12997,56.25138092,46.12997,56.25138092
2733,Ecuador,218,1999,47.17097,57.73585129,47.17097,57.73585129
2734,Ecuador,218,2000,47.76897,57.70922852,47.76897,57.70922852
2735,Ecuador,218,2001,48.55978,58.03422165,48.55978,58.03422165
2736,Ecuador,218,2002,49.94952,59.09057999,49.94952,59.09057999
2737,Ecuador,218,2003,49.94144,58.69921875,49.94144,58.69921875
2738,Ecuador,218,2004,50.72485,59.36859131,50.72485,59.36859131
2739,Ecuador,218,2005,53.08892,62.00888062,53.08892,62.00888062
2740,Ecuador,218,2006,54.49689,64.27047729,54.49689,64.27047729
2741,Ecuador,218,2007,56.01364,65.84909058,56.01364,65.84909058
2742,Ecuador,218,2008,NA,NA,62.10252174,77.55668362
2743,Ecuador,218,2009,69.16066,88.64425659,69.16066,88.64425659
2744,Ecuador,218,2010,71.80644,92.31842804,71.80644,92.31842804
2745,Ecuador,218,2011,72.8084,96.46614075,72.8084,96.46614075
2746,Ecuador,218,2012,76.17987,99.54315186,76.17987,99.54315186
2747,Ecuador,218,2013,80.13801,102.1120605,80.13801,102.1120605
2748,Ecuador,218,2014,83.36107,104.8615036,83.36107,104.8615036
2749,Ecuador,218,2015,84.72536,104.0310593,84.72536,104.0310593
2750,Ecuador,218,2016,85.92267,103.7501297,85.92267,103.7501297
2751,Ecuador,218,2017,85.3386,102.1983109,85.3386,102.1983109
2752,Ecuador,218,2018,84.67039,101.4356537,84.67039,101.4356537
2753,Ecuador,218,2019,NA,NA,86.26814123,103.4230396
2754,Ecuador,218,2020,NA,NA,87.66101068,103.8694367
2755,"Egypt, Arab Rep.",818,1970,NA,NA,21.16687581,31.47552842
2756,"Egypt, Arab Rep.",818,1971,26.38686,31.8671093,26.38686,31.8671093
2757,"Egypt, Arab Rep.",818,1972,26.14083,33.3326683,26.14083,33.3326683
2758,"Egypt, Arab Rep.",818,1973,28.90658,34.61235046,28.90658,34.61235046
2759,"Egypt, Arab Rep.",818,1974,28.74886,35.76522827,28.74886,35.76522827
2760,"Egypt, Arab Rep.",818,1975,NA,38.82822037,31.60243331,38.82822037
2761,"Egypt, Arab Rep.",818,1976,NA,41.52756119,34.13369485,41.52756119
2762,"Egypt, Arab Rep.",818,1977,NA,44.99526978,36.09228435,44.99526978
2763,"Egypt, Arab Rep.",818,1978,NA,47.16305923,38.43327927,47.16305923
2764,"Egypt, Arab Rep.",818,1979,NA,48.34590149,40.74316464,48.34590149
2765,"Egypt, Arab Rep.",818,1980,NA,49.25862122,42.09526523,49.25862122
2766,"Egypt, Arab Rep.",818,1981,NA,50.00867844,44.0769803,50.00867844
2767,"Egypt, Arab Rep.",818,1982,NA,51.74034119,45.18407156,51.74034119
2768,"Egypt, Arab Rep.",818,1983,NA,53.46636963,46.64360009,53.46636963
2769,"Egypt, Arab Rep.",818,1984,NA,55.19810867,48.41887346,55.19810867
2770,"Egypt, Arab Rep.",818,1985,NA,56.96723175,49.05245044,56.96723175
2771,"Egypt, Arab Rep.",818,1986,NA,59.58398819,49.82090093,59.58398819
2772,"Egypt, Arab Rep.",818,1987,NA,62.19229126,51.68909795,62.19229126
2773,"Egypt, Arab Rep.",818,1988,NA,62.51599121,53.13960748,62.51599121
2774,"Egypt, Arab Rep.",818,1989,NA,61.91323853,53.51583004,61.91323853
2775,"Egypt, Arab Rep.",818,1990,NA,73.76138306,59.53154385,73.76138306
2776,"Egypt, Arab Rep.",818,1991,NA,74.38530731,61.56289563,74.38530731
2777,"Egypt, Arab Rep.",818,1992,NA,69.10591125,62.6724571,69.10591125
2778,"Egypt, Arab Rep.",818,1993,NA,69.71463013,61.30709439,69.71463013
2779,"Egypt, Arab Rep.",818,1994,64.5053,74.8970108,64.5053,74.8970108
2780,"Egypt, Arab Rep.",818,1995,NA,72.5748291,64.81064855,72.5748291
2781,"Egypt, Arab Rep.",818,1996,NA,70.21562195,62.86912636,70.21562195
2782,"Egypt, Arab Rep.",818,1997,NA,74.35726166,65.10136402,74.35726166
2783,"Egypt, Arab Rep.",818,1998,NA,NA,67.52037695,77.23860549
2784,"Egypt, Arab Rep.",818,1999,NA,80.30728912,69.24890291,80.30728912
2785,"Egypt, Arab Rep.",818,2000,NA,81.98577881,71.21995013,81.98577881
2786,"Egypt, Arab Rep.",818,2001,NA,83.27793121,73.16630766,83.27793121
2787,"Egypt, Arab Rep.",818,2002,NA,82.71074677,74.35337773,82.71074677
2788,"Egypt, Arab Rep.",818,2003,NA,82.43296051,74.55465055,82.43296051
2789,"Egypt, Arab Rep.",818,2004,NA,81.85592651,73.83106947,81.85592651
2790,"Egypt, Arab Rep.",818,2005,NA,NA,71.50399219,78.3694356
2791,"Egypt, Arab Rep.",818,2006,NA,NA,69.75270161,75.26380704
2792,"Egypt, Arab Rep.",818,2007,NA,NA,67.25904442,71.55935402
2793,"Egypt, Arab Rep.",818,2008,NA,NA,64.45911856,69.01484188
2794,"Egypt, Arab Rep.",818,2009,NA,67.15641022,62.79258113,67.15641022
2795,"Egypt, Arab Rep.",818,2010,NA,68.90625,62.76488772,68.90625
2796,"Egypt, Arab Rep.",818,2011,NA,77.60144043,67.2924581,77.60144043
2797,"Egypt, Arab Rep.",818,2012,NA,78.68850708,70.68970224,78.68850708
2798,"Egypt, Arab Rep.",818,2013,NA,80.31903076,72.61294209,80.31903076
2799,"Egypt, Arab Rep.",818,2014,76.81479,80.79741669,76.81479,80.79741669
2800,"Egypt, Arab Rep.",818,2015,NA,NA,77.75346354,83.2509961
2801,"Egypt, Arab Rep.",818,2016,80.74153,85.14644623,80.74153,85.14644623
2802,"Egypt, Arab Rep.",818,2017,81.65996,86.71444702,81.65996,86.71444702
2803,"Egypt, Arab Rep.",818,2018,82.77635,87.91114044,82.77635,87.91114044
2804,"Egypt, Arab Rep.",818,2019,NA,89.48068237,82.69635242,89.48068237
2805,"Egypt, Arab Rep.",818,2020,NA,NA,81.38724037,90.84700687
2806,Eritrea,232,1970,NA,NA,5.172778126,15.0188972
2807,Eritrea,232,1971,NA,NA,9.586299908,16.51050129
2808,Eritrea,232,1972,NA,NA,11.18084077,16.94420762
2809,Eritrea,232,1973,NA,NA,11.14717693,16.36483765
2810,Eritrea,232,1974,NA,NA,10.83604353,16.54041825
2811,Eritrea,232,1975,NA,NA,12.03500679,17.10889043
2812,Eritrea,232,1976,NA,NA,13.0743413,17.944639
2813,Eritrea,232,1977,NA,NA,13.45016647,18.29322547
2814,Eritrea,232,1978,NA,NA,13.94922532,19.86730397
2815,Eritrea,232,1979,NA,NA,13.40126623,19.40464423
2816,Eritrea,232,1980,NA,NA,15.41218017,20.68631851
2817,Eritrea,232,1981,NA,NA,14.1286394,20.80346218
2818,Eritrea,232,1982,NA,NA,14.69984304,19.71869768
2819,Eritrea,232,1983,NA,NA,14.42761958,20.40693336
2820,Eritrea,232,1984,NA,NA,14.97740703,19.28983891
2821,Eritrea,232,1985,NA,NA,14.03630343,19.24906935
2822,Eritrea,232,1986,NA,NA,14.47782631,19.84438513
2823,Eritrea,232,1987,NA,NA,14.37433655,18.85484847
2824,Eritrea,232,1988,NA,NA,15.35567825,19.38791705
2825,Eritrea,232,1989,NA,NA,16.01601338,19.78132355
2826,Eritrea,232,1990,NA,NA,14.56446985,19.42380934
2827,Eritrea,232,1991,NA,NA,14.50656706,18.88654602
2828,Eritrea,232,1992,NA,NA,14.80291122,19.18453062
2829,Eritrea,232,1993,NA,20.12659073,15.05404361,20.12659073
2830,Eritrea,232,1994,15.98817,21.62748909,15.98817,21.62748909
2831,Eritrea,232,1995,17.20103,22.9883709,17.20103,22.9883709
2832,Eritrea,232,1996,NA,24.06595993,18.67679299,24.06595993
2833,Eritrea,232,1997,20.0927,25.82224083,20.0927,25.82224083
2834,Eritrea,232,1998,NA,NA,22.69074742,28.50631671
2835,Eritrea,232,1999,24.90625,30.90728951,24.90625,30.90728951
2836,Eritrea,232,2000,27.63756,34.55467987,27.63756,34.55467987
2837,Eritrea,232,2001,26.97164,34.51480103,26.97164,34.51480103
2838,Eritrea,232,2002,27.3134,35.42396927,27.3134,35.42396927
2839,Eritrea,232,2003,27.76501,36.05879974,27.76501,36.05879974
2840,Eritrea,232,2004,29.89231,36.67491913,29.89231,36.67491913
2841,Eritrea,232,2005,32.07118,40.3620491,32.07118,40.3620491
2842,Eritrea,232,2006,34.31103,42.51174164,34.31103,42.51174164
2843,Eritrea,232,2007,35.72305,41.60852051,35.72305,41.60852051
2844,Eritrea,232,2008,38.30874,44.91022873,38.30874,44.91022873
2845,Eritrea,232,2009,42.17554,49.02930069,42.17554,49.02930069
2846,Eritrea,232,2010,46.63161,51.99332809,46.63161,51.99332809
2847,Eritrea,232,2011,48.75162,55.62369156,48.75162,55.62369156
2848,Eritrea,232,2012,51.39255,59.33432007,51.39255,59.33432007
2849,Eritrea,232,2013,48.24244,59.88954926,48.24244,59.88954926
2850,Eritrea,232,2014,48.19877,58.9507103,48.19877,58.9507103
2851,Eritrea,232,2015,42.78074,51.82041931,42.78074,51.82041931
2852,Eritrea,232,2016,NA,NA,42.08322762,49.67371933
2853,Eritrea,232,2017,40.69051,47.49213028,40.69051,47.49213028
2854,Eritrea,232,2018,41.57501,47.69710922,41.57501,47.69710922
2855,Eritrea,232,2019,NA,NA,40.48919837,47.94178938
2856,Eritrea,232,2020,NA,NA,40.08176664,48.71685676
2857,Spain,724,1970,NA,NA,48.96589804,55.46914596
2858,Spain,724,1971,46.03706,57.17034912,46.03706,57.17034912
2859,Spain,724,1972,45.27388,53.95922089,45.27388,53.95922089
2860,Spain,724,1973,52.14207,58.86410141,52.14207,58.86410141
2861,Spain,724,1974,NA,61.77270889,54.04212838,61.77270889
2862,Spain,724,1975,58.13073,66.12088013,58.13073,66.12088013
2863,Spain,724,1976,61.53776,71.18139648,61.53776,71.18139648
2864,Spain,724,1977,64.58672,74.71398926,64.58672,74.71398926
2865,Spain,724,1978,66.315,76.73753357,66.315,76.73753357
2866,Spain,724,1979,69.11859,82.19494629,69.11859,82.19494629
2867,Spain,724,1980,72.43316,84.88784027,72.43316,84.88784027
2868,Spain,724,1981,73.5598,86.16172028,73.5598,86.16172028
2869,Spain,724,1982,NA,88.24690247,76.6682491,88.24690247
2870,Spain,724,1983,NA,90.43952942,77.35597611,90.43952942
2871,Spain,724,1984,NA,89.08952332,79.01436568,89.08952332
2872,Spain,724,1985,NA,91.2808609,79.51298202,91.2808609
2873,Spain,724,1986,NA,98.21990204,83.60915732,98.21990204
2874,Spain,724,1987,NA,100.5796432,87.51208701,100.5796432
2875,Spain,724,1988,NA,102.984642,89.33770063,102.984642
2876,Spain,724,1989,NA,103.9339523,90.15827701,103.9339523
2877,Spain,724,1990,NA,101.0154114,89.99749907,101.0154114
2878,Spain,724,1991,NA,103.0784683,90.33828936,103.0784683
2879,Spain,724,1992,NA,105.2588501,89.05648104,105.2588501
2880,Spain,724,1993,NA,109.6234283,90.26355875,109.6234283
2881,Spain,724,1994,NA,112.2996597,90.93091867,112.2996597
2882,Spain,724,1995,NA,114.1103973,91.21066874,114.1103973
2883,Spain,724,1996,NA,117.5732193,91.18217603,117.5732193
2884,Spain,724,1997,NA,115.1843109,90.95956107,115.1843109
2885,Spain,724,1998,NA,106.0979614,88.83260865,106.0979614
2886,Spain,724,1999,87.22194,107.8069,87.22194,107.8069
2887,Spain,724,2000,88.76119,110.2659988,88.76119,110.2659988
2888,Spain,724,2001,90.33215,111.7833023,90.33215,111.7833023
2889,Spain,724,2002,90.92089,111.8552399,90.92089,111.8552399
2890,Spain,724,2003,91.28496,112.1522522,91.28496,112.1522522
2891,Spain,724,2004,92.41558,113.8304367,92.41558,113.8304367
2892,Spain,724,2005,93.27141,117.3422318,93.27141,117.3422318
2893,Spain,724,2006,92.8639,117.3375473,92.8639,117.3375473
2894,Spain,724,2007,92.07332,116.3560486,92.07332,116.3560486
2895,Spain,724,2008,91.50683,115.5262909,91.50683,115.5262909
2896,Spain,724,2009,91.07021,115.0287933,91.07021,115.0287933
2897,Spain,724,2010,90.86856,119.1159515,90.86856,119.1159515
2898,Spain,724,2011,89.39714,120.9332504,89.39714,120.9332504
2899,Spain,724,2012,89.80611,122.837532,89.80611,122.837532
2900,Spain,724,2013,90.5337,123.1873016,90.5337,123.1873016
2901,Spain,724,2014,91.42704,123.3748703,91.42704,123.3748703
2902,Spain,724,2015,92.77119,124.9606628,92.77119,124.9606628
2903,Spain,724,2016,94.94198,126.1904602,94.94198,126.1904602
2904,Spain,724,2017,96.87779,126.0045013,96.87779,126.0045013
2905,Spain,724,2018,NA,126.1791534,95.0396597,126.1791534
2906,Spain,724,2019,NA,NA,93.93223806,127.0159957
2907,Spain,724,2020,NA,NA,93.24644484,128.5768634
2908,Estonia,233,1970,NA,NA,70.6620791,74.58946034
2909,Estonia,233,1971,NA,NA,68.15904909,76.40347901
2910,Estonia,233,1972,NA,NA,71.42504953,78.3737882
2911,Estonia,233,1973,NA,NA,72.94898242,83.59406271
2912,Estonia,233,1974,NA,NA,75.57228039,83.84042551
2913,Estonia,233,1975,NA,NA,75.22963312,85.63696393
2914,Estonia,233,1976,NA,NA,74.54757168,85.43042879
2915,Estonia,233,1977,NA,NA,75.8516143,88.08936552
2916,Estonia,233,1978,NA,NA,76.3350937,87.0520789
2917,Estonia,233,1979,NA,NA,78.72151705,89.30707596
2918,Estonia,233,1980,NA,NA,81.15481682,90.05983918
2919,Estonia,233,1981,NA,NA,81.77191304,90.78418384
2920,Estonia,233,1982,NA,NA,81.33055279,92.90452823
2921,Estonia,233,1983,NA,NA,84.16900855,93.11073873
2922,Estonia,233,1984,NA,NA,85.49640736,95.54255733
2923,Estonia,233,1985,NA,NA,87.62517981,97.0411595
2924,Estonia,233,1986,NA,99.1173172,88.01256417,99.1173172
2925,Estonia,233,1987,NA,NA,85.65768738,93.44865285
2926,Estonia,233,1988,NA,NA,84.07795829,89.76073193
2927,Estonia,233,1989,NA,86.17292023,81.02916678,86.17292023
2928,Estonia,233,1990,NA,104.7041702,84.62690662,104.7041702
2929,Estonia,233,1991,NA,102.0963974,87.36205138,102.0963974
2930,Estonia,233,1992,NA,101.7950211,89.76952731,101.7950211
2931,Estonia,233,1993,NA,97.34484863,89.41712068,97.34484863
2932,Estonia,233,1994,NA,99.03697968,89.22538149,99.03697968
2933,Estonia,233,1995,NA,102.4453812,89.33361239,102.4453812
2934,Estonia,233,1996,NA,92.83760071,87.70088526,92.83760071
2935,Estonia,233,1997,NA,NA,85.13689222,93.95921543
2936,Estonia,233,1998,83.75907,94.37927246,83.75907,94.37927246
2937,Estonia,233,1999,83.95348,93.71790314,83.95348,93.71790314
2938,Estonia,233,2000,85.07887,93.82781219,85.07887,93.82781219
2939,Estonia,233,2001,85.7722,94.95307159,85.7722,94.95307159
2940,Estonia,233,2002,88.4054,97.68678284,88.4054,97.68678284
2941,Estonia,233,2003,89.4797,97.67468262,89.4797,97.67468262
2942,Estonia,233,2004,91.47287,100.0868988,91.47287,100.0868988
2943,Estonia,233,2005,93.41205,102.7890778,93.41205,102.7890778
2944,Estonia,233,2006,93.78821,103.1119003,93.78821,103.1119003
2945,Estonia,233,2007,92.89928,103.2427292,92.89928,103.2427292
2946,Estonia,233,2008,91.89447,102.2679291,91.89447,102.2679291
2947,Estonia,233,2009,91.23404,102.7376175,91.23404,102.7376175
2948,Estonia,233,2010,90.93238,105.2892609,90.93238,105.2892609
2949,Estonia,233,2011,91.33162,107.3688278,91.33162,107.3688278
2950,Estonia,233,2012,91.28602,107.8115692,91.28602,107.8115692
2951,Estonia,233,2013,92.09885,108.1674194,92.09885,108.1674194
2952,Estonia,233,2014,92.68432,108.4098969,92.68432,108.4098969
2953,Estonia,233,2015,93.82438,111.0414276,93.82438,111.0414276
2954,Estonia,233,2016,94.2014,115.014122,94.2014,115.014122
2955,Estonia,233,2017,94.36474,117.5200882,94.36474,117.5200882
2956,Estonia,233,2018,NA,116.651741,93.13483707,116.651741
2957,Estonia,233,2019,NA,NA,92.34786682,117.7736709
2958,Estonia,233,2020,NA,NA,92.41667308,119.742614
2959,Ethiopia,231,1970,NA,NA,1.392384674,5.116794089
2960,Ethiopia,231,1971,NA,3.807179928,1.580489892,3.807179928
2961,Ethiopia,231,1972,NA,4.103819847,2.298483646,4.103819847
2962,Ethiopia,231,1973,NA,4.533669949,2.575662633,4.533669949
2963,Ethiopia,231,1974,NA,4.974180222,2.098099497,4.974180222
2964,Ethiopia,231,1975,NA,NA,2.860401767,7.295173944
2965,Ethiopia,231,1976,NA,NA,3.234393946,8.015071271
2966,Ethiopia,231,1977,NA,NA,3.645157538,8.228451703
2967,Ethiopia,231,1978,NA,NA,5.324530263,8.984378068
2968,Ethiopia,231,1979,NA,NA,5.072223621,10.66612428
2969,Ethiopia,231,1980,NA,NA,5.210435041,9.798640222
2970,Ethiopia,231,1981,NA,NA,5.934011264,9.963774293
2971,Ethiopia,231,1982,NA,NA,6.565887686,11.10403642
2972,Ethiopia,231,1983,NA,NA,6.948180527,11.74853334
2973,Ethiopia,231,1984,NA,12.50146008,8.352034189,12.50146008
2974,Ethiopia,231,1985,NA,NA,8.505139153,12.27629483
2975,Ethiopia,231,1986,NA,13.0085001,10.11233391,13.0085001
2976,Ethiopia,231,1987,NA,14.08751965,10.06506696,14.08751965
2977,Ethiopia,231,1988,NA,15.32511997,10.750564,15.32511997
2978,Ethiopia,231,1989,NA,15.26743984,11.23146223,15.26743984
2979,Ethiopia,231,1990,NA,NA,11.04496522,14.73551143
2980,Ethiopia,231,1991,NA,13.92994022,10.52149792,13.92994022
2981,Ethiopia,231,1992,NA,12.17512035,9.0151847,12.17512035
2982,Ethiopia,231,1993,NA,10.83308029,8.728676848,10.83308029
2983,Ethiopia,231,1994,NA,10.45979023,8.114773718,10.45979023
2984,Ethiopia,231,1995,NA,10.49328995,7.73199397,10.49328995
2985,Ethiopia,231,1996,NA,10.8604002,7.767430088,10.8604002
2986,Ethiopia,231,1997,NA,NA,7.004920654,11.23735473
2987,Ethiopia,231,1998,NA,NA,8.411797047,12.13695935
2988,Ethiopia,231,1999,10.96812,12.41506004,10.96812,12.41506004
2989,Ethiopia,231,2000,12.48979,13.53886986,12.48979,13.53886986
2990,Ethiopia,231,2001,13.21767,16.44326019,13.21767,16.44326019
2991,Ethiopia,231,2002,15.0676,18.74282074,15.0676,18.74282074
2992,Ethiopia,231,2003,NA,19.70783997,15.04581304,19.70783997
2993,Ethiopia,231,2004,NA,22.19964027,16.40948284,22.19964027
2994,Ethiopia,231,2005,NA,25.10318947,18.9040247,25.10318947
2995,Ethiopia,231,2006,NA,29.22883987,20.85130622,29.22883987
2996,Ethiopia,231,2007,NA,32.29912186,23.92264816,32.29912186
2997,Ethiopia,231,2008,NA,33.40739059,24.98516004,33.40739059
2998,Ethiopia,231,2009,NA,33.59592819,25.95398947,33.59592819
2999,Ethiopia,231,2010,NA,34.83549118,27.00675171,34.83549118
3000,Ethiopia,231,2011,NA,36.00415039,28.36690372,36.00415039
3001,Ethiopia,231,2012,NA,37.57714081,28.98674904,37.57714081
3002,Ethiopia,231,2013,NA,NA,29.81639279,36.47393245
3003,Ethiopia,231,2014,30.09293,NA,30.09293,36.4615169
3004,Ethiopia,231,2015,30.8138,34.93946838,30.8138,34.93946838
3005,Ethiopia,231,2016,NA,NA,30.45332977,36.57283709
3006,Ethiopia,231,2017,NA,NA,29.56696403,37.37918662
3007,Ethiopia,231,2018,NA,NA,29.1343554,38.55770106
3008,Ethiopia,231,2019,NA,NA,30.2899992,37.63799629
3009,Ethiopia,231,2020,NA,NA,29.55028901,39.51277422
3010,Finland,246,1970,NA,NA,83.54599896,99.24232726
3011,Finland,246,1971,70.421,101.6296463,70.421,101.6296463
3012,Finland,246,1972,NA,105.6600189,80.46860181,105.6600189
3013,Finland,246,1973,NA,106.031189,85.48431488,106.031189
3014,Finland,246,1974,NA,106.9897995,88.63195989,106.9897995
3015,Finland,246,1975,NA,106.1354065,89.34628311,106.1354065
3016,Finland,246,1976,NA,88.46202087,84.78925478,88.46202087
3017,Finland,246,1977,NA,91.69902802,82.52486257,91.69902802
3018,Finland,246,1978,NA,94.00215912,84.63788117,94.00215912
3019,Finland,246,1979,84.82012,96.8010788,84.82012,96.8010788
3020,Finland,246,1980,NA,98.18283081,86.8253587,98.18283081
3021,Finland,246,1981,NA,99.54627228,88.37958646,99.54627228
3022,Finland,246,1982,NA,100.601799,89.57394657,100.601799
3023,Finland,246,1983,NA,100.9973984,90.3949036,100.9973984
3024,Finland,246,1984,NA,103.8767776,90.83699702,103.8767776
3025,Finland,246,1985,NA,104.8186874,92.47511843,104.8186874
3026,Finland,246,1986,NA,105.6021423,90.98314826,105.6021423
3027,Finland,246,1987,NA,105.8737335,91.46883418,105.8737335
3028,Finland,246,1988,NA,108.1360931,91.61464421,108.1360931
3029,Finland,246,1989,NA,111.0820465,92.31666087,111.0820465
3030,Finland,246,1990,NA,114.4188766,92.5111178,114.4188766
3031,Finland,246,1991,92.9061,116.2474213,92.9061,116.2474213
3032,Finland,246,1992,NA,119.4999924,93.84377747,119.4999924
3033,Finland,246,1993,94.72554,116.3792801,94.72554,116.3792801
3034,Finland,246,1994,94.63973,117.1641769,94.63973,117.1641769
3035,Finland,246,1995,92.20016,115.3791733,92.20016,115.3791733
3036,Finland,246,1996,92.44898,115.7371292,92.44898,115.7371292
3037,Finland,246,1997,93.15815,117.5752487,93.15815,117.5752487
3038,Finland,246,1998,97.17798,117.4785995,97.17798,117.4785995
3039,Finland,246,1999,94.4922,120.4142303,94.4922,120.4142303
3040,Finland,246,2000,94.47773,124.5789337,94.47773,124.5789337
3041,Finland,246,2001,94.18191,127.1246338,94.18191,127.1246338
3042,Finland,246,2002,94.39933,128.7950745,94.39933,128.7950745
3043,Finland,246,2003,94.95765,131.5444946,94.95765,131.5444946
3044,Finland,246,2004,95.10188,110.7331314,95.10188,110.7331314
3045,Finland,246,2005,95.79214,111.7896881,95.79214,111.7896881
3046,Finland,246,2006,96.22216,111.455658,96.22216,111.455658
3047,Finland,246,2007,95.81085,110.1139832,95.81085,110.1139832
3048,Finland,246,2008,94.97304,108.606781,94.97304,108.606781
3049,Finland,246,2009,94.24573,107.4755478,94.24573,107.4755478
3050,Finland,246,2010,93.90982,107.5860596,93.90982,107.5860596
3051,Finland,246,2011,93.49709,108.0977707,93.49709,108.0977707
3052,Finland,246,2012,92.86466,108.2427597,92.86466,108.2427597
3053,Finland,246,2013,94.476,144.2861176,94.476,144.2861176
3054,Finland,246,2014,94.61306,146.4275665,94.61306,146.4275665
3055,Finland,246,2015,95.26385,150.0198669,95.26385,150.0198669
3056,Finland,246,2016,95.93474,152.1628571,95.93474,152.1628571
3057,Finland,246,2017,96.1047,153.9635773,96.1047,153.9635773
3058,Finland,246,2018,NA,154.8202362,95.80037784,154.8202362
3059,Finland,246,2019,NA,NA,95.83346534,155.9803849
3060,Finland,246,2020,NA,NA,95.60949085,156.5241278
3061,Fiji,242,1970,NA,52.05128098,47.06761011,52.05128098
3062,Fiji,242,1971,NA,55.0124588,48.24400552,55.0124588
3063,Fiji,242,1972,NA,58.85145187,49.55624834,58.85145187
3064,Fiji,242,1973,NA,61.46775818,50.93855724,61.46775818
3065,Fiji,242,1974,NA,64.36342621,55.32327291,64.36342621
3066,Fiji,242,1975,NA,66.6292572,56.94548493,66.6292572
3067,Fiji,242,1976,NA,69.80973816,59.11397788,69.80973816
3068,Fiji,242,1977,NA,72.72025299,62.89904357,72.72025299
3069,Fiji,242,1978,NA,74.04051208,63.9475848,74.04051208
3070,Fiji,242,1979,NA,74.34761047,65.46000504,74.34761047
3071,Fiji,242,1980,NA,71.81298828,64.62511279,71.81298828
3072,Fiji,242,1981,NA,70.41152954,63.99626881,70.41152954
3073,Fiji,242,1982,NA,NA,63.64092434,70.24186892
3074,Fiji,242,1983,NA,71.24436188,63.99255248,71.24436188
3075,Fiji,242,1984,NA,71.68289948,64.36459473,71.68289948
3076,Fiji,242,1985,NA,69.73008728,64.20536095,69.73008728
3077,Fiji,242,1986,NA,71.44844055,64.84828245,71.44844055
3078,Fiji,242,1987,NA,73.50128937,65.64204016,73.50128937
3079,Fiji,242,1988,NA,NA,65.98397208,74.35708206
3080,Fiji,242,1989,NA,NA,66.69352437,75.35397954
3081,Fiji,242,1990,NA,NA,67.16795036,76.25054204
3082,Fiji,242,1991,NA,76.69986725,69.65919722,76.69986725
3083,Fiji,242,1992,NA,80.75202179,70.71969831,80.75202179
3084,Fiji,242,1993,NA,NA,72.92494185,80.49135506
3085,Fiji,242,1994,NA,NA,71.83678801,79.96939339
3086,Fiji,242,1995,NA,NA,71.08547562,79.38570517
3087,Fiji,242,1996,NA,NA,72.6706219,78.87620705
3088,Fiji,242,1997,NA,NA,73.66744923,79.41425109
3089,Fiji,242,1998,NA,78.76907349,74.39491093,78.76907349
3090,Fiji,242,1999,75.58069,78.34744263,75.58069,78.34744263
3091,Fiji,242,2000,72.26564,78.35098267,72.26564,78.35098267
3092,Fiji,242,2001,74.79579,79.0832901,74.79579,79.0832901
3093,Fiji,242,2002,75.86326,82.38062286,75.86326,82.38062286
3094,Fiji,242,2003,76.51975,86.09513092,76.51975,86.09513092
3095,Fiji,242,2004,83.30853,90.89961243,83.30853,90.89961243
3096,Fiji,242,2005,NA,NA,83.68588151,90.2527457
3097,Fiji,242,2006,85.43666,90.94644928,85.43666,90.94644928
3098,Fiji,242,2007,81.22868,88.97927856,81.22868,88.97927856
3099,Fiji,242,2008,NA,87.60511017,81.02233693,87.60511017
3100,Fiji,242,2009,80.43713,86.66223907,80.43713,86.66223907
3101,Fiji,242,2010,NA,NA,82.29910234,89.32483547
3102,Fiji,242,2011,85.09221,91.31902313,85.09221,91.31902313
3103,Fiji,242,2012,84.52339,89.88188934,84.52339,89.88188934
3104,Fiji,242,2013,NA,NA,84.02856953,90.88838687
3105,Fiji,242,2014,NA,NA,84.1852206,91.94966704
3106,Fiji,242,2015,NA,NA,84.49688192,93.5100462
3107,Fiji,242,2016,NA,NA,82.52022008,93.0616286
3108,Fiji,242,2017,NA,NA,84.7425723,92.90060699
3109,Fiji,242,2018,NA,NA,86.00013852,92.91153579
3110,Fiji,242,2019,NA,NA,86.09759641,94.12086796
3111,Fiji,242,2020,NA,NA,87.41969271,97.53907829
3112,France,250,1970,NA,NA,69.04835583,73.28908705
3113,France,250,1971,NA,74.23161316,67.18010572,74.23161316
3114,France,250,1972,NA,77.9994812,67.71558302,77.9994812
3115,France,250,1973,NA,81.18747711,70.61210099,81.18747711
3116,France,250,1974,NA,85.48602295,73.62234031,85.48602295
3117,France,250,1975,NA,83.59793854,75.37774099,83.59793854
3118,France,250,1976,76.25555,81.79747772,76.25555,81.79747772
3119,France,250,1977,77.03062,82.56356049,77.03062,82.56356049
3120,France,250,1978,NA,81.97937775,76.53911089,81.97937775
3121,France,250,1979,76.79625,82.21822357,76.79625,82.21822357
3122,France,250,1980,76.98573,82.69277191,76.98573,82.69277191
3123,France,250,1981,77.14668,82.92543793,77.14668,82.92543793
3124,France,250,1982,77.4243,83.65177917,77.4243,83.65177917
3125,France,250,1983,78.38809,85.09661865,78.38809,85.09661865
3126,France,250,1984,NA,86.95552063,78.85373156,86.95552063
3127,France,250,1985,80.90127,88.63301086,80.90127,88.63301086
3128,France,250,1986,81.31056,89.6889267,81.31056,89.6889267
3129,France,250,1987,81.5499,90.96489716,81.5499,90.96489716
3130,France,250,1988,81.63866,92.09316254,81.63866,92.09316254
3131,France,250,1989,82.00271,93.83460236,82.00271,93.83460236
3132,France,250,1990,82.68329,96.06481934,82.68329,96.06481934
3133,France,250,1991,NA,100.6376266,86.54809028,100.6376266
3134,France,250,1992,88.46125,104.5220718,88.46125,104.5220718
3135,France,250,1993,89.6024,105.3061295,89.6024,105.3061295
3136,France,250,1994,95.50216,113.7701035,95.50216,113.7701035
3137,France,250,1995,96.21678,113.9634399,96.21678,113.9634399
3138,France,250,1996,95.53034,112.5837402,95.53034,112.5837402
3139,France,250,1997,94.93124,111.5398407,94.93124,111.5398407
3140,France,250,1998,NA,110.5531693,92.32396268,110.5531693
3141,France,250,1999,90.10899,105.7661819,90.10899,105.7661819
3142,France,250,2000,89.91505,105.5902176,89.91505,105.5902176
3143,France,250,2001,89.6317,104.5711136,89.6317,104.5711136
3144,France,250,2002,89.28409,103.1863403,89.28409,103.1863403
3145,France,250,2003,89.03434,102.7721024,89.03434,102.7721024
3146,France,250,2004,88.89251,102.2200165,88.89251,102.2200165
3147,France,250,2005,92.63271,106.7816772,92.63271,106.7816772
3148,France,250,2006,92.66312,106.9275208,92.66312,106.9275208
3149,France,250,2007,92.60787,106.6935272,92.60787,106.6935272
3150,France,250,2008,92.59771,106.4328384,92.59771,106.4328384
3151,France,250,2009,92.6832,106.2392273,92.6832,106.2392273
3152,France,250,2010,92.55883,106.424942,92.55883,106.424942
3153,France,250,2011,92.86607,106.6106415,92.86607,106.6106415
3154,France,250,2012,93.22666,105.8135834,93.22666,105.8135834
3155,France,250,2013,93.39347,104.3766022,93.39347,104.3766022
3156,France,250,2014,92.95679,103.425827,92.95679,103.425827
3157,France,250,2015,93.58103,103.3960419,93.58103,103.3960419
3158,France,250,2016,93.95576,103.3080978,93.95576,103.3080978
3159,France,250,2017,94.66595,103.7560806,94.66595,103.7560806
3160,France,250,2018,NA,104.1385574,93.62913239,104.1385574
3161,France,250,2019,NA,NA,93.00081138,105.2085774
3162,France,250,2020,NA,NA,93.322669,108.1188828
3163,"Micronesia, Fed. Sts.",583,1970,NA,NA,94.3549234,131.8796025
3164,"Micronesia, Fed. Sts.",583,1971,NA,133.8379364,92.57276007,133.8379364
3165,"Micronesia, Fed. Sts.",583,1972,NA,142.7790527,90.78338208,142.7790527
3166,"Micronesia, Fed. Sts.",583,1973,NA,154.2794342,90.91617333,154.2794342
3167,"Micronesia, Fed. Sts.",583,1974,NA,162.4834442,91.09868227,162.4834442
3168,"Micronesia, Fed. Sts.",583,1975,NA,NA,91.32592961,164.0668603
3169,"Micronesia, Fed. Sts.",583,1976,NA,166.1358948,92.53743001,166.1358948
3170,"Micronesia, Fed. Sts.",583,1977,NA,162.9473572,92.07232863,162.9473572
3171,"Micronesia, Fed. Sts.",583,1978,NA,NA,92.55732673,159.7393223
3172,"Micronesia, Fed. Sts.",583,1979,NA,NA,91.65468589,156.2713269
3173,"Micronesia, Fed. Sts.",583,1980,NA,NA,92.28649691,153.4944653
3174,"Micronesia, Fed. Sts.",583,1981,NA,NA,91.46668871,149.9598757
3175,"Micronesia, Fed. Sts.",583,1982,NA,NA,91.07221714,147.4911205
3176,"Micronesia, Fed. Sts.",583,1983,NA,NA,91.07093194,143.295086
3177,"Micronesia, Fed. Sts.",583,1984,NA,NA,90.74015951,141.6258957
3178,"Micronesia, Fed. Sts.",583,1985,NA,NA,90.46332528,138.9394755
3179,"Micronesia, Fed. Sts.",583,1986,NA,NA,89.98113492,135.8616456
3180,"Micronesia, Fed. Sts.",583,1987,NA,NA,89.89993859,133.1889173
3181,"Micronesia, Fed. Sts.",583,1988,NA,NA,90.11761474,131.250804
3182,"Micronesia, Fed. Sts.",583,1989,NA,NA,89.41027863,127.2806973
3183,"Micronesia, Fed. Sts.",583,1990,NA,NA,88.3978021,124.7660093
3184,"Micronesia, Fed. Sts.",583,1991,NA,NA,88.03279031,122.09194
3185,"Micronesia, Fed. Sts.",583,1992,NA,NA,88.07693639,119.6973669
3186,"Micronesia, Fed. Sts.",583,1993,NA,NA,88.37891157,115.3153563
3187,"Micronesia, Fed. Sts.",583,1994,NA,NA,88.28396754,110.0971648
3188,"Micronesia, Fed. Sts.",583,1995,NA,NA,88.0554487,106.7239455
3189,"Micronesia, Fed. Sts.",583,1996,NA,NA,88.59023209,104.7828375
3190,"Micronesia, Fed. Sts.",583,1997,NA,NA,86.78948348,102.1746438
3191,"Micronesia, Fed. Sts.",583,1998,NA,NA,85.03895357,98.67261445
3192,"Micronesia, Fed. Sts.",583,1999,NA,NA,83.40297973,95.95237108
3193,"Micronesia, Fed. Sts.",583,2000,NA,NA,82.2981681,94.7030907
3194,"Micronesia, Fed. Sts.",583,2001,NA,NA,79.91162096,90.4173406
3195,"Micronesia, Fed. Sts.",583,2002,NA,NA,75.97481259,87.11018487
3196,"Micronesia, Fed. Sts.",583,2003,NA,NA,74.02542654,83.4811333
3197,"Micronesia, Fed. Sts.",583,2004,NA,82.35868073,72.15459565,82.35868073
3198,"Micronesia, Fed. Sts.",583,2005,NA,83.08348846,72.16867414,83.08348846
3199,"Micronesia, Fed. Sts.",583,2006,NA,NA,70.28058287,82.89230919
3200,"Micronesia, Fed. Sts.",583,2007,NA,NA,70.4822784,83.12636906
3201,"Micronesia, Fed. Sts.",583,2008,NA,NA,70.7823655,84.71104522
3202,"Micronesia, Fed. Sts.",583,2009,NA,NA,71.26091442,84.03886055
3203,"Micronesia, Fed. Sts.",583,2010,NA,NA,71.58788483,85.12913638
3204,"Micronesia, Fed. Sts.",583,2011,NA,NA,71.59267785,85.80332861
3205,"Micronesia, Fed. Sts.",583,2012,NA,NA,71.22371188,85.21017278
3206,"Micronesia, Fed. Sts.",583,2013,NA,NA,72.7573437,85.37053088
3207,"Micronesia, Fed. Sts.",583,2014,NA,NA,71.35200887,85.097337
3208,"Micronesia, Fed. Sts.",583,2015,NA,NA,73.11502914,85.91421421
3209,"Micronesia, Fed. Sts.",583,2016,NA,NA,73.46658881,85.05064351
3210,"Micronesia, Fed. Sts.",583,2017,NA,NA,72.49370617,85.77052496
3211,"Micronesia, Fed. Sts.",583,2018,NA,NA,76.20118456,89.32266797
3212,"Micronesia, Fed. Sts.",583,2019,NA,NA,76.78479249,88.34473771
3213,"Micronesia, Fed. Sts.",583,2020,NA,NA,76.62943095,88.84543081
3214,Gabon,266,1970,NA,NA,3.984912061,14.05562437
3215,Gabon,266,1971,NA,14.52600956,6.690007616,14.52600956
3216,Gabon,266,1972,NA,16.32970047,8.356143658,16.32970047
3217,Gabon,266,1973,NA,20.12779045,11.16652829,20.12779045
3218,Gabon,266,1974,NA,23.78685951,13.51750581,23.78685951
3219,Gabon,266,1975,NA,27.6368103,16.72083402,27.6368103
3220,Gabon,266,1976,NA,28.7034893,18.60852178,28.7034893
3221,Gabon,266,1977,NA,28.8241806,19.75345977,28.8241806
3222,Gabon,266,1978,NA,31.13895988,21.54418183,31.13895988
3223,Gabon,266,1979,NA,29.62379074,21.68469365,29.62379074
3224,Gabon,266,1980,NA,29.09633064,22.06249121,29.09633064
3225,Gabon,266,1981,NA,30.62933922,22.3671314,30.62933922
3226,Gabon,266,1982,NA,30.2029705,22.14776375,30.2029705
3227,Gabon,266,1983,NA,31.38150978,23.28383808,31.38150978
3228,Gabon,266,1984,NA,33.38319016,23.5161326,33.38319016
3229,Gabon,266,1985,NA,34.97724152,25.53022391,34.97724152
3230,Gabon,266,1986,NA,37.84933853,25.92071161,37.84933853
3231,Gabon,266,1987,NA,37.28369141,27.9153817,37.28369141
3232,Gabon,266,1988,NA,38.70217896,28.75115468,38.70217896
3233,Gabon,266,1989,NA,37.07080078,28.09721044,37.07080078
3234,Gabon,266,1990,NA,NA,28.68589759,37.87158912
3235,Gabon,266,1991,NA,NA,29.11347903,38.27467691
3236,Gabon,266,1992,NA,NA,28.92296045,38.51188386
3237,Gabon,266,1993,NA,NA,28.42781853,37.89959667
3238,Gabon,266,1994,NA,38.77267075,28.75536403,38.77267075
3239,Gabon,266,1995,NA,41.40029144,29.92315683,41.40029144
3240,Gabon,266,1996,NA,49.02320862,33.82821705,49.02320862
3241,Gabon,266,1997,NA,49.5349884,35.75413606,49.5349884
3242,Gabon,266,1998,NA,NA,36.63767713,48.59606117
3243,Gabon,266,1999,NA,47.74785995,35.1994612,47.74785995
3244,Gabon,266,2000,NA,NA,36.92257776,50.55157051
3245,Gabon,266,2001,NA,52.33082962,38.8511016,52.33082962
3246,Gabon,266,2002,NA,53.08600998,39.76741587,53.08600998
3247,Gabon,266,2003,NA,NA,40.37409552,54.6122125
3248,Gabon,266,2004,NA,NA,42.81287433,54.27511289
3249,Gabon,266,2005,NA,NA,43.59615452,55.72531028
3250,Gabon,266,2006,NA,NA,44.6123106,57.02174778
3251,Gabon,266,2007,NA,NA,46.51971538,58.32299805
3252,Gabon,266,2008,NA,NA,47.24132073,60.2920942
3253,Gabon,266,2009,NA,NA,49.42638199,62.15297274
3254,Gabon,266,2010,NA,NA,48.47826687,61.40581705
3255,Gabon,266,2011,NA,NA,50.74463767,64.23023142
3256,Gabon,266,2012,NA,NA,51.28560684,65.66380536
3257,Gabon,266,2013,NA,NA,53.55525477,67.82113201
3258,Gabon,266,2014,NA,NA,55.59887764,67.89806756
3259,Gabon,266,2015,NA,NA,56.51624111,68.60333343
3260,Gabon,266,2016,NA,NA,58.2776154,69.28094472
3261,Gabon,266,2017,NA,NA,58.34886864,70.15575578
3262,Gabon,266,2018,NA,NA,57.56605806,71.81938303
3263,Gabon,266,2019,NA,NA,58.77019175,73.81999659
3264,Gabon,266,2020,NA,NA,62.62751393,74.13177572
3265,United Kingdom,826,1970,NA,NA,70.52976955,74.50294047
3266,United Kingdom,826,1971,70.19831,76.49269104,70.19831,76.49269104
3267,United Kingdom,826,1972,70.58994,76.99472046,70.58994,76.99472046
3268,United Kingdom,826,1973,71.20154,77.37212372,71.20154,77.37212372
3269,United Kingdom,826,1974,76.53078,81.98471832,76.53078,81.98471832
3270,United Kingdom,826,1975,76.47202,82.16853333,76.47202,82.16853333
3271,United Kingdom,826,1976,77.38921,82.4376297,77.38921,82.4376297
3272,United Kingdom,826,1977,76.91629,82.39515686,76.91629,82.39515686
3273,United Kingdom,826,1978,76.13394,81.77165985,76.13394,81.77165985
3274,United Kingdom,826,1979,75.53121,81.38050079,75.53121,81.38050079
3275,United Kingdom,826,1980,NA,80.77227783,76.30127843,80.77227783
3276,United Kingdom,826,1981,76.80322,80.95738983,76.80322,80.95738983
3277,United Kingdom,826,1982,77.59085,81.96794891,77.59085,81.96794891
3278,United Kingdom,826,1983,78.83851,83.22280121,78.83851,83.22280121
3279,United Kingdom,826,1984,78.90733,83.45688629,78.90733,83.45688629
3280,United Kingdom,826,1985,NA,83.59243774,79.69215395,83.59243774
3281,United Kingdom,826,1986,80.26647,83.98618317,80.26647,83.98618317
3282,United Kingdom,826,1987,80.10621,83.69093323,80.10621,83.69093323
3283,United Kingdom,826,1988,NA,83.3158493,78.61497268,83.3158493
3284,United Kingdom,826,1989,NA,83.39276123,77.81000747,83.39276123
3285,United Kingdom,826,1990,78.43803,84.36567688,78.43803,84.36567688
3286,United Kingdom,826,1991,80.9996,87.55686951,80.9996,87.55686951
3287,United Kingdom,826,1992,83.63754,91.07829285,83.63754,91.07829285
3288,United Kingdom,826,1993,92.06388,101.0089493,92.06388,101.0089493
3289,United Kingdom,826,1994,93.9031,102.6976395,93.9031,102.6976395
3290,United Kingdom,826,1995,94.8189,103.1012878,94.8189,103.1012878
3291,United Kingdom,826,1996,93.93028,102.0017929,93.93028,102.0017929
3292,United Kingdom,826,1997,92.76342,99.82121277,92.76342,99.82121277
3293,United Kingdom,826,1998,93.50332,98.94206238,93.50332,98.94206238
3294,United Kingdom,826,1999,94.65621,101.1622086,94.65621,101.1622086
3295,United Kingdom,826,2000,94.68536,101.8960114,94.68536,101.8960114
3296,United Kingdom,826,2001,94.95354,101.7868271,94.95354,101.7868271
3297,United Kingdom,826,2002,95.64137,102.7432785,95.64137,102.7432785
3298,United Kingdom,826,2003,95.47093,102.0994034,95.47093,102.0994034
3299,United Kingdom,826,2004,95.02938,104.6890411,95.02938,104.6890411
3300,United Kingdom,826,2005,95.55691,105.4219666,95.55691,105.4219666
3301,United Kingdom,826,2006,92.34619,98.24421692,92.34619,98.24421692
3302,United Kingdom,826,2007,91.17435,97.19419861,91.17435,97.19419861
3303,United Kingdom,826,2008,92.61934,98.33966064,92.61934,98.33966064
3304,United Kingdom,826,2009,94.46231,100.1697693,94.46231,100.1697693
3305,United Kingdom,826,2010,96.16818,102.9046783,96.16818,102.9046783
3306,United Kingdom,826,2011,92.958,93.76583099,92.958,93.76583099
3307,United Kingdom,826,2012,90.8005,91.55275726,90.8005,91.55275726
3308,United Kingdom,826,2013,93.84317,123.7762909,93.84317,123.7762909
3309,United Kingdom,826,2014,97.18701,126.3899002,97.18701,126.3899002
3310,United Kingdom,826,2015,98.13521,124.5240021,98.13521,124.5240021
3311,United Kingdom,826,2016,NA,NA,96.93279126,124.9317951
3312,United Kingdom,826,2017,97.13247,125.8518677,97.13247,125.8518677
3313,United Kingdom,826,2018,NA,120.783577,95.88199484,120.783577
3314,United Kingdom,826,2019,NA,NA,96.28849294,122.0862827
3315,United Kingdom,826,2020,NA,NA,97.1458713,121.369902
3316,Georgia,268,1970,NA,NA,88.26390126,94.56068394
3317,Georgia,268,1971,NA,NA,88.6376965,96.01296299
3318,Georgia,268,1972,NA,NA,89.76894056,97.92488322
3319,Georgia,268,1973,NA,NA,90.51180004,99.27713026
3320,Georgia,268,1974,NA,NA,91.09730299,100.4766084
3321,Georgia,268,1975,NA,NA,90.09538425,101.1556198
3322,Georgia,268,1976,NA,NA,91.80961822,101.9566077
3323,Georgia,268,1977,NA,NA,91.72404602,103.1156366
3324,Georgia,268,1978,NA,NA,92.71505415,105.1773807
3325,Georgia,268,1979,NA,NA,92.6825449,106.909279
3326,Georgia,268,1980,NA,NA,92.69443678,106.9739377
3327,Georgia,268,1981,NA,109.0427094,93.9025705,109.0427094
3328,Georgia,268,1982,NA,NA,94.43394306,110.4916937
3329,Georgia,268,1983,NA,NA,93.71080102,111.635209
3330,Georgia,268,1984,NA,NA,93.79139145,112.8107181
3331,Georgia,268,1985,NA,NA,92.97885338,113.7393256
3332,Georgia,268,1986,NA,115.2703705,94.20860813,115.2703705
3333,Georgia,268,1987,NA,NA,93.57052799,111.8180005
3334,Georgia,268,1988,NA,NA,93.74390342,108.1426117
3335,Georgia,268,1989,NA,NA,92.05850842,104.2027064
3336,Georgia,268,1990,NA,NA,92.70219948,99.95453671
3337,Georgia,268,1991,NA,96.09298706,89.45500707,96.09298706
3338,Georgia,268,1992,NA,89.35909271,84.96018836,89.35909271
3339,Georgia,268,1993,NA,78.17536926,76.61261429,78.17536926
3340,Georgia,268,1994,NA,75.99085236,73.15988918,75.99085236
3341,Georgia,268,1995,NA,73.75427246,70.98399706,73.75427246
3342,Georgia,268,1996,73.62613,75.8446579,73.62613,75.8446579
3343,Georgia,268,1997,76.91283,79.6516571,76.91283,79.6516571
3344,Georgia,268,1998,NA,NA,78.33942615,82.02064125
3345,Georgia,268,1999,82.18443,85.10201263,82.18443,85.10201263
3346,Georgia,268,2000,85.2912,87.20838165,85.2912,87.20838165
3347,Georgia,268,2001,NA,89.27214813,83.99168222,89.27214813
3348,Georgia,268,2002,NA,92.67044067,85.20207805,92.67044067
3349,Georgia,268,2003,NA,95.47133636,87.71082328,95.47133636
3350,Georgia,268,2004,NA,91.52776337,86.20394519,91.52776337
3351,Georgia,268,2005,88.04291,94.39134979,88.04291,94.39134979
3352,Georgia,268,2006,88.2985,95.30055237,88.2985,95.30055237
3353,Georgia,268,2007,91.36429,100.6181107,91.36429,100.6181107
3354,Georgia,268,2008,91.34337,99.31736755,91.34337,99.31736755
3355,Georgia,268,2009,87.67605,95.13452148,87.67605,95.13452148
3356,Georgia,268,2010,NA,NA,88.99472484,96.74697686
3357,Georgia,268,2011,NA,NA,89.01270359,96.45627011
3358,Georgia,268,2012,NA,NA,88.96447413,97.03028188
3359,Georgia,268,2013,88.75413,97.43553925,88.75413,97.43553925
3360,Georgia,268,2014,90.22179,97.45314789,90.22179,97.45314789
3361,Georgia,268,2015,91.29973,99.35391235,91.29973,99.35391235
3362,Georgia,268,2016,92.4141,100.9073486,92.4141,100.9073486
3363,Georgia,268,2017,94.21028,103.3810577,94.21028,103.3810577
3364,Georgia,268,2018,95.94754,105.9787216,95.94754,105.9787216
3365,Georgia,268,2019,NA,106.2963486,94.05595687,106.2963486
3366,Georgia,268,2020,NA,NA,94.30734742,105.4509948
3367,Ghana,288,1970,NA,NA,19.08581965,40.84870606
3368,Ghana,288,1971,NA,41.98027039,27.23099131,41.98027039
3369,Ghana,288,1972,NA,NA,30.08989984,39.34249431
3370,Ghana,288,1973,NA,38.72684097,32.15368371,38.72684097
3371,Ghana,288,1974,NA,36.08568954,31.69468139,36.08568954
3372,Ghana,288,1975,NA,34.63679123,31.01850095,34.63679123
3373,Ghana,288,1976,NA,34.42662048,29.89635982,34.42662048
3374,Ghana,288,1977,NA,34.51874161,29.79851262,34.51874161
3375,Ghana,288,1978,NA,34.28493881,29.62413275,34.28493881
3376,Ghana,288,1979,NA,34.37540817,29.53162754,34.37540817
3377,Ghana,288,1980,NA,35.72011948,30.71995561,35.72011948
3378,Ghana,288,1981,NA,36.21316147,31.15363943,36.21316147
3379,Ghana,288,1982,NA,35.37540817,30.95825849,35.37540817
3380,Ghana,288,1983,NA,36.12385941,30.58730381,36.12385941
3381,Ghana,288,1984,NA,36.31826019,31.46569937,36.31826019
3382,Ghana,288,1985,NA,35.24478149,30.73778019,35.24478149
3383,Ghana,288,1986,NA,35.6861496,30.95109627,35.6861496
3384,Ghana,288,1987,NA,35.75777817,30.68102117,35.75777817
3385,Ghana,288,1988,NA,37.93791962,32.19863621,37.93791962
3386,Ghana,288,1989,NA,34.20326996,30.56103202,34.20326996
3387,Ghana,288,1990,NA,35.04951859,29.69402129,35.04951859
3388,Ghana,288,1991,NA,NA,30.71692636,35.40555375
3389,Ghana,288,1992,NA,NA,30.21233717,35.5044208
3390,Ghana,288,1993,NA,NA,31.08622777,35.93616332
3391,Ghana,288,1994,NA,NA,29.41149837,35.38153664
3392,Ghana,288,1995,NA,35.66099167,30.253453,35.66099167
3393,Ghana,288,1996,NA,NA,30.12257815,35.59390772
3394,Ghana,288,1997,NA,NA,29.3275368,35.81714541
3395,Ghana,288,1998,NA,NA,30.12988969,34.9077297
3396,Ghana,288,1999,31.73723,35.02909088,31.73723,35.02909088
3397,Ghana,288,2000,32.14966,35.12860107,32.14966,35.12860107
3398,Ghana,288,2001,30.42478,33.29822159,30.42478,33.29822159
3399,Ghana,288,2002,31.88805,34.55868912,31.88805,34.55868912
3400,Ghana,288,2003,32.85822,35.75915909,32.85822,35.75915909
3401,Ghana,288,2004,NA,38.17576981,34.18755754,38.17576981
3402,Ghana,288,2005,36.65545,40.0338707,36.65545,40.0338707
3403,Ghana,288,2006,38.06956,41.57841873,38.06956,41.57841873
3404,Ghana,288,2007,43.33563,45.33240891,43.33563,45.33240891
3405,Ghana,288,2008,44.01556,47.35398102,44.01556,47.35398102
3406,Ghana,288,2009,42.53878,48.80281067,42.53878,48.80281067
3407,Ghana,288,2010,NA,NA,43.60980916,51.46123007
3408,Ghana,288,2011,NA,55.57075882,45.92832554,55.57075882
3409,Ghana,288,2012,NA,56.44244003,47.31605872,56.44244003
3410,Ghana,288,2013,52.66323,67.76490784,52.66323,67.76490784
3411,Ghana,288,2014,52.13977,64.06381989,52.13977,64.06381989
3412,Ghana,288,2015,55.58338,67.90666962,55.58338,67.90666962
3413,Ghana,288,2016,55.43891,68.90293884,55.43891,68.90293884
3414,Ghana,288,2017,55.4414,69.00921631,55.4414,69.00921631
3415,Ghana,288,2018,58.2609,71.31968689,58.2609,71.31968689
3416,Ghana,288,2019,57.24406,74.67948914,57.24406,74.67948914
3417,Ghana,288,2020,NA,NA,62.47170694,75.47828662
3418,Gibraltar,292,1970,NA,NA,63.75284714,69.80263456
3419,Gibraltar,292,1971,NA,72.33870697,63.54332069,72.33870697
3420,Gibraltar,292,1972,NA,58.41743851,55.95793873,58.41743851
3421,Gibraltar,292,1973,NA,60.89049149,53.35068307,60.89049149
3422,Gibraltar,292,1974,NA,62.93069077,52.87714678,62.93069077
3423,Gibraltar,292,1975,NA,62.23342133,52.12665204,62.23342133
3424,Gibraltar,292,1976,NA,61.37905121,51.42743023,61.37905121
3425,Gibraltar,292,1977,NA,65.69316101,53.71280209,65.69316101
3426,Gibraltar,292,1978,NA,64.3740921,54.85509374,64.3740921
3427,Gibraltar,292,1979,NA,64.9495697,53.48955716,64.9495697
3428,Gibraltar,292,1980,NA,65.05203247,54.82029201,65.05203247
3429,Gibraltar,292,1981,NA,65.19078064,55.45857818,65.19078064
3430,Gibraltar,292,1982,NA,67.49725342,57.16041638,67.49725342
3431,Gibraltar,292,1983,NA,68.02822113,56.56433711,68.02822113
3432,Gibraltar,292,1984,NA,68.02086639,57.41357503,68.02086639
3433,Gibraltar,292,1985,NA,66.93846893,56.86126721,66.93846893
3434,Gibraltar,292,1986,NA,NA,56.38069835,67.49004865
3435,Gibraltar,292,1987,NA,NA,57.50385337,68.6364829
3436,Gibraltar,292,1988,NA,NA,58.31262338,69.84516939
3437,Gibraltar,292,1989,NA,NA,60.82239657,71.57941201
3438,Gibraltar,292,1990,NA,NA,61.81517456,74.84893973
3439,Gibraltar,292,1991,NA,NA,63.17713079,73.56540726
3440,Gibraltar,292,1992,NA,NA,63.17070562,75.33706876
3441,Gibraltar,292,1993,NA,NA,64.81828242,77.04476866
3442,Gibraltar,292,1994,NA,NA,65.06145963,77.80024855
3443,Gibraltar,292,1995,NA,NA,65.07713423,78.02224113
3444,Gibraltar,292,1996,NA,NA,67.72141886,79.85024862
3445,Gibraltar,292,1997,NA,NA,69.1242801,82.02848777
3446,Gibraltar,292,1998,NA,NA,70.62918371,82.09046508
3447,Gibraltar,292,1999,NA,83.53659058,72.50526679,83.53659058
3448,Gibraltar,292,2000,NA,92.45757294,76.11493996,92.45757294
3449,Gibraltar,292,2001,NA,99.4227066,83.29234309,99.4227066
3450,Gibraltar,292,2002,NA,NA,84.86861168,96.78699743
3451,Gibraltar,292,2003,NA,NA,84.64431575,94.40604569
3452,Gibraltar,292,2004,NA,NA,83.58691455,92.81320634
3453,Gibraltar,292,2005,NA,NA,81.93761337,90.1988707
3454,Gibraltar,292,2006,NA,NA,79.88304311,87.23509382
3455,Gibraltar,292,2007,NA,NA,78.04537562,85.60962964
3456,Gibraltar,292,2008,NA,84.88844299,76.44663073,84.88844299
3457,Gibraltar,292,2009,NA,84.23995972,76.33077152,84.23995972
3458,Gibraltar,292,2010,NA,NA,76.82094425,87.87750081
3459,Gibraltar,292,2011,NA,NA,80.39608473,92.75842509
3460,Gibraltar,292,2012,NA,NA,82.65305071,95.25345693
3461,Gibraltar,292,2013,NA,NA,84.39444694,98.51095414
3462,Gibraltar,292,2014,NA,NA,86.39232987,102.4281017
3463,Gibraltar,292,2015,NA,NA,87.41525453,106.4096906
3464,Gibraltar,292,2016,89.36282,110.5845184,89.36282,110.5845184
3465,Gibraltar,292,2017,93.83962,117.4721222,93.83962,117.4721222
3466,Gibraltar,292,2018,NA,NA,92.77750114,105.3820491
3467,Gibraltar,292,2019,NA,92.89405823,88.65012778,92.89405823
3468,Gibraltar,292,2020,NA,NA,85.39372023,93.99687812
3469,Guinea,324,1970,NA,NA,3.374443466,10.48131413
3470,Guinea,324,1971,NA,11.59115982,5.696870608,11.59115982
3471,Guinea,324,1972,NA,NA,6.227574429,11.06727221
3472,Guinea,324,1973,NA,NA,7.238417726,13.13610634
3473,Guinea,324,1974,NA,NA,7.934611429,12.92382101
3474,Guinea,324,1975,NA,NA,8.645672018,13.43102719
3475,Guinea,324,1976,NA,NA,8.962452058,14.18921891
3476,Guinea,324,1977,NA,14.15361023,8.965169426,14.15361023
3477,Guinea,324,1978,NA,15.34867001,10.4000206,15.34867001
3478,Guinea,324,1979,NA,15.35616016,10.33127276,15.35616016
3479,Guinea,324,1980,NA,15.84218025,11.26839712,15.84218025
3480,Guinea,324,1981,NA,15.67249966,12.04762216,15.67249966
3481,Guinea,324,1982,NA,14.74396038,11.12105352,14.74396038
3482,Guinea,324,1983,NA,14.6824398,9.836986717,14.6824398
3483,Guinea,324,1984,NA,14.80751991,9.694643234,14.80751991
3484,Guinea,324,1985,NA,14.92803001,9.514836213,14.92803001
3485,Guinea,324,1986,7.97311,13.28312016,7.97311,13.28312016
3486,Guinea,324,1987,NA,11.44342041,7.741606127,11.44342041
3487,Guinea,324,1988,NA,NA,7.458262891,10.82576775
3488,Guinea,324,1989,6.55104,10.67469978,6.55104,10.67469978
3489,Guinea,324,1990,6.24106,9.996450424,6.24106,9.996450424
3490,Guinea,324,1991,NA,10.5665102,6.829516754,10.5665102
3491,Guinea,324,1992,NA,NA,6.528168298,11.74231193
3492,Guinea,324,1993,NA,12.42591,7.518887528,12.42591
3493,Guinea,324,1994,NA,13.12248039,8.277874131,13.12248039
3494,Guinea,324,1995,NA,NA,9.120232021,13.45609781
3495,Guinea,324,1996,NA,13.96041012,9.460449989,13.96041012
3496,Guinea,324,1997,NA,NA,9.564228096,14.93918813
3497,Guinea,324,1998,NA,NA,10.44376074,13.41675303
3498,Guinea,324,1999,12.00841,14.01683998,12.00841,14.01683998
3499,Guinea,324,2000,NA,NA,12.74404257,16.45256947
3500,Guinea,324,2001,16.0888,18.35310936,16.0888,18.35310936
3501,Guinea,324,2002,18.04796,20.94878006,18.04796,20.94878006
3502,Guinea,324,2003,19.20104,22.52856064,19.20104,22.52856064
3503,Guinea,324,2004,20.36491,24.62866974,20.36491,24.62866974
3504,Guinea,324,2005,23.22898,29.06084061,23.22898,29.06084061
3505,Guinea,324,2006,25.549,32.28936005,25.549,32.28936005
3506,Guinea,324,2007,NA,NA,26.22297973,32.68789438
3507,Guinea,324,2008,NA,33.88420868,26.83250621,33.88420868
3508,Guinea,324,2009,NA,NA,27.50517039,35.04458604
3509,Guinea,324,2010,NA,NA,28.71910562,37.0661915
3510,Guinea,324,2011,30.02945,37.60303116,30.02945,37.60303116
3511,Guinea,324,2012,NA,37.80607986,30.21598916,37.80607986
3512,Guinea,324,2013,NA,NA,31.26368441,38.57795397
3513,Guinea,324,2014,32.20633,39.33396912,32.20633,39.33396912
3514,Guinea,324,2015,NA,NA,32.0384515,41.99442215
3515,Guinea,324,2016,NA,NA,33.16219034,42.88589675
3516,Guinea,324,2017,NA,NA,34.58474271,43.1664106
3517,Guinea,324,2018,NA,NA,34.25762453,43.57788095
3518,Guinea,324,2019,NA,NA,35.07185475,44.85215817
3519,Guinea,324,2020,NA,NA,36.04484403,47.0676152
3520,"Gambia, The",270,1970,NA,NA,4.132906282,8.957652197
3521,"Gambia, The",270,1971,NA,7.607580185,4.567412655,7.607580185
3522,"Gambia, The",270,1972,NA,8.067099571,4.915839446,8.067099571
3523,"Gambia, The",270,1973,NA,8.297869682,5.677716881,8.297869682
3524,"Gambia, The",270,1974,NA,9.631879807,5.875510442,9.631879807
3525,"Gambia, The",270,1975,NA,9.615799904,6.407011601,9.615799904
3526,"Gambia, The",270,1976,NA,10.0204401,6.646347974,10.0204401
3527,"Gambia, The",270,1977,NA,11.1970396,7.513323987,11.1970396
3528,"Gambia, The",270,1978,7.60565,11.29166985,7.60565,11.29166985
3529,"Gambia, The",270,1979,7.49428,11.65729046,7.49428,11.65729046
3530,"Gambia, The",270,1980,NA,12.45837021,8.803213533,12.45837021
3531,"Gambia, The",270,1981,NA,13.03396988,9.665112157,13.03396988
3532,"Gambia, The",270,1982,NA,13.74919033,10.62032292,13.74919033
3533,"Gambia, The",270,1983,12.23244,15.56970024,12.23244,15.56970024
3534,"Gambia, The",270,1984,14.03888,17.43532944,14.03888,17.43532944
3535,"Gambia, The",270,1985,14.78404,18.54619026,14.78404,18.54619026
3536,"Gambia, The",270,1986,14.63149,17.87855911,14.63149,17.87855911
3537,"Gambia, The",270,1987,NA,16.72319031,13.75180698,16.72319031
3538,"Gambia, The",270,1988,NA,15.93505955,12.18955685,15.93505955
3539,"Gambia, The",270,1989,NA,16.34082985,12.53260481,16.34082985
3540,"Gambia, The",270,1990,NA,16.87483025,12.49655401,16.87483025
3541,"Gambia, The",270,1991,NA,17.71495056,13.8514672,17.71495056
3542,"Gambia, The",270,1992,NA,18.20277977,13.40701386,18.20277977
3543,"Gambia, The",270,1993,NA,20.85128975,14.06727647,20.85128975
3544,"Gambia, The",270,1994,NA,21.04985046,15.51066841,21.04985046
3545,"Gambia, The",270,1995,NA,23.69984055,16.42405252,23.69984055
3546,"Gambia, The",270,1996,NA,23.32088089,17.38984169,23.32088089
3547,"Gambia, The",270,1997,NA,NA,19.26261105,24.82867492
3548,"Gambia, The",270,1998,NA,NA,20.57776519,27.84862207
3549,"Gambia, The",270,1999,NA,NA,22.1101994,29.94328718
3550,"Gambia, The",270,2000,NA,NA,23.41541552,32.15491009
3551,"Gambia, The",270,2001,NA,NA,24.28985073,34.37505509
3552,"Gambia, The",270,2002,NA,NA,25.59407121,35.04165542
3553,"Gambia, The",270,2003,NA,NA,27.59890868,36.48953997
3554,"Gambia, The",270,2004,NA,NA,29.85748629,39.77994023
3555,"Gambia, The",270,2005,NA,NA,33.01532214,43.15066837
3556,"Gambia, The",270,2006,NA,NA,35.44771232,44.91470986
3557,"Gambia, The",270,2007,NA,NA,36.26846987,47.83139256
3558,"Gambia, The",270,2008,NA,50.1135788,38.54964171,50.1135788
3559,"Gambia, The",270,2009,NA,51.03165054,39.48135167,51.03165054
3560,"Gambia, The",270,2010,NA,50.12894821,39.60336843,50.12894821
3561,"Gambia, The",270,2011,NA,NA,39.66133673,50.44688842
3562,"Gambia, The",270,2012,NA,NA,40.73023491,50.95574315
3563,"Gambia, The",270,2013,NA,NA,41.32432366,52.22411692
3564,"Gambia, The",270,2014,NA,NA,42.7020449,52.86682198
3565,"Gambia, The",270,2015,NA,NA,44.00901908,55.1066757
3566,"Gambia, The",270,2016,NA,NA,44.60249057,54.44715714
3567,"Gambia, The",270,2017,NA,NA,45.4099451,56.68882579
3568,"Gambia, The",270,2018,NA,NA,46.7722121,57.38509716
3569,"Gambia, The",270,2019,NA,NA,46.71597349,57.91360107
3570,"Gambia, The",270,2020,NA,NA,48.68890253,60.09646202
3571,Guinea-Bissau,624,1970,NA,NA,1.491862462,5.363156722
3572,Guinea-Bissau,624,1971,NA,5.469409943,1.947862962,5.469409943
3573,Guinea-Bissau,624,1972,NA,5.212689877,2.182721576,5.212689877
3574,Guinea-Bissau,624,1973,NA,NA,1.665819096,4.337393639
3575,Guinea-Bissau,624,1974,NA,NA,1.947045415,5.011169832
3576,Guinea-Bissau,624,1975,NA,NA,1.523796067,3.511461722
3577,Guinea-Bissau,624,1976,NA,2.728630066,1.145198478,2.728630066
3578,Guinea-Bissau,624,1977,NA,4.002369881,1.737815416,4.002369881
3579,Guinea-Bissau,624,1978,NA,4.693260193,1.776630416,4.693260193
3580,Guinea-Bissau,624,1979,NA,5.404109955,2.317632495,5.404109955
3581,Guinea-Bissau,624,1980,NA,5.36303997,2.477077798,5.36303997
3582,Guinea-Bissau,624,1981,2.69955,5.975679874,2.69955,5.975679874
3583,Guinea-Bissau,624,1982,3.50441,7.868979931,3.50441,7.868979931
3584,Guinea-Bissau,624,1983,NA,10.39101982,3.602289981,10.39101982
3585,Guinea-Bissau,624,1984,3.56842,11.59465981,3.56842,11.59465981
3586,Guinea-Bissau,624,1985,NA,10.95328045,4.911186155,10.95328045
3587,Guinea-Bissau,624,1986,NA,NA,4.475972915,8.770739638
3588,Guinea-Bissau,624,1987,NA,7.018959999,4.149272011,7.018959999
3589,Guinea-Bissau,624,1988,NA,5.74104023,3.115752488,5.74104023
3590,Guinea-Bissau,624,1989,NA,6.412849903,3.06213754,6.412849903
3591,Guinea-Bissau,624,1990,NA,NA,3.28285984,7.009398308
3592,Guinea-Bissau,624,1991,NA,NA,2.742342575,7.746104338
3593,Guinea-Bissau,624,1992,NA,NA,3.940479988,9.579605505
3594,Guinea-Bissau,624,1993,NA,NA,4.643532264,8.626673215
3595,Guinea-Bissau,624,1994,NA,NA,4.685847292,10.71322825
3596,Guinea-Bissau,624,1995,NA,NA,6.77368745,11.61084067
3597,Guinea-Bissau,624,1996,NA,NA,7.531655284,12.50668864
3598,Guinea-Bissau,624,1997,NA,NA,8.98859424,15.06217846
3599,Guinea-Bissau,624,1998,NA,NA,8.500882449,15.50549287
3600,Guinea-Bissau,624,1999,NA,NA,8.680690095,16.96780861
3601,Guinea-Bissau,624,2000,8.55698,18.08779907,8.55698,18.08779907
3602,Guinea-Bissau,624,2001,NA,NA,10.81425623,20.48899557
3603,Guinea-Bissau,624,2002,NA,NA,14.12043389,23.97555144
3604,Guinea-Bissau,624,2003,NA,NA,16.47391973,27.07662336
3605,Guinea-Bissau,624,2004,NA,NA,18.52898849,28.27346017
3606,Guinea-Bissau,624,2005,NA,32.01467896,21.50828266,32.01467896
3607,Guinea-Bissau,624,2006,NA,34.16217041,23.34759734,34.16217041
3608,Guinea-Bissau,624,2007,NA,NA,25.39240251,35.96285865
3609,Guinea-Bissau,624,2008,NA,NA,25.91747478,36.5945292
3610,Guinea-Bissau,624,2009,NA,NA,28.03112625,38.70117437
3611,Guinea-Bissau,624,2010,NA,NA,28.67417327,39.62913877
3612,Guinea-Bissau,624,2011,NA,NA,28.86596426,40.72916685
3613,Guinea-Bissau,624,2012,NA,NA,29.90787472,42.954459
3614,Guinea-Bissau,624,2013,NA,NA,31.30353943,41.37749485
3615,Guinea-Bissau,624,2014,NA,NA,32.76147304,44.14046626
3616,Guinea-Bissau,624,2015,NA,NA,33.0871328,46.6432787
3617,Guinea-Bissau,624,2016,NA,NA,33.64333787,46.54249225
3618,Guinea-Bissau,624,2017,NA,NA,34.65685978,47.71869204
3619,Guinea-Bissau,624,2018,NA,NA,37.31328479,50.36254489
3620,Guinea-Bissau,624,2019,NA,NA,38.45793601,54.89647088
3621,Guinea-Bissau,624,2020,NA,NA,39.83483515,56.83022302
3622,Equatorial Guinea,226,1970,NA,NA,3.491010805,13.48110207
3623,Equatorial Guinea,226,1971,NA,13.39927959,5.726290419,13.39927959
3624,Equatorial Guinea,226,1972,NA,NA,6.889338902,13.02186316
3625,Equatorial Guinea,226,1973,NA,NA,7.647453632,11.62256462
3626,Equatorial Guinea,226,1974,NA,NA,7.802011707,12.15708311
3627,Equatorial Guinea,226,1975,NA,NA,7.963488616,12.70369074
3628,Equatorial Guinea,226,1976,NA,12.04174995,7.707123095,12.04174995
3629,Equatorial Guinea,226,1977,NA,NA,6.469462308,11.25657515
3630,Equatorial Guinea,226,1978,NA,NA,5.338173544,9.733718627
3631,Equatorial Guinea,226,1979,NA,NA,5.793843268,8.863596406
3632,Equatorial Guinea,226,1980,NA,7.309299946,4.358938641,7.309299946
3633,Equatorial Guinea,226,1981,NA,NA,3.902743018,7.328848109
3634,Equatorial Guinea,226,1982,NA,NA,3.716781731,8.789586765
3635,Equatorial Guinea,226,1983,NA,10.15460014,4.971895687,10.15460014
3636,Equatorial Guinea,226,1984,NA,NA,6.033965667,10.72795015
3637,Equatorial Guinea,226,1985,NA,NA,5.988390557,13.627245
3638,Equatorial Guinea,226,1986,NA,NA,7.192301863,12.7553061
3639,Equatorial Guinea,226,1987,NA,NA,8.234279246,14.988947
3640,Equatorial Guinea,226,1988,NA,NA,11.05038875,16.6929023
3641,Equatorial Guinea,226,1989,NA,NA,11.43563926,18.80860728
3642,Equatorial Guinea,226,1990,NA,NA,12.84069372,19.61365807
3643,Equatorial Guinea,226,1991,NA,NA,14.73655543,22.36691983
3644,Equatorial Guinea,226,1992,NA,NA,16.35500617,25.19730551
3645,Equatorial Guinea,226,1993,NA,27.18857956,18.19138893,27.18857956
3646,Equatorial Guinea,226,1994,NA,24.21839905,18.23952045,24.21839905
3647,Equatorial Guinea,226,1995,NA,NA,17.80374305,24.07884274
3648,Equatorial Guinea,226,1996,NA,NA,17.30819772,23.49503931
3649,Equatorial Guinea,226,1997,NA,NA,17.31132533,23.51693559
3650,Equatorial Guinea,226,1998,NA,NA,16.80199127,23.74275092
3651,Equatorial Guinea,226,1999,17.65151,23.36602974,17.65151,23.36602974
3652,Equatorial Guinea,226,2000,NA,23.4883709,17.35713762,23.4883709
3653,Equatorial Guinea,226,2001,18.12672,22.02762032,18.12672,22.02762032
3654,Equatorial Guinea,226,2002,NA,22.74465942,17.38111582,22.74465942
3655,Equatorial Guinea,226,2003,NA,NA,17.8682165,23.54296183
3656,Equatorial Guinea,226,2004,NA,NA,18.76605881,24.87930678
3657,Equatorial Guinea,226,2005,20.36275,26.07249069,20.36275,26.07249069
3658,Equatorial Guinea,226,2006,NA,NA,20.02148511,27.38487615
3659,Equatorial Guinea,226,2007,NA,NA,19.92333939,27.38622125
3660,Equatorial Guinea,226,2008,NA,NA,19.85926374,28.31390445
3661,Equatorial Guinea,226,2009,NA,NA,19.77277597,26.8340219
3662,Equatorial Guinea,226,2010,NA,NA,20.58097521,28.70826236
3663,Equatorial Guinea,226,2011,NA,NA,22.09490074,30.53769662
3664,Equatorial Guinea,226,2012,NA,NA,23.80463519,30.54910892
3665,Equatorial Guinea,226,2013,NA,NA,24.9987316,34.75475098
3666,Equatorial Guinea,226,2014,NA,NA,24.14237736,35.8365328
3667,Equatorial Guinea,226,2015,NA,NA,25.79176521,35.46826647
3668,Equatorial Guinea,226,2016,NA,NA,27.17771228,36.18521671
3669,Equatorial Guinea,226,2017,NA,NA,28.75839906,38.95084633
3670,Equatorial Guinea,226,2018,NA,NA,28.92594095,37.39833944
3671,Equatorial Guinea,226,2019,NA,NA,29.94576139,40.66565425
3672,Equatorial Guinea,226,2020,NA,NA,31.46239976,43.30386086
3673,Greece,300,1970,NA,NA,54.00757091,59.97515974
3674,Greece,300,1971,50.38854,60.9952507,50.38854,60.9952507
3675,Greece,300,1972,55.07287,65.36556244,55.07287,65.36556244
3676,Greece,300,1973,56.29637,66.9569397,56.29637,66.9569397
3677,Greece,300,1974,56.7926,68.94857025,56.7926,68.94857025
3678,Greece,300,1975,57.56031,70.41462708,57.56031,70.41462708
3679,Greece,300,1976,60.10059,73.44467163,60.10059,73.44467163
3680,Greece,300,1977,62.00223,75.64824677,62.00223,75.64824677
3681,Greece,300,1978,64.02107,77.03649139,64.02107,77.03649139
3682,Greece,300,1979,65.31781,77.48445129,65.31781,77.48445129
3683,Greece,300,1980,71.42819,79.78436279,71.42819,79.78436279
3684,Greece,300,1981,NA,80.3401413,72.20157421,80.3401413
3685,Greece,300,1982,75.34419,83.57285309,75.34419,83.57285309
3686,Greece,300,1983,NA,80.43473816,74.64866075,80.43473816
3687,Greece,300,1984,76.30285,84.43697357,76.30285,84.43697357
3688,Greece,300,1985,77.77186,86.32885742,77.77186,86.32885742
3689,Greece,300,1986,78.99694,88.54637909,78.99694,88.54637909
3690,Greece,300,1987,81.0754,91.32023621,81.0754,91.32023621
3691,Greece,300,1988,80.78249,91.76383972,80.78249,91.76383972
3692,Greece,300,1989,81.48012,92.24565887,81.48012,92.24565887
3693,Greece,300,1990,80.79063,91.35341644,80.79063,91.35341644
3694,Greece,300,1991,81.25462,91.68115234,81.25462,91.68115234
3695,Greece,300,1992,81.4163,92.96070862,81.4163,92.96070862
3696,Greece,300,1993,NA,89.62618256,81.25003065,89.62618256
3697,Greece,300,1994,79.84033,90.37763214,79.84033,90.37763214
3698,Greece,300,1995,80.90449,89.7326889,80.90449,89.7326889
3699,Greece,300,1996,81.12858,89.69776917,81.12858,89.69776917
3700,Greece,300,1997,80.76816,89.10858917,80.76816,89.10858917
3701,Greece,300,1998,80.39055,88.96726227,80.39055,88.96726227
3702,Greece,300,1999,79.8864,88.35295105,79.8864,88.35295105
3703,Greece,300,2000,79.81704,87.81149292,79.81704,87.81149292
3704,Greece,300,2001,81.9838,92.35897064,81.9838,92.35897064
3705,Greece,300,2002,84.87402,97.81794739,84.87402,97.81794739
3706,Greece,300,2003,84.42879,95.55149841,84.42879,95.55149841
3707,Greece,300,2004,86.17291,95.86618805,86.17291,95.86618805
3708,Greece,300,2005,89.97076,100.8174896,89.97076,100.8174896
3709,Greece,300,2006,90.06458,100.7695236,90.06458,100.7695236
3710,Greece,300,2007,87.76634,98.19933319,87.76634,98.19933319
3711,Greece,300,2008,NA,NA,89.20951055,100.9635239
3712,Greece,300,2009,NA,NA,93.32512261,102.8112815
3713,Greece,300,2010,95.21512,106.317627,95.21512,106.317627
3714,Greece,300,2011,NA,103.1835785,93.51117397,103.1835785
3715,Greece,300,2012,NA,104.5624008,93.76298363,104.5624008
3716,Greece,300,2013,93.39264,105.7672272,93.39264,105.7672272
3717,Greece,300,2014,91.30938,102.2894592,91.30938,102.2894592
3718,Greece,300,2015,92.49466,102.2004013,92.49466,102.2004013
3719,Greece,300,2016,92.48486,102.9568481,92.48486,102.9568481
3720,Greece,300,2017,93.34588,104.4962692,93.34588,104.4962692
3721,Greece,300,2018,NA,104.8778992,92.26887321,104.8778992
3722,Greece,300,2019,NA,NA,92.12022867,106.5662243
3723,Greece,300,2020,NA,NA,91.7663907,107.1029422
3724,Grenada,308,1970,NA,NA,16.23396726,29.80337349
3725,Grenada,308,1971,NA,29.33227921,18.54062106,29.33227921
3726,Grenada,308,1972,22.73973,35.46575165,22.73973,35.46575165
3727,Grenada,308,1973,NA,32.13491821,24.08841626,32.13491821
3728,Grenada,308,1974,NA,32.91225052,24.84899486,32.91225052
3729,Grenada,308,1975,NA,67.77458954,38.56864558,67.77458954
3730,Grenada,308,1976,NA,70.80757904,48.70323295,70.80757904
3731,Grenada,308,1977,NA,72.94287872,54.18648858,72.94287872
3732,Grenada,308,1978,NA,76.21965027,58.40440628,76.21965027
3733,Grenada,308,1979,NA,77.33660126,61.37446402,77.33660126
3734,Grenada,308,1980,NA,77.08622742,63.26731916,77.08622742
3735,Grenada,308,1981,NA,72.20826721,62.09729483,72.20826721
3736,Grenada,308,1982,NA,72.89821625,61.85515129,72.89821625
3737,Grenada,308,1983,NA,72.1993103,62.09858851,72.1993103
3738,Grenada,308,1984,NA,83.71587372,66.14792784,83.71587372
3739,Grenada,308,1985,NA,80.89118958,68.99648679,80.89118958
3740,Grenada,308,1986,NA,80.04515839,68.59018047,80.04515839
3741,Grenada,308,1987,NA,83.41816711,69.95772068,83.41816711
3742,Grenada,308,1988,NA,85.57675171,70.71142343,85.57675171
3743,Grenada,308,1989,NA,86.1832962,72.3241955,86.1832962
3744,Grenada,308,1990,NA,91.17874908,74.90666485,91.17874908
3745,Grenada,308,1991,NA,99.93865967,80.80786767,99.93865967
3746,Grenada,308,1992,NA,106.4887466,84.04688278,106.4887466
3747,Grenada,308,1993,NA,110.9144211,86.46297641,110.9144211
3748,Grenada,308,1994,NA,NA,86.85722639,111.5793535
3749,Grenada,308,1995,NA,NA,87.62708824,112.8760976
3750,Grenada,308,1996,NA,NA,88.39939832,112.6066449
3751,Grenada,308,1997,NA,NA,88.08090237,113.480374
3752,Grenada,308,1998,NA,NA,88.44283654,112.2554823
3753,Grenada,308,1999,NA,NA,88.92593741,113.3219782
3754,Grenada,308,2000,NA,NA,89.29971963,114.8705165
3755,Grenada,308,2001,NA,NA,89.1467612,115.2630906
3756,Grenada,308,2002,88.54521,114.4450607,88.54521,114.4450607
3757,Grenada,308,2003,82.07647,120.6266708,82.07647,120.6266708
3758,Grenada,308,2004,89.13555,114.8671417,89.13555,114.8671417
3759,Grenada,308,2005,86.42776,109.9535599,86.42776,109.9535599
3760,Grenada,308,2006,NA,NA,86.80678328,116.6230333
3761,Grenada,308,2007,NA,123.0334396,87.04565741,123.0334396
3762,Grenada,308,2008,NA,120.7768326,88.66476271,120.7768326
3763,Grenada,308,2009,NA,109.4888306,88.9152303,109.4888306
3764,Grenada,308,2010,NA,116.7275696,90.10482202,116.7275696
3765,Grenada,308,2011,NA,NA,89.76212421,115.0522641
3766,Grenada,308,2012,NA,NA,88.7608238,113.5753074
3767,Grenada,308,2013,88.37907,111.5431595,88.37907,111.5431595
3768,Grenada,308,2014,91.55919,112.1142273,91.55919,112.1142273
3769,Grenada,308,2015,95.53421,111.7527008,95.53421,111.7527008
3770,Grenada,308,2016,NA,115.1868591,91.46226472,115.1868591
3771,Grenada,308,2017,87.72998,114.4597015,87.72998,114.4597015
3772,Grenada,308,2018,NA,120.1183395,88.46413845,120.1183395
3773,Grenada,308,2019,NA,NA,89.34278976,120.5408599
3774,Grenada,308,2020,NA,NA,89.24796767,122.7630413
3775,Guatemala,320,1970,NA,9.595549583,5.454790445,9.595549583
3776,Guatemala,320,1971,NA,8.173299789,6.484035958,8.173299789
3777,Guatemala,320,1972,7.40452,8.964159966,7.40452,8.964159966
3778,Guatemala,320,1973,NA,8.982469559,7.448232822,8.982469559
3779,Guatemala,320,1974,8.80494,10.58207035,8.80494,10.58207035
3780,Guatemala,320,1975,9.30466,11.35776043,9.30466,11.35776043
3781,Guatemala,320,1976,NA,12.55029964,9.372209533,12.55029964
3782,Guatemala,320,1977,NA,13.19919014,10.51932514,13.19919014
3783,Guatemala,320,1978,NA,17.24439049,12.72219445,17.24439049
3784,Guatemala,320,1979,13.46789,17.76745987,13.46789,17.76745987
3785,Guatemala,320,1980,12.10072,17.68668938,12.10072,17.68668938
3786,Guatemala,320,1981,NA,18.30624962,13.42675847,18.30624962
3787,Guatemala,320,1982,13.42526,17.47735977,13.42526,17.47735977
3788,Guatemala,320,1983,NA,17.74191093,13.81233269,17.74191093
3789,Guatemala,320,1984,NA,17.97941017,14.46791046,17.97941017
3790,Guatemala,320,1985,NA,18.25362015,14.13632228,18.25362015
3791,Guatemala,320,1986,NA,19.47714996,14.5993466,19.47714996
3792,Guatemala,320,1987,NA,NA,14.25035549,19.85803835
3793,Guatemala,320,1988,NA,NA,15.89757441,21.14086985
3794,Guatemala,320,1989,NA,NA,16.12267019,20.26343679
3795,Guatemala,320,1990,NA,NA,17.59043148,21.62247302
3796,Guatemala,320,1991,NA,21.97772026,17.33048415,21.97772026
3797,Guatemala,320,1992,NA,NA,17.89204739,22.20370365
3798,Guatemala,320,1993,NA,23.53809929,18.4331068,23.53809929
3799,Guatemala,320,1994,NA,24.46594048,19.89829357,24.46594048
3800,Guatemala,320,1995,NA,24.69177055,19.52473299,24.69177055
3801,Guatemala,320,1996,NA,24.44194984,19.80542254,24.44194984
3802,Guatemala,320,1997,NA,24.53660011,20.09404549,24.53660011
3803,Guatemala,320,1998,NA,24.97923088,20.7938724,24.97923088
3804,Guatemala,320,1999,22.06259,26.66778946,22.06259,26.66778946
3805,Guatemala,320,2000,24.4983,30.38552094,24.4983,30.38552094
3806,Guatemala,320,2001,27.54215,32.67148972,27.54215,32.67148972
3807,Guatemala,320,2002,28.33468,35.805439,28.33468,35.805439
3808,Guatemala,320,2003,NA,NA,30.06285035,38.12075655
3809,Guatemala,320,2004,NA,39.48091125,31.36399168,39.48091125
3810,Guatemala,320,2005,NA,41.50666046,33.45363145,41.50666046
3811,Guatemala,320,2006,NA,43.33914185,34.89329858,43.33914185
3812,Guatemala,320,2007,NA,44.99457169,34.9826596,44.99457169
3813,Guatemala,320,2008,36.74233,45.73696136,36.74233,45.73696136
3814,Guatemala,320,2009,38.34263,47.51139069,38.34263,47.51139069
3815,Guatemala,320,2010,41.79092,52.33045959,41.79092,52.33045959
3816,Guatemala,320,2011,42.21131,52.81829834,42.21131,52.81829834
3817,Guatemala,320,2012,42.66609,53.12337112,42.66609,53.12337112
3818,Guatemala,320,2013,42.87372,53.19881058,42.87372,53.19881058
3819,Guatemala,320,2014,43.12295,52.61470032,43.12295,52.61470032
3820,Guatemala,320,2015,44.13192,54.1973381,44.13192,54.1973381
3821,Guatemala,320,2016,43.92075,53.43598938,43.92075,53.43598938
3822,Guatemala,320,2017,43.59611,52.83509827,43.59611,52.83509827
3823,Guatemala,320,2018,43.77665,52.72243118,43.77665,52.72243118
3824,Guatemala,320,2019,NA,51.14957809,42.9964909,51.14957809
3825,Guatemala,320,2020,NA,NA,43.50999733,52.37238149
3826,Guyana,328,1970,NA,NA,56.49061247,62.23923584
3827,Guyana,328,1971,53.50782,64.11937714,53.50782,64.11937714
3828,Guyana,328,1972,NA,68.45481873,55.31533723,68.45481873
3829,Guyana,328,1973,NA,70.62899017,58.70480541,70.62899017
3830,Guyana,328,1974,NA,70.32346344,58.33758346,70.32346344
3831,Guyana,328,1975,NA,NA,60.84249712,72.57699903
3832,Guyana,328,1976,NA,76.09024811,62.39727426,76.09024811
3833,Guyana,328,1977,NA,NA,63.74521004,75.37433276
3834,Guyana,328,1978,NA,NA,64.1332445,74.0489693
3835,Guyana,328,1979,NA,NA,62.5613576,72.36099366
3836,Guyana,328,1980,NA,NA,60.20967748,70.30942665
3837,Guyana,328,1981,NA,NA,58.3443691,69.03669708
3838,Guyana,328,1982,NA,NA,58.34184396,66.55067412
3839,Guyana,328,1983,NA,NA,55.63482756,65.06460806
3840,Guyana,328,1984,NA,64.20259094,56.05592694,64.20259094
3841,Guyana,328,1985,NA,68.36952209,56.54694629,68.36952209
3842,Guyana,328,1986,NA,74.97527313,58.69563071,74.97527313
3843,Guyana,328,1987,NA,77.24011993,62.30946426,77.24011993
3844,Guyana,328,1988,NA,NA,64.46202079,76.74911693
3845,Guyana,328,1989,NA,NA,66.63628606,78.09559082
3846,Guyana,328,1990,NA,NA,66.51806155,78.11481069
3847,Guyana,328,1991,NA,NA,67.32294158,79.04618389
3848,Guyana,328,1992,NA,NA,67.94373573,78.28529722
3849,Guyana,328,1993,NA,NA,68.21263252,78.64400368
3850,Guyana,328,1994,NA,NA,68.46700072,79.66327388
3851,Guyana,328,1995,NA,NA,66.97595321,79.70898411
3852,Guyana,328,1996,NA,NA,68.14216558,79.29697527
3853,Guyana,328,1997,NA,NA,69.29614712,79.61559577
3854,Guyana,328,1998,NA,NA,69.51359168,80.8395809
3855,Guyana,328,1999,71.71633,81.50863647,71.71633,81.50863647
3856,Guyana,328,2000,NA,NA,75.45673325,91.87862432
3857,Guyana,328,2001,NA,101.6727066,81.87056415,101.6727066
3858,Guyana,328,2002,NA,NA,83.70396353,95.90705532
3859,Guyana,328,2003,NA,90.09001923,81.99270076,90.09001923
3860,Guyana,328,2004,NA,NA,79.6910896,90.26740978
3861,Guyana,328,2005,NA,89.20540619,78.83470578,89.20540619
3862,Guyana,328,2006,NA,NA,78.21188558,86.39723337
3863,Guyana,328,2007,NA,83.78015137,76.06990048,83.78015137
3864,Guyana,328,2008,NA,84.16893768,75.57521397,84.16893768
3865,Guyana,328,2009,76.15302,87.08548737,76.15302,87.08548737
3866,Guyana,328,2010,NA,90.14077759,79.93523728,90.14077759
3867,Guyana,328,2011,86.77272,97.29608154,86.77272,97.29608154
3868,Guyana,328,2012,82.33976,97.72779083,82.33976,97.72779083
3869,Guyana,328,2013,NA,NA,84.58021565,99.26210494
3870,Guyana,328,2014,NA,NA,85.74562106,101.1793349
3871,Guyana,328,2015,NA,NA,86.15689096,101.7956021
3872,Guyana,328,2016,NA,NA,86.7180913,101.9134552
3873,Guyana,328,2017,NA,NA,87.17064058,103.149678
3874,Guyana,328,2018,NA,NA,88.45644074,103.625118
3875,Guyana,328,2019,NA,NA,88.83065109,103.6249767
3876,Guyana,328,2020,NA,NA,88.02490957,104.478437
3877,"Hong Kong SAR, China",344,1970,NA,NA,26.39819294,35.04743882
3878,"Hong Kong SAR, China",344,1971,33.87941,36.39310837,33.87941,36.39310837
3879,"Hong Kong SAR, China",344,1972,35.30299,37.60176086,35.30299,37.60176086
3880,"Hong Kong SAR, China",344,1973,37.22131,39.40584183,37.22131,39.40584183
3881,"Hong Kong SAR, China",344,1974,39.62656,41.85237122,39.62656,41.85237122
3882,"Hong Kong SAR, China",344,1975,43.02282,45.54330826,43.02282,45.54330826
3883,"Hong Kong SAR, China",344,1976,45.34576,48.06523132,45.34576,48.06523132
3884,"Hong Kong SAR, China",344,1977,48.34647,51.20724106,48.34647,51.20724106
3885,"Hong Kong SAR, China",344,1978,51.56288,54.92786026,51.56288,54.92786026
3886,"Hong Kong SAR, China",344,1979,55.39661,59.11674118,55.39661,59.11674118
3887,"Hong Kong SAR, China",344,1980,58.50658,61.61357117,58.50658,61.61357117
3888,"Hong Kong SAR, China",344,1981,60.87547,64.31072235,60.87547,64.31072235
3889,"Hong Kong SAR, China",344,1982,NA,66.69004822,61.73254806,66.69004822
3890,"Hong Kong SAR, China",344,1983,65.0753,69.05296326,65.0753,69.05296326
3891,"Hong Kong SAR, China",344,1984,66.39646,70.935112,66.39646,70.935112
3892,"Hong Kong SAR, China",344,1985,68.429,73.05394745,68.429,73.05394745
3893,"Hong Kong SAR, China",344,1986,NA,73.36412811,67.9113017,73.36412811
3894,"Hong Kong SAR, China",344,1987,NA,74.16330719,68.23772276,74.16330719
3895,"Hong Kong SAR, China",344,1988,NA,74.53211212,68.77083308,74.53211212
3896,"Hong Kong SAR, China",344,1989,NA,NA,69.49913314,76.71879144
3897,"Hong Kong SAR, China",344,1990,NA,NA,70.23153484,76.68271586
3898,"Hong Kong SAR, China",344,1991,NA,NA,70.88138666,77.57640925
3899,"Hong Kong SAR, China",344,1992,NA,NA,71.8294006,78.71592587
3900,"Hong Kong SAR, China",344,1993,NA,NA,72.72882748,78.38766422
3901,"Hong Kong SAR, China",344,1994,NA,NA,74.8840151,81.87120218
3902,"Hong Kong SAR, China",344,1995,NA,NA,75.98244459,82.31000823
3903,"Hong Kong SAR, China",344,1996,77.28146,81.78043365,77.28146,81.78043365
3904,"Hong Kong SAR, China",344,1997,NA,NA,76.36053179,81.78101958
3905,"Hong Kong SAR, China",344,1998,NA,NA,75.08287209,80.81160898
3906,"Hong Kong SAR, China",344,1999,NA,NA,75.14035553,80.68727938
3907,"Hong Kong SAR, China",344,2000,NA,NA,74.52443647,79.75164963
3908,"Hong Kong SAR, China",344,2001,72.8222,80.19281006,72.8222,80.19281006
3909,"Hong Kong SAR, China",344,2002,72.80981,79.90216064,72.80981,79.90216064
3910,"Hong Kong SAR, China",344,2003,73.28081,79.91792297,73.28081,79.91792297
3911,"Hong Kong SAR, China",344,2004,74.14769,81.17520905,74.14769,81.17520905
3912,"Hong Kong SAR, China",344,2005,75.10865,82.32208252,75.10865,82.32208252
3913,"Hong Kong SAR, China",344,2006,75.59361,82.74578857,75.59361,82.74578857
3914,"Hong Kong SAR, China",344,2007,76.89025,84.67027283,76.89025,84.67027283
3915,"Hong Kong SAR, China",344,2008,78.07838,86.02472687,78.07838,86.02472687
3916,"Hong Kong SAR, China",344,2009,78.97387,86.90379333,78.97387,86.90379333
3917,"Hong Kong SAR, China",344,2010,79.86728,88.03878021,79.86728,88.03878021
3918,"Hong Kong SAR, China",344,2011,78.43632,86.59143066,78.43632,86.59143066
3919,"Hong Kong SAR, China",344,2012,90.01135,107.1294708,90.01135,107.1294708
3920,"Hong Kong SAR, China",344,2013,88.72314,101.4109116,88.72314,101.4109116
3921,"Hong Kong SAR, China",344,2014,88.86817,101.3974762,88.86817,101.3974762
3922,"Hong Kong SAR, China",344,2015,89.30273,102.2444611,89.30273,102.2444611
3923,"Hong Kong SAR, China",344,2016,91.4471,103.5592804,91.4471,103.5592804
3924,"Hong Kong SAR, China",344,2017,93.73494,105.3491898,93.73494,105.3491898
3925,"Hong Kong SAR, China",344,2018,96.14117,107.4897919,96.14117,107.4897919
3926,"Hong Kong SAR, China",344,2019,NA,107.7402802,95.26933627,107.7402802
3927,"Hong Kong SAR, China",344,2020,NA,NA,95.52506001,108.6559007
3928,Honduras,340,1970,NA,12.55650043,2.665040108,12.55650043
3929,Honduras,340,1971,NA,14.52163029,5.427385671,14.52163029
3930,Honduras,340,1972,NA,15.60776043,7.034800778,15.60776043
3931,Honduras,340,1973,NA,NA,8.435800557,17.64862725
3932,Honduras,340,1974,NA,18.66962051,9.658760447,18.66962051
3933,Honduras,340,1975,NA,15.46718025,9.0421059,15.46718025
3934,Honduras,340,1976,NA,16.73295021,9.465014991,16.73295021
3935,Honduras,340,1977,NA,24.01766014,13.19967886,24.01766014
3936,Honduras,340,1978,NA,27.27148056,14.90595478,27.27148056
3937,Honduras,340,1979,NA,26.87482071,16.95159101,26.87482071
3938,Honduras,340,1980,NA,29.56397057,17.9469793,29.56397057
3939,Honduras,340,1981,NA,NA,19.82482831,31.29401326
3940,Honduras,340,1982,NA,32.12543869,22.59582467,32.12543869
3941,Honduras,340,1983,24.38114,32.92990112,24.38114,32.92990112
3942,Honduras,340,1984,NA,33.52030945,23.73238896,33.52030945
3943,Honduras,340,1985,NA,36.4597702,24.93572049,36.4597702
3944,Honduras,340,1986,NA,34.61175919,25.0804336,34.61175919
3945,Honduras,340,1987,NA,NA,24.07410292,34.76898115
3946,Honduras,340,1988,NA,NA,23.30103961,34.28127308
3947,Honduras,340,1989,NA,NA,22.179674,33.37295011
3948,Honduras,340,1990,NA,NA,20.82691196,32.17826431
3949,Honduras,340,1991,19.89342,31.97229004,19.89342,31.97229004
3950,Honduras,340,1992,NA,NA,20.7461632,31.24900109
3951,Honduras,340,1993,NA,31.41967964,20.73157577,31.41967964
3952,Honduras,340,1994,NA,NA,22.96721007,34.20723638
3953,Honduras,340,1995,NA,NA,23.98601475,35.74989159
3954,Honduras,340,1996,NA,NA,25.56265548,37.43710572
3955,Honduras,340,1997,NA,NA,27.19883729,40.21491439
3956,Honduras,340,1998,NA,NA,29.48377881,42.98360499
3957,Honduras,340,1999,NA,NA,31.05385606,46.05118027
3958,Honduras,340,2000,NA,NA,33.20950095,46.63641724
3959,Honduras,340,2001,NA,NA,34.26354113,49.57427381
3960,Honduras,340,2002,NA,NA,35.05411935,51.04659026
3961,Honduras,340,2003,NA,NA,37.7106191,53.42170287
3962,Honduras,340,2004,NA,NA,40.38638522,54.94468603
3963,Honduras,340,2005,NA,NA,42.30489303,56.45899029
3964,Honduras,340,2006,NA,58.28580093,44.42231629,58.28580093
3965,Honduras,340,2007,NA,60.15356064,45.04941043,60.15356064
3966,Honduras,340,2008,NA,60.01845932,45.98210608,60.01845932
3967,Honduras,340,2009,NA,NA,47.58567659,63.54679349
3968,Honduras,340,2010,NA,65.83473969,48.60282434,65.83473969
3969,Honduras,340,2011,NA,65.23800659,47.32294626,65.23800659
3970,Honduras,340,2012,NA,63.8839798,46.40922302,63.8839798
3971,Honduras,340,2013,42.20253,61.58757019,42.20253,61.58757019
3972,Honduras,340,2014,41.1479,49.48023987,41.1479,49.48023987
3973,Honduras,340,2015,40.80784,50.7145195,40.80784,50.7145195
3974,Honduras,340,2016,42.5185,51.82078171,42.5185,51.82078171
3975,Honduras,340,2017,43.77822,52.1789093,43.77822,52.1789093
3976,Honduras,340,2018,NA,NA,45.05073763,59.37712881
3977,Honduras,340,2019,NA,66.24089813,49.0514035,66.24089813
3978,Honduras,340,2020,NA,NA,50.75554233,66.55860176
3979,Croatia,191,1970,NA,NA,50.11224991,56.33122462
3980,Croatia,191,1971,NA,NA,49.06516357,55.10958625
3981,Croatia,191,1972,NA,NA,48.71051541,56.3235227
3982,Croatia,191,1973,NA,NA,50.02500914,58.61414679
3983,Croatia,191,1974,NA,NA,53.70474596,60.26116368
3984,Croatia,191,1975,NA,NA,53.13292845,61.23027368
3985,Croatia,191,1976,NA,NA,53.72654,60.27586219
3986,Croatia,191,1977,NA,NA,54.4200461,60.54392195
3987,Croatia,191,1978,NA,NA,57.81572473,62.61314026
3988,Croatia,191,1979,NA,NA,58.49005265,63.65254072
3989,Croatia,191,1980,NA,NA,59.98725751,66.4949257
3990,Croatia,191,1981,NA,NA,61.96696353,69.09979549
3991,Croatia,191,1982,NA,NA,63.95928655,69.44166832
3992,Croatia,191,1983,NA,NA,62.89506309,72.08805671
3993,Croatia,191,1984,NA,NA,63.24738499,74.02185138
3994,Croatia,191,1985,NA,NA,65.56437045,75.33187081
3995,Croatia,191,1986,NA,NA,69.72064722,76.27249544
3996,Croatia,191,1987,NA,NA,67.11940071,74.66546175
3997,Croatia,191,1988,NA,NA,69.87766662,75.26667214
3998,Croatia,191,1989,NA,NA,69.84569042,77.33395239
3999,Croatia,191,1990,NA,NA,71.11815467,78.72558695
4000,Croatia,191,1991,NA,NA,73.19894681,79.67857018
4001,Croatia,191,1992,NA,NA,73.10617712,80.2738358
4002,Croatia,191,1993,NA,80.73387146,73.93228238,80.73387146
4003,Croatia,191,1994,NA,84.28894043,76.45300688,84.28894043
4004,Croatia,191,1995,NA,81.93170166,77.01896257,81.93170166
4005,Croatia,191,1996,NA,81.6505127,77.46452671,81.6505127
4006,Croatia,191,1997,NA,82.667099,77.88914256,82.667099
4007,Croatia,191,1998,NA,84.03874969,79.3689279,84.03874969
4008,Croatia,191,1999,82.02676,85.36862183,82.02676,85.36862183
4009,Croatia,191,2000,82.35159,85.52604675,82.35159,85.52604675
4010,Croatia,191,2001,82.72222,85.76423645,82.72222,85.76423645
4011,Croatia,191,2002,83.68739,86.86821747,83.68739,86.86821747
4012,Croatia,191,2003,85.20446,88.3447876,85.20446,88.3447876
4013,Croatia,191,2004,NA,NA,85.32402646,90.80807304
4014,Croatia,191,2005,88.49412,93.17102814,88.49412,93.17102814
4015,Croatia,191,2006,NA,94.93425751,88.84284716,94.93425751
4016,Croatia,191,2007,NA,96.6008606,90.38419485,96.6008606
4017,Croatia,191,2008,93.3058,98.37135315,93.3058,98.37135315
4018,Croatia,191,2009,96.49343,99.84745789,96.49343,99.84745789
4019,Croatia,191,2010,95.03317,99.90100098,95.03317,99.90100098
4020,Croatia,191,2011,94.33046,99.19125366,94.33046,99.19125366
4021,Croatia,191,2012,94.13438,98.91718292,94.13438,98.91718292
4022,Croatia,191,2013,93.30197,99.34799194,93.30197,99.34799194
4023,Croatia,191,2014,92.39203,98.70237732,92.39203,98.70237732
4024,Croatia,191,2015,92.24036,98.65386963,92.24036,98.65386963
4025,Croatia,191,2016,91.87656,98.87110901,91.87656,98.87110901
4026,Croatia,191,2017,92.39267,99.40242004,92.39267,99.40242004
4027,Croatia,191,2018,NA,100.0797729,92.72432557,100.0797729
4028,Croatia,191,2019,NA,NA,93.69408095,100.7478392
4029,Croatia,191,2020,NA,NA,94.25308138,101.4248721
4030,Haiti,332,1970,NA,NA,2.882436112,10.35017304
4031,Haiti,332,1971,NA,NA,3.119297398,9.38200004
4032,Haiti,332,1972,NA,NA,4.683262371,9.699662707
4033,Haiti,332,1973,NA,NA,4.702631957,11.01845516
4034,Haiti,332,1974,NA,NA,4.632126379,11.00720599
4035,Haiti,332,1975,NA,NA,6.35578005,11.97119876
4036,Haiti,332,1976,NA,NA,6.323421855,12.50988744
4037,Haiti,332,1977,NA,NA,5.766829184,11.77892142
4038,Haiti,332,1978,NA,NA,5.714274091,11.05144111
4039,Haiti,332,1979,NA,11.42016029,6.892982906,11.42016029
4040,Haiti,332,1980,NA,12.13481045,6.25636841,12.13481045
4041,Haiti,332,1981,NA,13.07279015,6.649986633,13.07279015
4042,Haiti,332,1982,NA,13.17298985,7.53276332,13.17298985
4043,Haiti,332,1983,NA,15.48005962,8.979567525,15.48005962
4044,Haiti,332,1984,NA,17.52500916,9.337518333,17.52500916
4045,Haiti,332,1985,NA,NA,10.08906016,17.81749597
4046,Haiti,332,1986,NA,17.92149925,11.09419652,17.92149925
4047,Haiti,332,1987,NA,NA,11.88439175,18.24718218
4048,Haiti,332,1988,NA,NA,12.52763467,19.58911072
4049,Haiti,332,1989,NA,NA,13.27753678,20.54005003
4050,Haiti,332,1990,NA,NA,13.36119113,21.29866836
4051,Haiti,332,1991,NA,NA,14.14613074,22.81885967
4052,Haiti,332,1992,NA,NA,15.6546172,22.62997527
4053,Haiti,332,1993,NA,NA,16.60914181,26.68874888
4054,Haiti,332,1994,NA,NA,16.71649715,25.96681802
4055,Haiti,332,1995,NA,NA,19.01328894,29.53050797
4056,Haiti,332,1996,NA,NA,20.04784001,31.11287289
4057,Haiti,332,1997,NA,NA,22.26002397,31.26799115
4058,Haiti,332,1998,NA,NA,21.29396394,30.74710506
4059,Haiti,332,1999,NA,NA,22.71257102,32.20504467
4060,Haiti,332,2000,NA,NA,22.80557309,31.36083722
4061,Haiti,332,2001,NA,NA,23.34687203,31.50251283
4062,Haiti,332,2002,NA,NA,24.32246954,35.17846212
4063,Haiti,332,2003,NA,NA,25.44221324,36.13466812
4064,Haiti,332,2004,NA,NA,26.68377766,34.55497774
4065,Haiti,332,2005,NA,NA,27.36962504,34.08135282
4066,Haiti,332,2006,NA,NA,27.19126303,37.79159792
4067,Haiti,332,2007,NA,NA,28.39495368,37.67711745
4068,Haiti,332,2008,NA,NA,29.93848336,36.79729538
4069,Haiti,332,2009,NA,NA,29.34156043,38.65891761
4070,Haiti,332,2010,NA,NA,30.50389399,37.3102936
4071,Haiti,332,2011,NA,NA,29.24231588,39.5415098
4072,Haiti,332,2012,NA,NA,31.27774101,40.13080308
4073,Haiti,332,2013,NA,NA,31.92015182,43.9041518
4074,Haiti,332,2014,NA,NA,31.82241129,42.62643514
4075,Haiti,332,2015,NA,NA,31.43007918,43.43065371
4076,Haiti,332,2016,NA,NA,32.9671441,43.6070715
4077,Haiti,332,2017,NA,NA,32.26091301,45.33074934
4078,Haiti,332,2018,NA,NA,32.38393217,49.07447838
4079,Haiti,332,2019,NA,NA,33.04873066,49.6984742
4080,Haiti,332,2020,NA,NA,34.69978982,50.88518987
4081,Hungary,348,1970,NA,NA,67.80633371,72.22444682
4082,Hungary,348,1971,NA,74.06748199,65.93879246,74.06748199
4083,Hungary,348,1972,NA,72.62033844,65.27098735,72.62033844
4084,Hungary,348,1973,NA,72.63635254,64.12815878,72.63635254
4085,Hungary,348,1974,NA,72.06758118,63.9480604,72.06758118
4086,Hungary,348,1975,NA,73.26029968,63.42641414,73.26029968
4087,Hungary,348,1976,NA,75.14884186,65.26669989,75.14884186
4088,Hungary,348,1977,NA,77.19658661,66.93202861,77.19658661
4089,Hungary,348,1978,NA,79.755867,68.96194609,79.755867
4090,Hungary,348,1979,NA,82.95211029,72.24375823,82.95211029
4091,Hungary,348,1980,NA,85.00595856,72.49609568,85.00595856
4092,Hungary,348,1981,NA,86.39122009,75.22269755,86.39122009
4093,Hungary,348,1982,NA,87.44619751,76.64546765,87.44619751
4094,Hungary,348,1983,NA,86.90783691,75.86291748,86.90783691
4095,Hungary,348,1984,NA,86.01519775,76.40445378,86.01519775
4096,Hungary,348,1985,NA,86.51557922,77.93729617,86.51557922
4097,Hungary,348,1986,NA,88.55697632,78.08003839,88.55697632
4098,Hungary,348,1987,NA,88.99893951,77.5087562,88.99893951
4099,Hungary,348,1988,NA,89.35170746,78.70858009,89.35170746
4100,Hungary,348,1989,NA,88.68589783,79.51870668,88.68589783
4101,Hungary,348,1990,NA,87.28816986,78.62804554,87.28816986
4102,Hungary,348,1991,NA,85.17710114,77.90000453,85.17710114
4103,Hungary,348,1992,NA,83.2844162,75.07628479,83.2844162
4104,Hungary,348,1993,NA,NA,77.22027041,86.48880623
4105,Hungary,348,1994,NA,88.51959229,78.63939915,88.51959229
4106,Hungary,348,1995,NA,89.10827637,78.34209505,89.10827637
4107,Hungary,348,1996,NA,91.41068268,79.42318032,91.41068268
4108,Hungary,348,1997,81.55924,94.73255157,81.55924,94.73255157
4109,Hungary,348,1998,81.59047,91.32131195,81.59047,91.32131195
4110,Hungary,348,1999,83.50017,93.90972137,83.50017,93.90972137
4111,Hungary,348,2000,85.0428,96.13126373,85.0428,96.13126373
4112,Hungary,348,2001,87.41386,98.45054626,87.41386,98.45054626
4113,Hungary,348,2002,88.99301,100.0939178,88.99301,100.0939178
4114,Hungary,348,2003,90.55161,102.2166595,90.55161,102.2166595
4115,Hungary,348,2004,89.71743,95.95343781,89.71743,95.95343781
4116,Hungary,348,2005,90.00626,96.2646637,90.00626,96.2646637
4117,Hungary,348,2006,90.084,96.09008789,90.084,96.09008789
4118,Hungary,348,2007,90.00401,96.16716003,90.00401,96.16716003
4119,Hungary,348,2008,89.64615,96.04280853,89.64615,96.04280853
4120,Hungary,348,2009,89.1824,96.24977112,89.1824,96.24977112
4121,Hungary,348,2010,89.09243,97.08148956,89.09243,97.08148956
4122,Hungary,348,2011,88.39353,96.79927063,88.39353,96.79927063
4123,Hungary,348,2012,88.94628,98.06066132,88.94628,98.06066132
4124,Hungary,348,2013,89.67352,104.7153473,89.67352,104.7153473
4125,Hungary,348,2014,89.78721,104.1899109,89.78721,104.1899109
4126,Hungary,348,2015,89.1319,103.0306168,89.1319,103.0306168
4127,Hungary,348,2016,89.15815,102.7139511,89.15815,102.7139511
4128,Hungary,348,2017,89.27911,103.4899597,89.27911,103.4899597
4129,Hungary,348,2018,NA,103.9211578,90.06027469,103.9211578
4130,Hungary,348,2019,NA,NA,91.13796259,103.6225409
4131,Hungary,348,2020,NA,NA,90.84226032,106.6915632
4132,Indonesia,360,1970,NA,18.21685028,12.91807353,18.21685028
4133,Indonesia,360,1971,NA,18.58095932,15.01900248,18.58095932
4134,Indonesia,360,1972,16.28677,18.6744709,16.28677,18.6744709
4135,Indonesia,360,1973,16.59849,19.00094986,16.59849,19.00094986
4136,Indonesia,360,1974,17.09416,19.57959938,17.09416,19.57959938
4137,Indonesia,360,1975,18.44464,21.07662964,18.44464,21.07662964
4138,Indonesia,360,1976,19.3182,21.84816933,19.3182,21.84816933
4139,Indonesia,360,1977,19.65102,22.5908699,19.65102,22.5908699
4140,Indonesia,360,1978,20.87823,24.02809906,20.87823,24.02809906
4141,Indonesia,360,1979,NA,NA,21.56629,25.42479728
4142,Indonesia,360,1980,NA,NA,22.93004387,26.74036078
4143,Indonesia,360,1981,NA,28.35577965,24.43106639,28.35577965
4144,Indonesia,360,1982,NA,30.53544044,25.92009758,30.53544044
4145,Indonesia,360,1983,NA,34.04795837,28.27670223,34.04795837
4146,Indonesia,360,1984,NA,34.30062103,30.01067423,34.30062103
4147,Indonesia,360,1985,NA,NA,32.77501642,38.01477071
4148,Indonesia,360,1986,NA,41.89925003,36.72217163,41.89925003
4149,Indonesia,360,1987,42.08292,47.39434052,42.08292,47.39434052
4150,Indonesia,360,1988,NA,49.34970093,43.83716935,49.34970093
4151,Indonesia,360,1989,NA,49.19266129,43.61274636,49.19266129
4152,Indonesia,360,1990,NA,46.59009171,41.45206998,46.59009171
4153,Indonesia,360,1991,NA,44.81515884,39.87637517,44.81515884
4154,Indonesia,360,1992,NA,44.06684113,39.86231842,44.06684113
4155,Indonesia,360,1993,NA,43.72927094,39.62280967,43.72927094
4156,Indonesia,360,1994,NA,44.75057983,40.3382104,44.75057983
4157,Indonesia,360,1995,41.82443,47.57899857,41.82443,47.57899857
4158,Indonesia,360,1996,NA,50.34727097,42.43141522,50.34727097
4159,Indonesia,360,1997,NA,54.08287048,45.95066743,54.08287048
4160,Indonesia,360,1998,NA,54.32743073,48.10518537,54.32743073
4161,Indonesia,360,1999,NA,54.40660858,47.76363951,54.40660858
4162,Indonesia,360,2000,NA,55.07712173,48.16456217,55.07712173
4163,Indonesia,360,2001,49.59,55.5403595,49.59,55.5403595
4164,Indonesia,360,2002,50.80151,57.16159058,50.80151,57.16159058
4165,Indonesia,360,2003,53.46558,60.14321899,53.46558,60.14321899
4166,Indonesia,360,2004,54.89742,61.86724091,54.89742,61.86724091
4167,Indonesia,360,2005,53.3964,60.15428925,53.3964,60.15428925
4168,Indonesia,360,2006,57.5779,62.64102936,57.5779,62.64102936
4169,Indonesia,360,2007,64.8416,70.54091644,64.8416,70.54091644
4170,Indonesia,360,2008,64.02634,69.65622711,64.02634,69.65622711
4171,Indonesia,360,2009,64.76545,74.6276474,64.76545,74.6276474
4172,Indonesia,360,2010,66.64897,76.42624664,66.64897,76.42624664
4173,Indonesia,360,2011,72.91917,79.11447906,72.91917,79.11447906
4174,Indonesia,360,2012,74.17695,80.45233154,74.17695,80.45233154
4175,Indonesia,360,2013,75.36034,82.63764191,75.36034,82.63764191
4176,Indonesia,360,2014,75.21275,82.68238068,75.21275,82.68238068
4177,Indonesia,360,2015,75.77185,86.12274933,75.77185,86.12274933
4178,Indonesia,360,2016,NA,84.95211792,76.7069001,84.95211792
4179,Indonesia,360,2017,NA,87.05921936,77.93891049,87.05921936
4180,Indonesia,360,2018,78.73112,88.91017151,78.73112,88.91017151
4181,Indonesia,360,2019,NA,NA,79.64144406,90.49198626
4182,Indonesia,360,2020,NA,NA,80.84442064,90.87076169
4183,India,356,1970,NA,NA,9.147686859,22.30051948
4184,India,356,1971,NA,23.84013939,14.29344033,23.84013939
4185,India,356,1972,NA,24.32078934,17.34671959,24.32078934
4186,India,356,1973,NA,24.80488014,18.36860924,24.80488014
4187,India,356,1974,NA,NA,19.24083604,25.62412347
4188,India,356,1975,NA,25.52660942,20.64730514,25.52660942
4189,India,356,1976,NA,25.69186974,20.23605613,25.69186974
4190,India,356,1977,NA,26.27189064,21.07327793,26.27189064
4191,India,356,1978,NA,26.65789032,21.69247279,26.65789032
4192,India,356,1979,NA,NA,22.15593319,27.89265922
4193,India,356,1980,NA,28.86434937,22.4991787,28.86434937
4194,India,356,1981,NA,30.32398987,24.02222203,30.32398987
4195,India,356,1982,NA,31.84692001,25.2536621,31.84692001
4196,India,356,1983,NA,33.84989166,26.63149965,33.84989166
4197,India,356,1984,NA,35.23992157,28.28863114,35.23992157
4198,India,356,1985,NA,NA,28.06191512,36.06814243
4199,India,356,1986,NA,37.34516907,29.21646965,37.34516907
4200,India,356,1987,NA,36.95996094,29.92931167,36.95996094
4201,India,356,1988,NA,37.04040909,29.7270286,37.04040909
4202,India,356,1989,NA,37.20162964,30.34457997,37.20162964
4203,India,356,1990,NA,NA,31.52814813,39.49431268
4204,India,356,1991,NA,NA,32.6970865,41.15097435
4205,India,356,1992,NA,NA,34.84226677,43.85772541
4206,India,356,1993,NA,45.34304047,35.13868832,45.34304047
4207,India,356,1994,NA,45.65306091,36.74299191,45.65306091
4208,India,356,1995,NA,45.35134888,37.0134555,45.35134888
4209,India,356,1996,NA,45.28039932,37.068917,45.28039932
4210,India,356,1997,NA,45.82965088,37.3686263,45.82965088
4211,India,356,1998,NA,NA,37.16754884,44.9171669
4212,India,356,1999,NA,43.03517914,36.50529917,43.03517914
4213,India,356,2000,NA,44.87197876,37.63256084,44.87197876
4214,India,356,2001,NA,45.15169907,37.69993902,45.15169907
4215,India,356,2002,NA,47.07345963,38.00116835,47.07345963
4216,India,356,2003,NA,49.62504959,38.85890901,49.62504959
4217,India,356,2004,NA,51.37184906,41.24890745,51.37184906
4218,India,356,2005,NA,53.96905899,43.02902534,53.96905899
4219,India,356,2006,NA,54.88293839,45.16349958,54.88293839
4220,India,356,2007,NA,57.27587128,45.49010119,57.27587128
4221,India,356,2008,NA,60.35649109,47.75478377,60.35649109
4222,India,356,2009,NA,59.61365128,49.35073883,59.61365128
4223,India,356,2010,NA,63.11619949,52.23733983,63.11619949
4224,India,356,2011,NA,66.2507019,54.89756413,66.2507019
4225,India,356,2012,NA,69.01283264,58.69437713,69.01283264
4226,India,356,2013,61.63147,68.75911713,61.63147,68.75911713
4227,India,356,2014,NA,74.1415329,63.02455162,74.1415329
4228,India,356,2015,NA,73.8656311,63.30792152,73.8656311
4229,India,356,2016,NA,75.09179688,64.34985872,75.09179688
4230,India,356,2017,NA,73.47688293,64.07610407,73.47688293
4231,India,356,2018,NA,74.37950897,63.02004164,74.37950897
4232,India,356,2019,NA,73.79296875,62.68544157,73.79296875
4233,India,356,2020,NA,NA,65.10713654,74.76581982
4234,Ireland,372,1970,NA,NA,64.6388818,71.36275696
4235,Ireland,372,1971,63.38682,73.74188232,63.38682,73.74188232
4236,Ireland,372,1972,65.28022,76.1690979,65.28022,76.1690979
4237,Ireland,372,1973,69.69175,80.81555939,69.69175,80.81555939
4238,Ireland,372,1974,72.93361,83.87931061,72.93361,83.87931061
4239,Ireland,372,1975,75.54909,87.11199951,75.54909,87.11199951
4240,Ireland,372,1976,77.24009,89.45365143,77.24009,89.45365143
4241,Ireland,372,1977,78.11463,90.9370575,78.11463,90.9370575
4242,Ireland,372,1978,78.65693,91.59928894,78.65693,91.59928894
4243,Ireland,372,1979,NA,91.82550812,79.52369266,91.82550812
4244,Ireland,372,1980,79.9479,92.20968628,79.9479,92.20968628
4245,Ireland,372,1981,NA,93.75791168,80.7201549,93.75791168
4246,Ireland,372,1982,82.70063,96.81292725,82.70063,96.81292725
4247,Ireland,372,1983,NA,98.44538879,84.53993519,98.44538879
4248,Ireland,372,1984,NA,99.46376038,87.20848591,99.46376038
4249,Ireland,372,1985,NA,100.0348892,87.61688852,100.0348892
4250,Ireland,372,1986,NA,99.58722687,88.61329899,99.58722687
4251,Ireland,372,1987,NA,99.45858002,87.58908652,99.45858002
4252,Ireland,372,1988,NA,98.68408203,86.30767055,98.68408203
4253,Ireland,372,1989,NA,97.49057007,83.80452292,97.49057007
4254,Ireland,372,1990,NA,97.19016266,81.59940191,97.19016266
4255,Ireland,372,1991,78.04497,98.18302155,78.04497,98.18302155
4256,Ireland,372,1992,79.51083,100.6810989,79.51083,100.6810989
4257,Ireland,372,1993,NA,109.2015686,83.9858757,109.2015686
4258,Ireland,372,1994,NA,110.8167038,84.62350436,110.8167038
4259,Ireland,372,1995,82.85109,111.2506409,82.85109,111.2506409
4260,Ireland,372,1996,82.53367,110.5717468,82.53367,110.5717468
4261,Ireland,372,1997,81.64421,111.9428787,81.64421,111.9428787
4262,Ireland,372,1998,88.22536,102.0849075,88.22536,102.0849075
4263,Ireland,372,1999,90.01793,104.8768692,90.01793,104.8768692
4264,Ireland,372,2000,90.36688,105.1223679,90.36688,105.1223679
4265,Ireland,372,2001,90.54107,105.2172318,90.54107,105.2172318
4266,Ireland,372,2002,91.59308,106.364212,91.59308,106.364212
4267,Ireland,372,2003,92.27449,107.8529968,92.27449,107.8529968
4268,Ireland,372,2004,93.2769,109.4098816,93.2769,109.4098816
4269,Ireland,372,2005,93.59603,109.7843018,93.59603,109.7843018
4270,Ireland,372,2006,93.78802,109.6034393,93.78802,109.6034393
4271,Ireland,372,2007,94.91267,111.2344971,94.91267,111.2344971
4272,Ireland,372,2008,94.53881,111.2939682,94.53881,111.2939682
4273,Ireland,372,2009,95.8761,114.392662,95.8761,114.392662
4274,Ireland,372,2010,96.66345,118.0969086,96.66345,118.0969086
4275,Ireland,372,2011,NA,115.8337326,95.74758067,115.8337326
4276,Ireland,372,2012,98.01034,117.7521896,98.01034,117.7521896
4277,Ireland,372,2013,NA,NA,96.32718813,118.0011675
4278,Ireland,372,2014,98.07109,116.7390976,98.07109,116.7390976
4279,Ireland,372,2015,98.10531,116.9898682,98.10531,116.9898682
4280,Ireland,372,2016,98.14067,117.028717,98.14067,117.028717
4281,Ireland,372,2017,98.6613,125.3071213,98.6613,125.3071213
4282,Ireland,372,2018,NA,154.9082947,96.23556768,154.9082947
4283,Ireland,372,2019,NA,NA,95.20832386,155.0943521
4284,Ireland,372,2020,NA,NA,95.66337263,158.0242908
4285,"Iran, Islamic Rep.",364,1970,NA,NA,11.46011453,25.97752647
4286,"Iran, Islamic Rep.",364,1971,NA,26.09918022,17.22363349,26.09918022
4287,"Iran, Islamic Rep.",364,1972,NA,34.50117874,23.25007366,34.50117874
4288,"Iran, Islamic Rep.",364,1973,NA,36.83012009,26.87738418,36.83012009
4289,"Iran, Islamic Rep.",364,1974,NA,39.51496887,31.74076324,39.51496887
4290,"Iran, Islamic Rep.",364,1975,NA,43.34275818,34.76105008,43.34275818
4291,"Iran, Islamic Rep.",364,1976,NA,46.32315063,37.35466495,46.32315063
4292,"Iran, Islamic Rep.",364,1977,NA,48.71949005,40.23178926,48.71949005
4293,"Iran, Islamic Rep.",364,1978,NA,NA,40.71632517,48.16439499
4294,"Iran, Islamic Rep.",364,1979,NA,NA,40.15187303,48.31506395
4295,"Iran, Islamic Rep.",364,1980,NA,NA,41.00008737,47.70038215
4296,"Iran, Islamic Rep.",364,1981,NA,NA,40.83086455,46.14442867
4297,"Iran, Islamic Rep.",364,1982,NA,NA,40.34945294,45.76668084
4298,"Iran, Islamic Rep.",364,1983,NA,NA,39.88360606,45.41576582
4299,"Iran, Islamic Rep.",364,1984,NA,NA,38.64156637,44.48381611
4300,"Iran, Islamic Rep.",364,1985,NA,44.09083176,37.79650984,44.09083176
4301,"Iran, Islamic Rep.",364,1986,NA,NA,39.31135717,44.77242091
4302,"Iran, Islamic Rep.",364,1987,NA,NA,40.71271444,47.05094443
4303,"Iran, Islamic Rep.",364,1988,NA,48.85734177,41.67162859,48.85734177
4304,"Iran, Islamic Rep.",364,1989,NA,NA,43.93222512,50.19979797
4305,"Iran, Islamic Rep.",364,1990,NA,53.47068024,45.80409286,53.47068024
4306,"Iran, Islamic Rep.",364,1991,NA,54.67292023,47.07602701,54.67292023
4307,"Iran, Islamic Rep.",364,1992,NA,57.52487946,47.70917768,57.52487946
4308,"Iran, Islamic Rep.",364,1993,NA,61.70954895,51.88586508,61.70954895
4309,"Iran, Islamic Rep.",364,1994,NA,65.8506012,54.6516617,65.8506012
4310,"Iran, Islamic Rep.",364,1995,NA,68.42017365,58.39525336,68.42017365
4311,"Iran, Islamic Rep.",364,1996,NA,NA,60.33567951,70.21084207
4312,"Iran, Islamic Rep.",364,1997,NA,72.85920715,61.85354101,72.85920715
4313,"Iran, Islamic Rep.",364,1998,NA,NA,64.4958661,75.03644658
4314,"Iran, Islamic Rep.",364,1999,NA,76.89160919,66.5648434,76.89160919
4315,"Iran, Islamic Rep.",364,2000,NA,77.50984955,67.25703381,77.50984955
4316,"Iran, Islamic Rep.",364,2001,NA,76.85192871,68.88982926,76.85192871
4317,"Iran, Islamic Rep.",364,2002,NA,77.53507996,69.88619155,77.53507996
4318,"Iran, Islamic Rep.",364,2003,NA,77.40444946,68.91653812,77.40444946
4319,"Iran, Islamic Rep.",364,2004,NA,77.4774704,70.0113877,77.4774704
4320,"Iran, Islamic Rep.",364,2005,NA,77.23351288,69.81235839,77.23351288
4321,"Iran, Islamic Rep.",364,2006,NA,78.49475098,71.10265222,78.49475098
4322,"Iran, Islamic Rep.",364,2007,NA,78.09741211,71.00381596,78.09741211
4323,"Iran, Islamic Rep.",364,2008,NA,81.01423645,74.68545806,81.01423645
4324,"Iran, Islamic Rep.",364,2009,77.81298,82.16120911,77.81298,82.16120911
4325,"Iran, Islamic Rep.",364,2010,76.34191,80.58795929,76.34191,80.58795929
4326,"Iran, Islamic Rep.",364,2011,78.61445,82.99124908,78.61445,82.99124908
4327,"Iran, Islamic Rep.",364,2012,80.44597,84.9821167,80.44597,84.9821167
4328,"Iran, Islamic Rep.",364,2013,77.67467,83.83139801,77.67467,83.83139801
4329,"Iran, Islamic Rep.",364,2014,77.8726,85.27626038,77.8726,85.27626038
4330,"Iran, Islamic Rep.",364,2015,NA,85.86942291,78.988792,85.86942291
4331,"Iran, Islamic Rep.",364,2016,80.17273,86.86631775,80.17273,86.86631775
4332,"Iran, Islamic Rep.",364,2017,81.37533,86.31149292,81.37533,86.31149292
4333,"Iran, Islamic Rep.",364,2018,NA,NA,80.06905459,87.34121834
4334,"Iran, Islamic Rep.",364,2019,NA,NA,80.03398327,88.48871179
4335,"Iran, Islamic Rep.",364,2020,NA,NA,80.68414781,90.3490474
4336,Iraq,368,1970,NA,NA,16.91872029,24.22344695
4337,Iraq,368,1971,NA,23.52586937,17.29438803,23.52586937
4338,Iraq,368,1972,NA,24.55459976,18.61634725,24.55459976
4339,Iraq,368,1973,NA,27.4811306,21.37931844,27.4811306
4340,Iraq,368,1974,NA,29.93815041,22.83434402,29.93815041
4341,Iraq,368,1975,25.77166,34.42626953,25.77166,34.42626953
4342,Iraq,368,1976,26.26112,36.15539169,26.26112,36.15539169
4343,Iraq,368,1977,28.62355,38.75503922,28.62355,38.75503922
4344,Iraq,368,1978,34.34707,44.16987991,34.34707,44.16987991
4345,Iraq,368,1979,39.67244,49.20872879,39.67244,49.20872879
4346,Iraq,368,1980,43.18319,53.15390015,43.18319,53.15390015
4347,Iraq,368,1981,43.72145,53.3203392,43.72145,53.3203392
4348,Iraq,368,1982,45.07588,54.45038986,45.07588,54.45038986
4349,Iraq,368,1983,NA,49.89218903,43.37653825,49.89218903
4350,Iraq,368,1984,NA,48.0528717,41.39022721,48.0528717
4351,Iraq,368,1985,40.53301,49.24206161,40.53301,49.24206161
4352,Iraq,368,1986,NA,50.51192856,41.82543935,50.51192856
4353,Iraq,368,1987,40.59831,49.07849884,40.59831,49.07849884
4354,Iraq,368,1988,39.2585,47.50671005,39.2585,47.50671005
4355,Iraq,368,1989,38.54725,46.56478119,38.54725,46.56478119
4356,Iraq,368,1990,NA,NA,37.43115746,45.01782066
4357,Iraq,368,1991,NA,NA,37.03787483,44.06262346
4358,Iraq,368,1992,NA,NA,36.65444056,43.41615927
4359,Iraq,368,1993,35.21856,41.21189117,35.21856,41.21189117
4360,Iraq,368,1994,NA,NA,34.45447494,41.80061722
4361,Iraq,368,1995,NA,NA,34.02178234,40.54109266
4362,Iraq,368,1996,NA,39.00484085,33.61364999,39.00484085
4363,Iraq,368,1997,NA,NA,32.32078125,38.45899856
4364,Iraq,368,1998,NA,NA,31.20200001,36.64520804
4365,Iraq,368,1999,30.64769,34.90346909,30.64769,34.90346909
4366,Iraq,368,2000,32.53811,37.78887939,32.53811,37.78887939
4367,Iraq,368,2001,NA,37.87537003,32.64701123,37.87537003
4368,Iraq,368,2002,NA,NA,33.54174863,40.40655765
4369,Iraq,368,2003,35.89668,42.40169907,35.89668,42.40169907
4370,Iraq,368,2004,40.46964,47.80335999,40.46964,47.80335999
4371,Iraq,368,2005,NA,NA,40.92901724,49.6549477
4372,Iraq,368,2006,NA,NA,43.40475612,52.3786811
4373,Iraq,368,2007,45.16146,53.91691971,45.16146,53.91691971
4374,Iraq,368,2008,NA,NA,45.42406995,54.37764939
4375,Iraq,368,2009,NA,NA,45.01484346,55.04482983
4376,Iraq,368,2010,NA,NA,46.07421142,56.76847604
4377,Iraq,368,2011,NA,NA,45.97723693,57.02730373
4378,Iraq,368,2012,NA,NA,47.7817968,57.74050501
4379,Iraq,368,2013,NA,NA,48.98723925,57.8554383
4380,Iraq,368,2014,NA,NA,48.11712518,56.86970636
4381,Iraq,368,2015,NA,NA,48.71397876,59.44893905
4382,Iraq,368,2016,NA,NA,50.1960338,59.37617923
4383,Iraq,368,2017,NA,NA,50.88343917,60.53488393
4384,Iraq,368,2018,NA,NA,51.78529699,62.5119048
4385,Iraq,368,2019,NA,NA,52.16710663,61.55950432
4386,Iraq,368,2020,NA,NA,51.19579418,63.80541794
4387,Iceland,352,1970,NA,NA,71.95442499,78.6474558
4388,Iceland,352,1971,NA,80.12185669,70.35109566,80.12185669
4389,Iceland,352,1972,NA,81.51843262,70.67421706,81.51843262
4390,Iceland,352,1973,NA,NA,70.59525457,81.38717788
4391,Iceland,352,1974,NA,NA,69.34525233,80.32251444
4392,Iceland,352,1975,NA,79.92080688,68.51416333,79.92080688
4393,Iceland,352,1976,NA,81.52433777,69.70445341,81.52433777
4394,Iceland,352,1977,72.23603,83.37055206,72.23603,83.37055206
4395,Iceland,352,1978,NA,82.63867188,70.85998688,82.63867188
4396,Iceland,352,1979,NA,84.40769958,70.96911061,84.40769958
4397,Iceland,352,1980,NA,81.05001831,69.33248895,81.05001831
4398,Iceland,352,1981,NA,85.70188141,71.03176026,85.70188141
4399,Iceland,352,1982,NA,87.337677,73.04117838,87.337677
4400,Iceland,352,1983,NA,88.13968658,73.98823874,88.13968658
4401,Iceland,352,1984,NA,89.81336212,75.56516265,89.81336212
4402,Iceland,352,1985,NA,92.05420685,75.99227439,92.05420685
4403,Iceland,352,1986,NA,93.52178955,78.35514625,93.52178955
4404,Iceland,352,1987,NA,95.94696045,81.28385585,95.94696045
4405,Iceland,352,1988,NA,95.19233704,82.40398437,95.19233704
4406,Iceland,352,1989,NA,96.78359222,82.7169999,96.78359222
4407,Iceland,352,1990,NA,98.17893219,84.32873467,98.17893219
4408,Iceland,352,1991,NA,99.56746674,85.22780416,99.56746674
4409,Iceland,352,1992,NA,101.5270462,87.12907018,101.5270462
4410,Iceland,352,1993,NA,102.5821075,86.45035478,102.5821075
4411,Iceland,352,1994,NA,102.4976196,87.13169286,102.4976196
4412,Iceland,352,1995,NA,102.7615509,87.18038587,102.7615509
4413,Iceland,352,1996,NA,103.2049332,86.7843395,103.2049332
4414,Iceland,352,1997,NA,NA,86.29323951,107.039334
4415,Iceland,352,1998,85.79953,111.3811569,85.79953,111.3811569
4416,Iceland,352,1999,83.655,108.0793304,83.655,108.0793304
4417,Iceland,352,2000,82.06997,106.4570618,82.06997,106.4570618
4418,Iceland,352,2001,81.97875,106.85923,81.97875,106.85923
4419,Iceland,352,2002,85.12872,111.9558716,85.12872,111.9558716
4420,Iceland,352,2003,87.53701,116.3761826,87.53701,116.3761826
4421,Iceland,352,2004,89.68152,110.0861816,89.68152,110.0861816
4422,Iceland,352,2005,90.58223,111.2472534,90.58223,111.2472534
4423,Iceland,352,2006,90.6513,111.0056,90.6513,111.0056
4424,Iceland,352,2007,89.86835,109.5019989,89.86835,109.5019989
4425,Iceland,352,2008,88.94186,108.58461,88.94186,108.58461
4426,Iceland,352,2009,87.03614,106.5138168,87.03614,106.5138168
4427,Iceland,352,2010,87.88673,107.3143463,87.88673,107.3143463
4428,Iceland,352,2011,86.83565,106.6503067,86.83565,106.6503067
4429,Iceland,352,2012,87.162,110.00914,87.162,110.00914
4430,Iceland,352,2013,87.4513,118.2447891,87.4513,118.2447891
4431,Iceland,352,2014,88.68837,118.6156769,88.68837,118.6156769
4432,Iceland,352,2015,89.73447,119.0788803,89.73447,119.0788803
4433,Iceland,352,2016,89.98944,117.6290131,89.98944,117.6290131
4434,Iceland,352,2017,91.2734,117.5167084,91.2734,117.5167084
4435,Iceland,352,2018,NA,117.9799423,90.23793978,117.9799423
4436,Iceland,352,2019,NA,NA,90.31346277,119.0344265
4437,Iceland,352,2020,NA,NA,90.51929882,118.8282473
4438,Israel,376,1970,NA,NA,70.12807267,72.90675268
4439,Israel,376,1971,NA,NA,69.11764321,74.12973468
4440,Israel,376,1972,NA,NA,69.96139731,75.35483276
4441,Israel,376,1973,NA,76.38282776,69.83608485,76.38282776
4442,Israel,376,1974,NA,77.5716095,71.08634147,77.5716095
4443,Israel,376,1975,NA,77.59558105,71.67057247,77.59558105
4444,Israel,376,1976,NA,77.71092224,73.81840531,77.71092224
4445,Israel,376,1977,NA,78.37660217,73.45018805,78.37660217
4446,Israel,376,1978,NA,79.70462799,73.58640027,79.70462799
4447,Israel,376,1979,NA,80.96528625,74.25236232,80.96528625
4448,Israel,376,1980,NA,82.98789978,76.27674601,82.98789978
4449,Israel,376,1981,NA,84.36387634,77.75796395,84.36387634
4450,Israel,376,1982,NA,86.92186737,80.62528235,86.92186737
4451,Israel,376,1983,NA,89.32872009,82.87935548,89.32872009
4452,Israel,376,1984,NA,90.68901062,84.7108305,90.68901062
4453,Israel,376,1985,NA,91.5714035,85.96683496,91.5714035
4454,Israel,376,1986,NA,89.80834961,85.23668018,89.80834961
4455,Israel,376,1987,NA,90.11904907,85.91661234,90.11904907
4456,Israel,376,1988,NA,90.50309753,85.41922287,90.50309753
4457,Israel,376,1989,NA,90.98222351,84.98095597,90.98222351
4458,Israel,376,1990,NA,89.75348663,85.08825906,89.75348663
4459,Israel,376,1991,NA,91.24884796,85.18787276,91.24884796
4460,Israel,376,1992,NA,92.81900024,86.57688817,92.81900024
4461,Israel,376,1993,NA,92.23853302,86.4090294,92.23853302
4462,Israel,376,1994,NA,91.36312103,85.81948059,91.36312103
4463,Israel,376,1995,NA,91.01040649,87.67503726,91.01040649
4464,Israel,376,1996,NA,90.54559326,87.13526427,90.54559326
4465,Israel,376,1997,NA,NA,88.84966508,94.31434481
4466,Israel,376,1998,NA,NA,92.18182554,97.80749939
4467,Israel,376,1999,97.14253,101.4273605,97.14253,101.4273605
4468,Israel,376,2000,99.02572,104.162178,99.02572,104.162178
4469,Israel,376,2001,99.53564,105.134758,99.53564,105.134758
4470,Israel,376,2002,99.61155,107.248497,99.61155,107.248497
4471,Israel,376,2003,99.65913,106.648941,99.65913,106.648941
4472,Israel,376,2004,99.91164,105.7283096,99.91164,105.7283096
4473,Israel,376,2005,99.77489,105.9618378,99.77489,105.9618378
4474,Israel,376,2006,99.74114,106.1162415,99.74114,106.1162415
4475,Israel,376,2007,99.38521,105.4911118,99.38521,105.4911118
4476,Israel,376,2008,98.6916,104.0823517,98.6916,104.0823517
4477,Israel,376,2009,98.56833,103.175209,98.56833,103.175209
4478,Israel,376,2010,98.33685,103.2308273,98.33685,103.2308273
4479,Israel,376,2011,98.45622,102.858223,98.45622,102.858223
4480,Israel,376,2012,98.49454,102.2227936,98.49454,102.2227936
4481,Israel,376,2013,98.61948,102.693222,98.61948,102.693222
4482,Israel,376,2014,98.74113,103.0233536,98.74113,103.0233536
4483,Israel,376,2015,98.99156,103.6597519,98.99156,103.6597519
4484,Israel,376,2016,98.58078,105.233078,98.58078,105.233078
4485,Israel,376,2017,98.63822,105.0845566,98.63822,105.0845566
4486,Israel,376,2018,NA,105.5570602,96.89016394,105.5570602
4487,Israel,376,2019,NA,NA,95.73972439,106.2475499
4488,Israel,376,2020,NA,NA,95.7826329,106.6437746
4489,Italy,380,1970,NA,NA,54.6516915,58.88716914
4490,Italy,380,1971,NA,59.88758087,54.27198,59.88758087
4491,Italy,380,1972,NA,62.23571014,55.52970266,62.23571014
4492,Italy,380,1973,NA,64.66635895,56.36908148,64.66635895
4493,Italy,380,1974,NA,66.50501251,58.19422828,66.50501251
4494,Italy,380,1975,NA,67.30233002,60.44643801,67.30233002
4495,Italy,380,1976,NA,70.24124908,61.7905402,70.24124908
4496,Italy,380,1977,NA,71.81147003,62.6546715,71.81147003
4497,Italy,380,1978,NA,72.69928741,64.51052939,72.69928741
4498,Italy,380,1979,NA,72.63542938,64.72456406,72.63542938
4499,Italy,380,1980,NA,72.36599731,65.87938544,72.36599731
4500,Italy,380,1981,NA,72.17299652,66.12221106,72.17299652
4501,Italy,380,1982,NA,72.04524994,66.26436484,72.04524994
4502,Italy,380,1983,NA,72.57134247,65.78353108,72.57134247
4503,Italy,380,1984,NA,73.07215118,65.88961851,73.07215118
4504,Italy,380,1985,NA,73.82852936,66.64651572,73.82852936
4505,Italy,380,1986,NA,74.94608307,66.50129762,74.94608307
4506,Italy,380,1987,NA,76.16507721,68.11633464,76.16507721
4507,Italy,380,1988,NA,77.3732605,68.28222786,77.3732605
4508,Italy,380,1989,NA,78.53617859,69.09911286,78.53617859
4509,Italy,380,1990,NA,80.30145264,71.04326628,80.30145264
4510,Italy,380,1991,NA,81.03077698,72.93862454,81.03077698
4511,Italy,380,1992,NA,82.28861237,73.18664263,82.28861237
4512,Italy,380,1993,NA,83.43572235,74.46672708,83.43572235
4513,Italy,380,1994,NA,87.45623016,78.56938099,87.45623016
4514,Italy,380,1995,NA,88.63999176,80.8884629,88.63999176
4515,Italy,380,1996,NA,89.54756927,82.40673588,89.54756927
4516,Italy,380,1997,NA,90.32009125,83.89559203,90.32009125
4517,Italy,380,1998,NA,90.6277771,83.73129036,90.6277771
4518,Italy,380,1999,85.169,92.05657196,85.169,92.05657196
4519,Italy,380,2000,86.75838,93.0541687,86.75838,93.0541687
4520,Italy,380,2001,88.25124,96.09915924,88.25124,96.09915924
4521,Italy,380,2002,90.55396,98.14539337,90.55396,98.14539337
4522,Italy,380,2003,91.21779,99.12857056,91.21779,99.12857056
4523,Italy,380,2004,92.39098,99.01792908,92.39098,99.01792908
4524,Italy,380,2005,92.36553,99.28780365,92.36553,99.28780365
4525,Italy,380,2006,93.35992,100.0531235,93.35992,100.0531235
4526,Italy,380,2007,92.96982,100.4699783,92.96982,100.4699783
4527,Italy,380,2008,95.20962,101.1009674,95.20962,101.1009674
4528,Italy,380,2009,95.03722,101.4165497,95.03722,101.4165497
4529,Italy,380,2010,96.34992,102.9038162,96.34992,102.9038162
4530,Italy,380,2011,94.32707,103.3315735,94.32707,103.3315735
4531,Italy,380,2012,93.97184,102.0333405,93.97184,102.0333405
4532,Italy,380,2013,95.33671,102.408989,95.33671,102.408989
4533,Italy,380,2014,95.40623,102.2810593,95.40623,102.2810593
4534,Italy,380,2015,95.55489,102.2562714,95.55489,102.2562714
4535,Italy,380,2016,95.07944,101.6623535,95.07944,101.6623535
4536,Italy,380,2017,94.66346,101.2704086,94.66346,101.2704086
4537,Italy,380,2018,NA,101.3531036,93.57670153,101.3531036
4538,Italy,380,2019,NA,NA,94.20074354,102.5230779
4539,Italy,380,2020,NA,NA,93.82259718,103.3304686
4540,Jamaica,388,1970,NA,NA,42.65200255,50.21306562
4541,Jamaica,388,1971,NA,NA,45.21300213,50.59723185
4542,Jamaica,388,1972,NA,NA,46.24683583,51.94000957
4543,Jamaica,388,1973,NA,52.8910408,46.49063324,52.8910408
4544,Jamaica,388,1974,NA,47.6803093,46.29471684,47.6803093
4545,Jamaica,388,1975,55.32495,55.92026138,55.32495,55.92026138
4546,Jamaica,388,1976,57.82786,58.62572098,57.82786,58.62572098
4547,Jamaica,388,1977,59.18727,60.5177803,59.18727,60.5177803
4548,Jamaica,388,1978,NA,NA,58.588246,62.4161003
4549,Jamaica,388,1979,NA,64.42362976,59.82513551,64.42362976
4550,Jamaica,388,1980,NA,68.82305908,62.88237412,68.82305908
4551,Jamaica,388,1981,64.41112,66.95654297,64.41112,66.95654297
4552,Jamaica,388,1982,NA,63.02415085,60.81568019,63.02415085
4553,Jamaica,388,1983,61.58163,63.11851883,61.58163,63.11851883
4554,Jamaica,388,1984,59.63479,61.08089828,59.63479,61.08089828
4555,Jamaica,388,1985,60.48277,61.90890121,60.48277,61.90890121
4556,Jamaica,388,1986,58.11748,59.99444962,58.11748,59.99444962
4557,Jamaica,388,1987,NA,60.59257126,55.98059335,60.59257126
4558,Jamaica,388,1988,NA,64.54279327,56.04574152,64.54279327
4559,Jamaica,388,1989,NA,63.92692184,56.90645293,63.92692184
4560,Jamaica,388,1990,NA,NA,57.27260989,66.21308673
4561,Jamaica,388,1991,NA,68.94580841,59.80446777,68.94580841
4562,Jamaica,388,1992,NA,NA,60.74373941,67.01697191
4563,Jamaica,388,1993,NA,65.40796661,58.51423499,65.40796661
4564,Jamaica,388,1994,NA,NA,60.65197777,67.89832872
4565,Jamaica,388,1995,NA,NA,62.61050849,70.69425933
4566,Jamaica,388,1996,NA,NA,66.03704211,74.45601804
4567,Jamaica,388,1997,NA,NA,70.51205313,78.64626078
4568,Jamaica,388,1998,NA,NA,74.46365635,82.88606034
4569,Jamaica,388,1999,81.20214,86.43035889,81.20214,86.43035889
4570,Jamaica,388,2000,76.31857,85.28746033,76.31857,85.28746033
4571,Jamaica,388,2001,75.43941,84.54173279,75.43941,84.54173279
4572,Jamaica,388,2002,75.81995,84.5849762,75.81995,84.5849762
4573,Jamaica,388,2003,75.90072,84.67240906,75.90072,84.67240906
4574,Jamaica,388,2004,80.86763,89.93257141,80.86763,89.93257141
4575,Jamaica,388,2005,80.61632,89.65286255,80.61632,89.65286255
4576,Jamaica,388,2006,NA,NA,81.71381982,90.32995096
4577,Jamaica,388,2007,NA,92.33161163,83.45534761,92.33161163
4578,Jamaica,388,2008,NA,93.57669067,82.91450598,93.57669067
4579,Jamaica,388,2009,NA,94.52803802,83.28441154,94.52803802
4580,Jamaica,388,2010,NA,91.771698,80.5932996,91.771698
4581,Jamaica,388,2011,76.80378,91.62792206,76.80378,91.62792206
4582,Jamaica,388,2012,NA,NA,76.70235455,87.58040313
4583,Jamaica,388,2013,72.92916,82.48216248,72.92916,82.48216248
4584,Jamaica,388,2014,72.78254,82.19750977,72.78254,82.19750977
4585,Jamaica,388,2015,71.87973,80.908638,71.87973,80.908638
4586,Jamaica,388,2016,72.66633,83.7769165,72.66633,83.7769165
4587,Jamaica,388,2017,73.20201,81.42778015,73.20201,81.42778015
4588,Jamaica,388,2018,73.96802,82.2886734,73.96802,82.2886734
4589,Jamaica,388,2019,NA,85.35462952,75.89607241,85.35462952
4590,Jamaica,388,2020,NA,NA,77.63266479,87.4578894
4591,Jordan,400,1970,NA,NA,26.60536986,45.12841917
4592,Jordan,400,1971,NA,45.38066864,33.90082534,45.38066864
4593,Jordan,400,1972,NA,45.07400131,36.94145474,45.07400131
4594,Jordan,400,1973,NA,47.36547852,40.19281165,47.36547852
4595,Jordan,400,1974,NA,50.91476822,42.86583784,50.91476822
4596,Jordan,400,1975,NA,55.78884125,45.86296905,55.78884125
4597,Jordan,400,1976,NA,61.5092392,49.9247351,61.5092392
4598,Jordan,400,1977,NA,66.01540375,54.37090042,66.01540375
4599,Jordan,400,1978,NA,70.42315674,59.40561677,70.42315674
4600,Jordan,400,1979,NA,73.1383667,62.23932416,73.1383667
4601,Jordan,400,1980,NA,74.31051636,64.54718178,74.31051636
4602,Jordan,400,1981,NA,75.42608643,67.55572378,75.42608643
4603,Jordan,400,1982,NA,76.58318329,68.90373006,76.58318329
4604,Jordan,400,1983,NA,77.0708313,69.7114184,77.0708313
4605,Jordan,400,1984,NA,77.22402191,70.14943557,77.22402191
4606,Jordan,400,1985,NA,78.34638977,70.3517813,78.34638977
4607,Jordan,400,1986,NA,75.27081299,69.08340301,75.27081299
4608,Jordan,400,1987,NA,73.90255737,68.03710441,73.90255737
4609,Jordan,400,1988,NA,73.46896362,67.71877126,73.46896362
4610,Jordan,400,1989,NA,72.6190567,66.93472355,72.6190567
4611,Jordan,400,1990,NA,73.47927856,67.04931059,73.47927856
4612,Jordan,400,1991,NA,75.58538055,67.19255356,75.58538055
4613,Jordan,400,1992,NA,77.93665314,69.75889333,77.93665314
4614,Jordan,400,1993,NA,78.10224152,70.66335045,78.10224152
4615,Jordan,400,1994,NA,79.22712708,70.93801669,79.22712708
4616,Jordan,400,1995,NA,NA,71.2513468,80.85189734
4617,Jordan,400,1996,NA,81.50971985,72.53487955,81.50971985
4618,Jordan,400,1997,NA,NA,73.12367151,82.19686047
4619,Jordan,400,1998,NA,NA,74.45227272,82.43813053
4620,Jordan,400,1999,74.41884,82.41570282,74.41884,82.41570282
4621,Jordan,400,2000,75.84195,82.2307663,75.84195,82.2307663
4622,Jordan,400,2001,NA,NA,76.6619955,83.73887765
4623,Jordan,400,2002,78.92007,84.82689667,78.92007,84.82689667
4624,Jordan,400,2003,79.26423,85.26035309,79.26423,85.26035309
4625,Jordan,400,2004,78.51319,84.63469696,78.51319,84.63469696
4626,Jordan,400,2005,76.04138,84.40345764,76.04138,84.40345764
4627,Jordan,400,2006,79.17424,85.33641052,79.17424,85.33641052
4628,Jordan,400,2007,NA,85.39079285,79.00494518,85.39079285
4629,Jordan,400,2008,79.64796,85.90466309,79.64796,85.90466309
4630,Jordan,400,2009,NA,NA,78.38304726,82.48045761
4631,Jordan,400,2010,NA,80.08052063,77.47112304,80.08052063
4632,Jordan,400,2011,76.60496,77.60733795,76.60496,77.60733795
4633,Jordan,400,2012,NA,74.18640137,71.77992557,74.18640137
4634,Jordan,400,2013,70.12235,71.05885315,70.12235,71.05885315
4635,Jordan,400,2014,68.23358,69.13018036,68.23358,69.13018036
4636,Jordan,400,2015,NA,NA,63.49460799,66.67398628
4637,Jordan,400,2016,NA,NA,61.69870502,64.635997
4638,Jordan,400,2017,61.90296,62.63220978,61.90296,62.63220978
4639,Jordan,400,2018,62.59678,63.11653137,62.59678,63.11653137
4640,Jordan,400,2019,NA,65.19397736,59.92597717,65.19397736
4641,Jordan,400,2020,NA,NA,59.4624256,66.4116044
4642,Kazakhstan,398,1970,NA,NA,77.17119019,79.40700969
4643,Kazakhstan,398,1971,NA,NA,76.92662362,82.25947718
4644,Kazakhstan,398,1972,NA,NA,76.44673973,83.37795404
4645,Kazakhstan,398,1973,NA,NA,75.76179898,83.88161181
4646,Kazakhstan,398,1974,NA,NA,77.42153545,84.79005693
4647,Kazakhstan,398,1975,NA,NA,78.91133155,86.5208047
4648,Kazakhstan,398,1976,NA,NA,79.15714427,87.79936048
4649,Kazakhstan,398,1977,NA,NA,80.8761882,89.3704274
4650,Kazakhstan,398,1978,NA,NA,83.30398674,90.34700698
4651,Kazakhstan,398,1979,NA,NA,84.80638493,92.36397167
4652,Kazakhstan,398,1980,NA,NA,85.04409513,93.39477901
4653,Kazakhstan,398,1981,NA,94.0508728,85.56503398,94.0508728
4654,Kazakhstan,398,1982,NA,NA,87.75915703,95.50411737
4655,Kazakhstan,398,1983,NA,NA,87.89585151,97.5956657
4656,Kazakhstan,398,1984,NA,NA,89.39071526,99.05670406
4657,Kazakhstan,398,1985,NA,NA,89.87341178,100.0798993
4658,Kazakhstan,398,1986,NA,101.5706329,91.1214474,101.5706329
4659,Kazakhstan,398,1987,NA,NA,92.93237761,101.7742986
4660,Kazakhstan,398,1988,NA,NA,93.67321042,102.0851906
4661,Kazakhstan,398,1989,NA,102.1727676,93.24947818,102.1727676
4662,Kazakhstan,398,1990,NA,101.1496735,93.84201244,101.1496735
4663,Kazakhstan,398,1991,NA,98.84223175,93.33867131,98.84223175
4664,Kazakhstan,398,1992,NA,97.55895233,91.39530167,97.55895233
4665,Kazakhstan,398,1993,NA,95.46701813,89.70734962,95.46701813
4666,Kazakhstan,398,1994,NA,93.90306854,88.69595364,93.90306854
4667,Kazakhstan,398,1995,NA,NA,88.25781957,93.44506658
4668,Kazakhstan,398,1996,NA,NA,86.79231544,92.6100505
4669,Kazakhstan,398,1997,NA,92.01924133,85.8210931,92.01924133
4670,Kazakhstan,398,1998,NA,90.37065887,84.89809416,90.37065887
4671,Kazakhstan,398,1999,NA,93.37832642,86.91204885,93.37832642
4672,Kazakhstan,398,2000,88.66677,93.70327759,88.66677,93.70327759
4673,Kazakhstan,398,2001,NA,NA,88.8779237,95.23363345
4674,Kazakhstan,398,2002,NA,NA,89.54238405,96.30225574
4675,Kazakhstan,398,2003,NA,NA,89.80170756,97.13812475
4676,Kazakhstan,398,2004,NA,NA,91.41024528,97.57285839
4677,Kazakhstan,398,2005,NA,NA,93.48693657,99.43129896
4678,Kazakhstan,398,2006,94.71818,99.94946289,94.71818,99.94946289
4679,Kazakhstan,398,2007,NA,NA,93.79669959,99.75266418
4680,Kazakhstan,398,2008,NA,NA,93.72557688,98.77593642
4681,Kazakhstan,398,2009,NA,NA,92.96319387,98.60084378
4682,Kazakhstan,398,2010,92.55572,98.47992706,92.55572,98.47992706
4683,Kazakhstan,398,2011,92.91494,99.90897369,92.91494,99.90897369
4684,Kazakhstan,398,2012,93.62616,102.2144928,93.62616,102.2144928
4685,Kazakhstan,398,2013,93.57774,102.8738174,93.57774,102.8738174
4686,Kazakhstan,398,2014,96.95453,106.5911789,96.95453,106.5911789
4687,Kazakhstan,398,2015,98.20578,110.3012695,98.20578,110.3012695
4688,Kazakhstan,398,2016,98.66864,113.2500229,98.66864,113.2500229
4689,Kazakhstan,398,2017,99.83544,114.1974335,99.83544,114.1974335
4690,Kazakhstan,398,2018,99.83695,114.2437134,99.83695,114.2437134
4691,Kazakhstan,398,2019,99.83989,113.2275314,99.83989,113.2275314
4692,Kazakhstan,398,2020,NA,NA,97.48323605,113.8404891
4693,Kenya,404,1970,NA,16.42778015,7.096184285,16.42778015
4694,Kenya,404,1971,NA,17.1171608,9.398267302,17.1171608
4695,Kenya,404,1972,NA,18.12479019,12.55652451,18.12479019
4696,Kenya,404,1973,NA,18.72714996,13.57460221,18.72714996
4697,Kenya,404,1974,NA,19.96594048,15.40983689,19.96594048
4698,Kenya,404,1975,NA,21.30699921,16.37740637,21.30699921
4699,Kenya,404,1976,NA,23.63998032,18.27614237,23.63998032
4700,Kenya,404,1977,NA,24.17103004,19.0584026,24.17103004
4701,Kenya,404,1978,NA,25.85602951,20.29817586,25.85602951
4702,Kenya,404,1979,NA,26.71742058,20.81019308,26.71742058
4703,Kenya,404,1980,NA,29.60917091,22.31575539,29.60917091
4704,Kenya,404,1981,NA,28.91263008,23.13868545,28.91263008
4705,Kenya,404,1982,NA,28.83073044,23.86704374,28.83073044
4706,Kenya,404,1983,NA,30.05077934,23.72879744,30.05077934
4707,Kenya,404,1984,NA,31.46747017,24.54531313,31.46747017
4708,Kenya,404,1985,NA,38.97296906,28.4804463,38.97296906
4709,Kenya,404,1986,NA,38.40224075,29.78595748,38.40224075
4710,Kenya,404,1987,NA,40.38431931,31.61223654,40.38431931
4711,Kenya,404,1988,NA,39.71622849,32.68224998,39.71622849
4712,Kenya,404,1989,NA,NA,32.96182635,39.62184414
4713,Kenya,404,1990,NA,NA,32.48949952,39.12143387
4714,Kenya,404,1991,NA,NA,32.161963,39.28554262
4715,Kenya,404,1992,NA,NA,32.28163005,39.52250394
4716,Kenya,404,1993,NA,NA,32.26827615,38.91708498
4717,Kenya,404,1994,NA,NA,31.8927166,38.3513596
4718,Kenya,404,1995,NA,NA,32.39196639,39.41257147
4719,Kenya,404,1996,NA,NA,33.01956088,38.9954386
4720,Kenya,404,1997,NA,NA,33.07745047,38.44137044
4721,Kenya,404,1998,NA,NA,33.09202625,39.08105463
4722,Kenya,404,1999,NA,37.98212814,32.27169647,37.98212814
4723,Kenya,404,2000,32.8737,38.78356934,32.8737,38.78356934
4724,Kenya,404,2001,NA,39.89260864,33.61741448,39.89260864
4725,Kenya,404,2002,34.25671,40.51174927,34.25671,40.51174927
4726,Kenya,404,2003,35.80986,42.54299927,35.80986,42.54299927
4727,Kenya,404,2004,38.54144,46.42583847,38.54144,46.42583847
4728,Kenya,404,2005,40.25251,46.99057007,40.25251,46.99057007
4729,Kenya,404,2006,41.16133,48.77145004,41.16133,48.77145004
4730,Kenya,404,2007,43.23433,50.77267075,43.23433,50.77267075
4731,Kenya,404,2008,47.81761,56.59352112,47.81761,56.59352112
4732,Kenya,404,2009,47.42096,56.76036835,47.42096,56.76036835
4733,Kenya,404,2010,NA,NA,46.60226344,56.74411876
4734,Kenya,404,2011,NA,NA,47.91207319,57.21161043
4735,Kenya,404,2012,NA,NA,49.34612688,59.31492737
4736,Kenya,404,2013,NA,NA,50.46035996,60.33039798
4737,Kenya,404,2014,NA,NA,50.28434429,61.01202299
4738,Kenya,404,2015,NA,NA,51.17014399,62.55202275
4739,Kenya,404,2016,NA,NA,52.3413935,64.36288853
4740,Kenya,404,2017,NA,NA,52.95210873,64.75860859
4741,Kenya,404,2018,NA,NA,53.46748079,64.30083639
4742,Kenya,404,2019,NA,NA,55.12347602,65.734532
4743,Kenya,404,2020,NA,NA,55.43752243,66.90645801
4744,Kyrgyz Republic,417,1970,NA,NA,83.55876742,93.02288961
4745,Kyrgyz Republic,417,1971,NA,NA,83.88872644,92.49689976
4746,Kyrgyz Republic,417,1972,NA,NA,82.5235864,95.29578926
4747,Kyrgyz Republic,417,1973,NA,NA,85.68801761,97.48235103
4748,Kyrgyz Republic,417,1974,NA,NA,84.39807608,95.83903978
4749,Kyrgyz Republic,417,1975,NA,NA,86.65041438,99.23740092
4750,Kyrgyz Republic,417,1976,NA,NA,87.61506587,99.84912277
4751,Kyrgyz Republic,417,1977,NA,NA,89.28767522,101.6265908
4752,Kyrgyz Republic,417,1978,NA,NA,89.61445852,103.3004441
4753,Kyrgyz Republic,417,1979,NA,NA,89.81383422,104.4901523
4754,Kyrgyz Republic,417,1980,NA,NA,90.25863825,106.0399796
4755,Kyrgyz Republic,417,1981,NA,108.0997772,90.89542204,108.0997772
4756,Kyrgyz Republic,417,1982,NA,NA,91.54627974,109.215967
4757,Kyrgyz Republic,417,1983,NA,NA,91.80644231,110.7817239
4758,Kyrgyz Republic,417,1984,NA,NA,91.97679812,110.4043665
4759,Kyrgyz Republic,417,1985,NA,NA,91.94773272,110.9979411
4760,Kyrgyz Republic,417,1986,NA,110.9393311,91.17259377,110.9393311
4761,Kyrgyz Republic,417,1987,NA,NA,90.86757317,110.1526167
4762,Kyrgyz Republic,417,1988,NA,NA,91.77472262,108.2541329
4763,Kyrgyz Republic,417,1989,NA,106.6038818,91.32811358,106.6038818
4764,Kyrgyz Republic,417,1990,NA,105.0186234,91.7051814,105.0186234
4765,Kyrgyz Republic,417,1991,NA,102.3978271,91.64905755,102.3978271
4766,Kyrgyz Republic,417,1992,NA,100.4749985,91.57390799,100.4749985
4767,Kyrgyz Republic,417,1993,NA,96.5245285,89.73888222,96.5245285
4768,Kyrgyz Republic,417,1994,NA,90.79962921,85.82430908,90.79962921
4769,Kyrgyz Republic,417,1995,NA,88.1220932,81.34502123,88.1220932
4770,Kyrgyz Republic,417,1996,NA,77.58585358,74.66733888,77.58585358
4771,Kyrgyz Republic,417,1997,NA,NA,72.03718522,79.65976048
4772,Kyrgyz Republic,417,1998,NA,NA,74.11280814,81.68258551
4773,Kyrgyz Republic,417,1999,NA,83.93000793,73.36883328,83.93000793
4774,Kyrgyz Republic,417,2000,NA,84.75100708,73.9550008,84.75100708
4775,Kyrgyz Republic,417,2001,NA,85.71148682,76.26746613,85.71148682
4776,Kyrgyz Republic,417,2002,NA,84.79638672,76.92653977,84.79638672
4777,Kyrgyz Republic,417,2003,NA,89.81105042,79.27187543,89.81105042
4778,Kyrgyz Republic,417,2004,82.2807,88.27754974,82.2807,88.27754974
4779,Kyrgyz Republic,417,2005,80.63642,86.5827713,80.63642,86.5827713
4780,Kyrgyz Republic,417,2006,80.60553,86.48522949,80.60553,86.48522949
4781,Kyrgyz Republic,417,2007,80.37718,86.22440338,80.37718,86.22440338
4782,Kyrgyz Republic,417,2008,NA,NA,77.54595966,86.17599252
4783,Kyrgyz Republic,417,2009,NA,86.83522034,78.37877543,86.83522034
4784,Kyrgyz Republic,417,2010,NA,87.57794952,78.23233203,87.57794952
4785,Kyrgyz Republic,417,2011,NA,87.50063324,78.79257464,87.50063324
4786,Kyrgyz Republic,417,2012,NA,88.37130737,80.08759564,88.37130737
4787,Kyrgyz Republic,417,2013,NA,89.02770233,79.53157164,89.02770233
4788,Kyrgyz Republic,417,2014,80.23971,90.85202789,80.23971,90.85202789
4789,Kyrgyz Republic,417,2015,80.51887,91.06977081,80.51887,91.06977081
4790,Kyrgyz Republic,417,2016,82.18479,93.8347168,82.18479,93.8347168
4791,Kyrgyz Republic,417,2017,83.16127,93.88858032,83.16127,93.88858032
4792,Kyrgyz Republic,417,2018,84.38733,95.05480957,84.38733,95.05480957
4793,Kyrgyz Republic,417,2019,NA,96.36685181,85.9129421,96.36685181
4794,Kyrgyz Republic,417,2020,NA,NA,86.74276571,98.0285989
4795,Cambodia,116,1970,NA,NA,3.101651338,9.093388883
4796,Cambodia,116,1971,NA,8.41411972,4.400759857,8.41411972
4797,Cambodia,116,1972,NA,9.75494957,5.310479996,9.75494957
4798,Cambodia,116,1973,NA,NA,6.631039533,9.788981208
4799,Cambodia,116,1974,NA,NA,6.830759358,12.2282261
4800,Cambodia,116,1975,NA,NA,7.925989393,13.4131469
4801,Cambodia,116,1976,NA,NA,9.023698118,14.09193896
4802,Cambodia,116,1977,NA,NA,9.991201486,13.75525523
4803,Cambodia,116,1978,NA,NA,10.31372247,14.05594805
4804,Cambodia,116,1979,NA,NA,10.81683372,13.8651016
4805,Cambodia,116,1980,NA,NA,12.04479474,15.84664658
4806,Cambodia,116,1981,NA,NA,12.40967648,17.75051533
4807,Cambodia,116,1982,NA,NA,13.84515861,19.40506727
4808,Cambodia,116,1983,NA,NA,15.10516357,20.68753826
4809,Cambodia,116,1984,NA,NA,14.46858823,20.53827611
4810,Cambodia,116,1985,NA,NA,17.2126642,22.46821779
4811,Cambodia,116,1986,NA,NA,18.02436034,23.24419605
4812,Cambodia,116,1987,NA,NA,18.68579306,23.9483746
4813,Cambodia,116,1988,NA,NA,18.92037967,23.2376461
4814,Cambodia,116,1989,NA,NA,19.07293599,25.8829314
4815,Cambodia,116,1990,NA,NA,20.57305591,27.33127701
4816,Cambodia,116,1991,NA,27.19733047,20.70019629,27.19733047
4817,Cambodia,116,1992,NA,NA,20.90504495,25.750677
4818,Cambodia,116,1993,NA,NA,19.53707105,24.70191892
4819,Cambodia,116,1994,NA,NA,18.33709784,22.82321278
4820,Cambodia,116,1995,NA,NA,17.26358115,21.51930488
4821,Cambodia,116,1996,NA,NA,16.03162495,20.54686307
4822,Cambodia,116,1997,NA,NA,16.26873975,19.78486285
4823,Cambodia,116,1998,16.60146,18.00349045,16.60146,18.00349045
4824,Cambodia,116,1999,14.87675,16.59750938,14.87675,16.59750938
4825,Cambodia,116,2000,15.61553,17.28544998,15.61553,17.28544998
4826,Cambodia,116,2001,16.82846,18.92894936,16.82846,18.92894936
4827,Cambodia,116,2002,22.25676,22.92682076,22.25676,22.92682076
4828,Cambodia,116,2003,26.49652,27.50210953,26.49652,27.50210953
4829,Cambodia,116,2004,27.44903,31.32074928,27.44903,31.32074928
4830,Cambodia,116,2005,NA,NA,28.57214356,34.87292732
4831,Cambodia,116,2006,32.26357,39.73841095,32.26357,39.73841095
4832,Cambodia,116,2007,35.91496,42.69073868,35.91496,42.69073868
4833,Cambodia,116,2008,38.33132,45.21588135,38.33132,45.21588135
4834,Cambodia,116,2009,NA,NA,39.14930842,47.20495623
4835,Cambodia,116,2010,NA,NA,40.13678669,47.38755326
4836,Cambodia,116,2011,NA,NA,40.21281346,49.55430653
4837,Cambodia,116,2012,NA,NA,41.41277774,50.57987219
4838,Cambodia,116,2013,NA,NA,40.79388109,51.8386896
4839,Cambodia,116,2014,NA,NA,42.1744821,52.40670393
4840,Cambodia,116,2015,NA,NA,43.43310143,54.14661998
4841,Cambodia,116,2016,NA,NA,43.61640098,54.2611745
4842,Cambodia,116,2017,NA,NA,46.68502707,56.43918068
4843,Cambodia,116,2018,NA,NA,45.57454655,58.59659259
4844,Cambodia,116,2019,NA,NA,46.10440732,58.14050795
4845,Cambodia,116,2020,NA,NA,48.71053821,56.10607785
4846,Kiribati,296,1970,NA,11.30780983,4.241417407,11.30780983
4847,Kiribati,296,1971,NA,11.93552971,6.258327744,11.93552971
4848,Kiribati,296,1972,NA,11.97155952,6.984111872,11.97155952
4849,Kiribati,296,1973,NA,12.22542953,7.795763398,12.22542953
4850,Kiribati,296,1974,NA,12.8674202,8.187922268,12.8674202
4851,Kiribati,296,1975,NA,13.04864025,8.784938032,13.04864025
4852,Kiribati,296,1976,NA,NA,9.344000686,14.49868626
4853,Kiribati,296,1977,NA,14.96488953,8.759983699,14.96488953
4854,Kiribati,296,1978,NA,18.82863998,11.02469848,18.82863998
4855,Kiribati,296,1979,NA,23.50661087,14.1370334,23.50661087
4856,Kiribati,296,1980,NA,27.72097015,17.6747623,27.72097015
4857,Kiribati,296,1981,NA,21.63023949,16.80103115,21.63023949
4858,Kiribati,296,1982,NA,21.45524025,17.23187456,21.45524025
4859,Kiribati,296,1983,NA,21.33558083,17.88527573,21.33558083
4860,Kiribati,296,1984,NA,23.17835999,18.43014318,23.17835999
4861,Kiribati,296,1985,NA,24.73530006,20.15801327,24.73530006
4862,Kiribati,296,1986,23.34112,26.93925095,23.34112,26.93925095
4863,Kiribati,296,1987,NA,30.2621994,23.51522587,30.2621994
4864,Kiribati,296,1988,NA,32.40314102,24.53923685,32.40314102
4865,Kiribati,296,1989,NA,36.465271,26.23598763,36.465271
4866,Kiribati,296,1990,NA,37.36468887,27.74501429,37.36468887
4867,Kiribati,296,1991,NA,36.57086945,28.64229952,36.57086945
4868,Kiribati,296,1992,NA,39.18981934,29.95938195,39.18981934
4869,Kiribati,296,1993,NA,NA,30.45620859,39.45558871
4870,Kiribati,296,1994,NA,39.9503212,30.18961049,39.9503212
4871,Kiribati,296,1995,NA,39.93130875,31.56301566,39.93130875
4872,Kiribati,296,1996,NA,43.85734177,33.0439201,43.85734177
4873,Kiribati,296,1997,NA,NA,34.53235868,45.38923221
4874,Kiribati,296,1998,NA,47.09109879,36.18476707,47.09109879
4875,Kiribati,296,1999,NA,58.25592041,41.94395398,58.25592041
4876,Kiribati,296,2000,NA,63.52682114,47.13745297,63.52682114
4877,Kiribati,296,2001,NA,77.52780914,55.65753959,77.52780914
4878,Kiribati,296,2002,NA,82.52015686,62.6729375,82.52015686
4879,Kiribati,296,2003,68.6703,88.42923737,68.6703,88.42923737
4880,Kiribati,296,2004,69.09189,88.97511292,69.09189,88.97511292
4881,Kiribati,296,2005,69.13151,89.02796936,69.13151,89.02796936
4882,Kiribati,296,2006,NA,87.90701294,72.70751849,87.90701294
4883,Kiribati,296,2007,NA,87.99298096,74.62038315,87.99298096
4884,Kiribati,296,2008,NA,86.96598816,75.56013858,86.96598816
4885,Kiribati,296,2009,NA,NA,77.09478549,89.16367577
4886,Kiribati,296,2010,NA,NA,76.70657828,90.67669353
4887,Kiribati,296,2011,NA,NA,76.81911395,91.38650229
4888,Kiribati,296,2012,NA,NA,80.03663811,94.26290622
4889,Kiribati,296,2013,NA,NA,82.50140801,94.5706584
4890,Kiribati,296,2014,NA,NA,82.28988331,94.59928245
4891,Kiribati,296,2015,NA,NA,83.73350735,97.83642927
4892,Kiribati,296,2016,NA,NA,85.65967679,98.81687612
4893,Kiribati,296,2017,NA,NA,85.36359684,100.666057
4894,Kiribati,296,2018,NA,NA,85.85192852,101.4773505
4895,Kiribati,296,2019,NA,NA,86.26970355,101.4733739
4896,Kiribati,296,2020,NA,NA,87.28456093,103.8835656
4897,St. Kitts and Nevis,659,1970,NA,NA,39.32511716,48.87842676
4898,St. Kitts and Nevis,659,1971,NA,NA,43.15730501,49.84504
4899,St. Kitts and Nevis,659,1972,NA,NA,43.8859225,52.10160344
4900,St. Kitts and Nevis,659,1973,NA,NA,47.34682799,53.3924831
4901,St. Kitts and Nevis,659,1974,NA,NA,46.99724134,55.77508989
4902,St. Kitts and Nevis,659,1975,NA,NA,48.89929435,56.75018861
4903,St. Kitts and Nevis,659,1976,NA,NA,48.92738334,57.3599265
4904,St. Kitts and Nevis,659,1977,NA,NA,50.52727402,57.95866003
4905,St. Kitts and Nevis,659,1978,NA,NA,51.73314941,57.47291468
4906,St. Kitts and Nevis,659,1979,NA,NA,53.16620569,59.8843561
4907,St. Kitts and Nevis,659,1980,NA,NA,54.27196045,59.87361104
4908,St. Kitts and Nevis,659,1981,NA,NA,54.43238891,63.05602614
4909,St. Kitts and Nevis,659,1982,NA,NA,56.16881453,63.66962741
4910,St. Kitts and Nevis,659,1983,NA,NA,58.91383671,65.30550465
4911,St. Kitts and Nevis,659,1984,NA,66.02700043,59.92882418,66.02700043
4912,St. Kitts and Nevis,659,1985,NA,69.18891907,63.42562326,69.18891907
4913,St. Kitts and Nevis,659,1986,66.65002,69.88011932,66.65002,69.88011932
4914,St. Kitts and Nevis,659,1987,NA,72.02567291,68.13641612,72.02567291
4915,St. Kitts and Nevis,659,1988,74.02878,76.83453369,74.02878,76.83453369
4916,St. Kitts and Nevis,659,1989,74.49093,77.82302856,74.49093,77.82302856
4917,St. Kitts and Nevis,659,1990,NA,NA,73.79039262,79.444045
4918,St. Kitts and Nevis,659,1991,NA,NA,75.6669608,80.91743607
4919,St. Kitts and Nevis,659,1992,78.84069,83.27335358,78.84069,83.27335358
4920,St. Kitts and Nevis,659,1993,NA,83.57698822,77.86125535,83.57698822
4921,St. Kitts and Nevis,659,1994,NA,NA,80.61733756,87.92720982
4922,St. Kitts and Nevis,659,1995,NA,NA,83.64350566,91.00561677
4923,St. Kitts and Nevis,659,1996,NA,NA,86.91511706,96.22803165
4924,St. Kitts and Nevis,659,1997,NA,NA,89.7905703,102.0347618
4925,St. Kitts and Nevis,659,1998,NA,NA,92.96456244,106.1734008
4926,St. Kitts and Nevis,659,1999,NA,NA,94.60875448,109.6193397
4927,St. Kitts and Nevis,659,2000,95.96279,111.9511566,95.96279,111.9511566
4928,St. Kitts and Nevis,659,2001,NA,103.2689133,92.71242887,103.2689133
4929,St. Kitts and Nevis,659,2002,89.66991,100.6886673,89.66991,100.6886673
4930,St. Kitts and Nevis,659,2003,86.79782,97.13201904,86.79782,97.13201904
4931,St. Kitts and Nevis,659,2004,85.74149,92.90644836,85.74149,92.90644836
4932,St. Kitts and Nevis,659,2005,87.2079,94.89279938,87.2079,94.89279938
4933,St. Kitts and Nevis,659,2006,NA,NA,89.74896975,103.5391919
4934,St. Kitts and Nevis,659,2007,90.39366,111.9584122,90.39366,111.9584122
4935,St. Kitts and Nevis,659,2008,97.39046,109.2716904,97.39046,109.2716904
4936,St. Kitts and Nevis,659,2009,95.77059,106.0606079,95.77059,106.0606079
4937,St. Kitts and Nevis,659,2010,96.25154,106.2638702,96.25154,106.2638702
4938,St. Kitts and Nevis,659,2011,95.24622,104.7537766,95.24622,104.7537766
4939,St. Kitts and Nevis,659,2012,79.1808,89.02084351,79.1808,89.02084351
4940,St. Kitts and Nevis,659,2013,97.78965,116.3954315,97.78965,116.3954315
4941,St. Kitts and Nevis,659,2014,97.13024,107.1866608,97.13024,107.1866608
4942,St. Kitts and Nevis,659,2015,98.37622,107.8691025,98.37622,107.8691025
4943,St. Kitts and Nevis,659,2016,98.00256,106.9142075,98.00256,106.9142075
4944,St. Kitts and Nevis,659,2017,NA,NA,96.33597591,107.6913562
4945,St. Kitts and Nevis,659,2018,NA,NA,95.02294722,107.3101826
4946,St. Kitts and Nevis,659,2019,NA,NA,95.28141804,109.0558736
4947,St. Kitts and Nevis,659,2020,NA,NA,94.73562977,110.1176005
4948,"Korea, Rep.",410,1970,NA,NA,27.73160342,38.21381704
4949,"Korea, Rep.",410,1971,35.33232,38.99605942,35.33232,38.99605942
4950,"Korea, Rep.",410,1972,39.14199,42.64764023,39.14199,42.64764023
4951,"Korea, Rep.",410,1973,42.07355,45.86647034,42.07355,45.86647034
4952,"Korea, Rep.",410,1974,45.56385,49.72827148,45.56385,49.72827148
4953,"Korea, Rep.",410,1975,49.32935,53.55078888,49.32935,53.55078888
4954,"Korea, Rep.",410,1976,53.29621,57.95661163,53.29621,57.95661163
4955,"Korea, Rep.",410,1977,56.98226,62.12215042,56.98226,62.12215042
4956,"Korea, Rep.",410,1978,60.16836,65.5421524,60.16836,65.5421524
4957,"Korea, Rep.",410,1979,63.7847,69.61734772,63.7847,69.61734772
4958,"Korea, Rep.",410,1980,68.64021,75.68464661,68.64021,75.68464661
4959,"Korea, Rep.",410,1981,72.88877,81.03746033,72.88877,81.03746033
4960,"Korea, Rep.",410,1982,NA,81.81230927,75.6173281,81.81230927
4961,"Korea, Rep.",410,1983,NA,83.53072357,77.34569047,83.53072357
4962,"Korea, Rep.",410,1984,80.49847,87.89958954,80.49847,87.89958954
4963,"Korea, Rep.",410,1985,82.37735,90.08705902,82.37735,90.08705902
4964,"Korea, Rep.",410,1986,84.68302,92.18093872,84.68302,92.18093872
4965,"Korea, Rep.",410,1987,NA,94.36012268,86.42972511,94.36012268
4966,"Korea, Rep.",410,1988,NA,92.75531769,86.63800264,92.75531769
4967,"Korea, Rep.",410,1989,84.63785,92.99983978,84.63785,92.99983978
4968,"Korea, Rep.",410,1990,NA,92.8971405,87.1484076,92.8971405
4969,"Korea, Rep.",410,1991,88.06848,92.21611786,88.06848,92.21611786
4970,"Korea, Rep.",410,1992,86.85311,91.81614685,86.85311,91.81614685
4971,"Korea, Rep.",410,1993,NA,93.79379272,87.89598297,93.79379272
4972,"Korea, Rep.",410,1994,NA,97.17899323,91.30932556,97.17899323
4973,"Korea, Rep.",410,1995,NA,98.69451904,94.08881734,98.69451904
4974,"Korea, Rep.",410,1996,95.93705,100.8120804,95.93705,100.8120804
4975,"Korea, Rep.",410,1997,94.28475,99.21933746,94.28475,99.21933746
4976,"Korea, Rep.",410,1998,93.84005,97.10823822,93.84005,97.10823822
4977,"Korea, Rep.",410,1999,93.26666,96.30731964,93.26666,96.30731964
4978,"Korea, Rep.",410,2000,92.63574,95.9592514,92.63574,95.9592514
4979,"Korea, Rep.",410,2001,92.98384,95.61708832,92.98384,95.61708832
4980,"Korea, Rep.",410,2002,92.85815,95.80931091,92.85815,95.80931091
4981,"Korea, Rep.",410,2003,93.75619,96.493927,93.75619,96.493927
4982,"Korea, Rep.",410,2004,94.51301,97.19229889,94.51301,97.19229889
4983,"Korea, Rep.",410,2005,95.19021,97.06839752,95.19021,97.06839752
4984,"Korea, Rep.",410,2006,94.37853,95.80760193,94.37853,95.80760193
4985,"Korea, Rep.",410,2007,94.14674,95.24726105,94.14674,95.24726105
4986,"Korea, Rep.",410,2008,93.38299,95.04554749,93.38299,95.04554749
4987,"Korea, Rep.",410,2009,94.64991,95.97579193,94.64991,95.97579193
4988,"Korea, Rep.",410,2010,94.90295,96.36495972,94.90295,96.36495972
4989,"Korea, Rep.",410,2011,95.63541,96.8976593,95.63541,96.8976593
4990,"Korea, Rep.",410,2012,96.42506,97.80175781,96.42506,97.80175781
4991,"Korea, Rep.",410,2013,97.76121,99.36505127,97.76121,99.36505127
4992,"Korea, Rep.",410,2014,98.16688,99.86733246,98.16688,99.86733246
4993,"Korea, Rep.",410,2015,97.70791,100.0077972,97.70791,100.0077972
4994,"Korea, Rep.",410,2016,98.14563,100.4850464,98.14563,100.4850464
4995,"Korea, Rep.",410,2017,98.00711,100.3382492,98.00711,100.3382492
4996,"Korea, Rep.",410,2018,NA,98.50636292,95.89346614,98.50636292
4997,"Korea, Rep.",410,2019,NA,NA,95.22400801,99.54818035
4998,"Korea, Rep.",410,2020,NA,NA,94.69814229,100.8090283
4999,Kuwait,414,1970,NA,NA,56.97256535,64.49493636
5000,Kuwait,414,1971,53.89117,64.48124695,53.89117,64.48124695
5001,Kuwait,414,1972,53.54469,63.54613876,53.54469,63.54613876
5002,Kuwait,414,1973,53.24587,62.52853012,53.24587,62.52853012
5003,Kuwait,414,1974,NA,62.07609177,53.2718834,62.07609177
5004,Kuwait,414,1975,NA,63.06502914,54.13974424,63.06502914
5005,Kuwait,414,1976,NA,65.70355225,57.03526571,65.70355225
5006,Kuwait,414,1977,NA,74.56523895,62.44792965,74.56523895
5007,Kuwait,414,1978,68.6232,76.2922287,68.6232,76.2922287
5008,Kuwait,414,1979,69.21718,77.77098083,69.21718,77.77098083
5009,Kuwait,414,1980,71.96876,79.6934967,71.96876,79.6934967
5010,Kuwait,414,1981,NA,82.1679306,72.73579006,82.1679306
5011,Kuwait,414,1982,NA,83.72750092,73.65104923,83.72750092
5012,Kuwait,414,1983,NA,85.99211121,74.93689204,85.99211121
5013,Kuwait,414,1984,NA,88.32739258,75.99563071,88.32739258
5014,Kuwait,414,1985,NA,90.11519623,79.7060141,90.11519623
5015,Kuwait,414,1986,NA,90.96539307,79.45495438,90.96539307
5016,Kuwait,414,1987,NA,87.74172211,80.06751776,87.74172211
5017,Kuwait,414,1988,NA,86.25392914,76.96276009,86.25392914
5018,Kuwait,414,1989,NA,84.61402893,74.07394775,84.61402893
5019,Kuwait,414,1990,NA,83.74636841,71.69222814,83.74636841
5020,Kuwait,414,1991,NA,NA,61.27204896,67.96633059
5021,Kuwait,414,1992,47.29107,53.02550888,47.29107,53.02550888
5022,Kuwait,414,1993,NA,61.09260178,54.26512925,61.09260178
5023,Kuwait,414,1994,66.74448,71.92014313,66.74448,71.92014313
5024,Kuwait,414,1995,NA,84.47368622,76.56894575,84.47368622
5025,Kuwait,414,1996,91.9655,95.34414673,91.9655,95.34414673
5026,Kuwait,414,1997,89.08834,94.94374847,89.08834,94.94374847
5027,Kuwait,414,1998,NA,93.34966278,85.65628101,93.34966278
5028,Kuwait,414,1999,81.77246,92.37375641,81.77246,92.37375641
5029,Kuwait,414,2000,82.00457,91.08805847,82.00457,91.08805847
5030,Kuwait,414,2001,82.03189,91.44888306,82.03189,91.44888306
5031,Kuwait,414,2002,NA,NA,84.0365217,94.93979031
5032,Kuwait,414,2003,NA,98.20832825,85.45027183,98.20832825
5033,Kuwait,414,2004,NA,102.3640976,87.2887918,102.3640976
5034,Kuwait,414,2005,NA,109.6014175,89.28364618,109.6014175
5035,Kuwait,414,2006,88.71929,104.9908524,88.71929,104.9908524
5036,Kuwait,414,2007,88.97308,102.9927216,88.97308,102.9927216
5037,Kuwait,414,2008,87.51241,99.24891663,87.51241,99.24891663
5038,Kuwait,414,2009,84.58073,97.71626282,84.58073,97.71626282
5039,Kuwait,414,2010,87.37731,97.87177277,87.37731,97.87177277
5040,Kuwait,414,2011,86.35335,97.0526123,86.35335,97.0526123
5041,Kuwait,414,2012,86.53257,96.44032288,86.53257,96.44032288
5042,Kuwait,414,2013,85.04221,95.06651306,85.04221,95.06651306
5043,Kuwait,414,2014,83.835,93.89048767,83.835,93.89048767
5044,Kuwait,414,2015,86.52941,97.82772064,86.52941,97.82772064
5045,Kuwait,414,2016,NA,NA,88.01853503,99.26134191
5046,Kuwait,414,2017,NA,NA,88.80853391,102.5196542
5047,Kuwait,414,2018,NA,NA,90.11146736,103.3425465
5048,Kuwait,414,2019,NA,NA,90.7695624,104.0230947
5049,Kuwait,414,2020,NA,NA,90.51662026,103.8606987
5050,Lao PDR,418,1970,NA,NA,1.517454093,4.8201926
5051,Lao PDR,418,1971,NA,3.697590113,2.155406873,3.697590113
5052,Lao PDR,418,1972,NA,4.236780167,1.953200177,4.236780167
5053,Lao PDR,418,1973,NA,4.77203989,2.637689239,4.77203989
5054,Lao PDR,418,1974,NA,NA,2.93386948,6.417774595
5055,Lao PDR,418,1975,NA,NA,4.712916262,7.720279922
5056,Lao PDR,418,1976,NA,NA,6.080148561,9.799036094
5057,Lao PDR,418,1977,NA,11.54358006,7.766555038,11.54358006
5058,Lao PDR,418,1978,NA,14.92936039,9.839923924,14.92936039
5059,Lao PDR,418,1979,NA,17.63228035,11.81761991,17.63228035
5060,Lao PDR,418,1980,NA,18.40172005,13.71862078,18.40172005
5061,Lao PDR,418,1981,NA,19.58459091,14.76319179,19.58459091
5062,Lao PDR,418,1982,NA,NA,15.46110192,20.33607246
5063,Lao PDR,418,1983,NA,NA,15.89274225,21.15342184
5064,Lao PDR,418,1984,NA,20.90199089,16.73639918,20.90199089
5065,Lao PDR,418,1985,NA,21.29405975,17.32807879,21.29405975
5066,Lao PDR,418,1986,NA,21.13401985,17.37776426,21.13401985
5067,Lao PDR,418,1987,NA,NA,18.51544019,22.67743604
5068,Lao PDR,418,1988,NA,23.90969086,18.61262797,23.90969086
5069,Lao PDR,418,1989,NA,NA,18.6293536,23.16232266
5070,Lao PDR,418,1990,NA,23.16492081,17.53501396,23.16492081
5071,Lao PDR,418,1991,NA,NA,16.42015749,21.46718467
5072,Lao PDR,418,1992,13.9121,20.23440933,13.9121,20.23440933
5073,Lao PDR,418,1993,14.41288,22.00955963,14.41288,22.00955963
5074,Lao PDR,418,1994,17.09353,23.88031006,17.09353,23.88031006
5075,Lao PDR,418,1995,NA,24.53145981,19.07684248,24.53145981
5076,Lao PDR,418,1996,NA,24.76264954,19.62554546,24.76264954
5077,Lao PDR,418,1997,20.72817,26.71133995,20.72817,26.71133995
5078,Lao PDR,418,1998,22.95058,29.04154968,22.95058,29.04154968
5079,Lao PDR,418,1999,25.6322,32.07957077,25.6322,32.07957077
5080,Lao PDR,418,2000,27.41947,34.14220047,27.41947,34.14220047
5081,Lao PDR,418,2001,28.96552,35.96746826,28.96552,35.96746826
5082,Lao PDR,418,2002,29.97322,38.69087982,29.97322,38.69087982
5083,Lao PDR,418,2003,33.31071,41.42176056,33.31071,41.42176056
5084,Lao PDR,418,2004,34.94459,43.2256813,34.94459,43.2256813
5085,Lao PDR,418,2005,35.19979,43.63906097,35.19979,43.63906097
5086,Lao PDR,418,2006,34.41882,42.81393814,34.41882,42.81393814
5087,Lao PDR,418,2007,35.52986,43.37770844,35.52986,43.37770844
5088,Lao PDR,418,2008,36.52896,44.16450119,36.52896,44.16450119
5089,Lao PDR,418,2009,38.11272,45.43955994,38.11272,45.43955994
5090,Lao PDR,418,2010,39.96589,46.95800018,39.96589,46.95800018
5091,Lao PDR,418,2011,40.66093,45.77708817,40.66093,45.77708817
5092,Lao PDR,418,2012,43.58459,49.03110123,43.58459,49.03110123
5093,Lao PDR,418,2013,47.07239,53.20624924,47.07239,53.20624924
5094,Lao PDR,418,2014,52.32234,58.91762161,52.32234,58.91762161
5095,Lao PDR,418,2015,55.82319,63.42557144,55.82319,63.42557144
5096,Lao PDR,418,2016,58.73341,66.30924225,58.73341,66.30924225
5097,Lao PDR,418,2017,60.13026,67.5094986,60.13026,67.5094986
5098,Lao PDR,418,2018,60.0122,67.36177826,60.0122,67.36177826
5099,Lao PDR,418,2019,NA,65.76873016,58.62230778,65.76873016
5100,Lao PDR,418,2020,NA,NA,57.59685825,66.44385904
5101,Lebanon,422,1970,NA,NA,16.11883396,40.34484754
5102,Lebanon,422,1971,NA,42.28693008,24.03062052,42.28693008
5103,Lebanon,422,1972,NA,NA,28.21265524,42.10966413
5104,Lebanon,422,1973,NA,42.39807129,30.07601375,42.39807129
5105,Lebanon,422,1974,NA,NA,33.25619728,44.40776631
5106,Lebanon,422,1975,NA,NA,35.39593054,48.92880722
5107,Lebanon,422,1976,NA,NA,39.14106598,53.68926136
5108,Lebanon,422,1977,NA,NA,42.19570545,56.26930478
5109,Lebanon,422,1978,NA,59.55469894,45.49124822,59.55469894
5110,Lebanon,422,1979,NA,NA,47.12384492,61.75156719
5111,Lebanon,422,1980,NA,63.03536987,49.57217274,63.03536987
5112,Lebanon,422,1981,NA,67.70749664,52.66477437,67.70749664
5113,Lebanon,422,1982,NA,68.25695801,55.37011754,68.25695801
5114,Lebanon,422,1983,NA,NA,55.28196748,65.8112537
5115,Lebanon,422,1984,NA,NA,54.58304399,64.10381144
5116,Lebanon,422,1985,NA,61.20383835,52.44516392,61.20383835
5117,Lebanon,422,1986,NA,NA,50.69537663,62.84251715
5118,Lebanon,422,1987,NA,NA,50.53934149,63.79795866
5119,Lebanon,422,1988,NA,NA,51.12533405,64.97704602
5120,Lebanon,422,1989,NA,NA,51.58648156,64.98212023
5121,Lebanon,422,1990,NA,NA,51.1238832,66.23183189
5122,Lebanon,422,1991,NA,NA,53.19628767,67.66634166
5123,Lebanon,422,1992,NA,NA,55.84361143,67.60537096
5124,Lebanon,422,1993,NA,NA,57.15481215,68.93600634
5125,Lebanon,422,1994,NA,NA,57.1294338,72.13357523
5126,Lebanon,422,1995,NA,NA,58.78789719,74.24878556
5127,Lebanon,422,1996,NA,NA,61.81038248,74.95704504
5128,Lebanon,422,1997,NA,NA,63.34151361,76.2558362
5129,Lebanon,422,1998,NA,NA,62.84803402,77.56177771
5130,Lebanon,422,1999,NA,NA,63.71250931,79.25974341
5131,Lebanon,422,2000,NA,NA,64.43548783,82.2188555
5132,Lebanon,422,2001,NA,NA,66.36055247,81.30325884
5133,Lebanon,422,2002,NA,NA,67.64506924,82.88689309
5134,Lebanon,422,2003,NA,NA,69.07094648,83.58320363
5135,Lebanon,422,2004,NA,NA,69.48085835,82.96189812
5136,Lebanon,422,2005,NA,NA,72.24112287,81.37817716
5137,Lebanon,422,2006,NA,NA,71.30193108,84.25490646
5138,Lebanon,422,2007,NA,NA,71.31407162,83.92449426
5139,Lebanon,422,2008,NA,NA,72.15291377,86.26757835
5140,Lebanon,422,2009,NA,NA,71.68367866,86.75227558
5141,Lebanon,422,2010,NA,NA,71.96820133,86.99032541
5142,Lebanon,422,2011,NA,NA,72.6082139,89.28433388
5143,Lebanon,422,2012,NA,NA,76.56237177,89.79104475
5144,Lebanon,422,2013,NA,NA,77.8546317,94.22569477
5145,Lebanon,422,2014,NA,NA,81.88098194,95.71325554
5146,Lebanon,422,2015,NA,NA,82.44067011,97.92093695
5147,Lebanon,422,2016,NA,NA,81.96908116,97.96326512
5148,Lebanon,422,2017,NA,NA,81.64445479,99.54424964
5149,Lebanon,422,2018,NA,NA,82.21918424,101.6087433
5150,Lebanon,422,2019,NA,NA,83.55815581,99.88494008
5151,Lebanon,422,2020,NA,NA,83.98901168,102.2868425
5152,Liberia,430,1970,NA,9.646769524,1.096182587,9.646769524
5153,Liberia,430,1971,NA,10.49363041,1.355377043,10.49363041
5154,Liberia,430,1972,NA,12.25702,2.339634729,12.25702
5155,Liberia,430,1973,NA,NA,3.070951054,13.74080847
5156,Liberia,430,1974,NA,NA,4.216016946,16.02746152
5157,Liberia,430,1975,NA,16.90493011,5.483026708,16.90493011
5158,Liberia,430,1976,NA,14.95409012,4.202274752,14.95409012
5159,Liberia,430,1977,NA,NA,4.561050662,17.20601597
5160,Liberia,430,1978,NA,21.46858025,7.150319195,21.46858025
5161,Liberia,430,1979,NA,23.37587929,9.362474564,23.37587929
5162,Liberia,430,1980,NA,23.20749092,8.892460895,23.20749092
5163,Liberia,430,1981,NA,NA,10.96127546,24.65807662
5164,Liberia,430,1982,NA,NA,11.4116734,25.39723399
5165,Liberia,430,1983,NA,NA,12.14691072,25.77639036
5166,Liberia,430,1984,NA,NA,12.49528858,27.66531881
5167,Liberia,430,1985,NA,NA,13.13915413,28.73894305
5168,Liberia,430,1986,NA,NA,13.54311191,28.4685653
5169,Liberia,430,1987,NA,NA,15.01665062,27.50387308
5170,Liberia,430,1988,NA,NA,14.49582624,28.67434932
5171,Liberia,430,1989,NA,NA,14.55928718,26.36386425
5172,Liberia,430,1990,NA,NA,14.53094944,26.79569898
5173,Liberia,430,1991,NA,NA,14.87130722,27.63169635
5174,Liberia,430,1992,NA,NA,15.37595039,29.53845021
5175,Liberia,430,1993,NA,NA,16.21228401,28.79645772
5176,Liberia,430,1994,NA,NA,16.40258122,30.65381127
5177,Liberia,430,1995,NA,NA,17.31151315,30.41308308
5178,Liberia,430,1996,NA,NA,18.41904296,32.15642483
5179,Liberia,430,1997,NA,NA,16.88303492,31.21819537
5180,Liberia,430,1998,NA,NA,18.26962101,32.09519451
5181,Liberia,430,1999,NA,32.13116837,18.96025003,32.13116837
5182,Liberia,430,2000,NA,35.93725967,20.06590313,35.93725967
5183,Liberia,430,2001,NA,NA,20.83655797,36.78768634
5184,Liberia,430,2002,NA,NA,21.27115913,38.21484112
5185,Liberia,430,2003,NA,NA,23.05322905,39.75536343
5186,Liberia,430,2004,NA,NA,24.69511339,40.83929446
5187,Liberia,430,2005,NA,NA,24.58706857,42.03519717
5188,Liberia,430,2006,NA,NA,25.64358252,43.22774199
5189,Liberia,430,2007,NA,NA,24.88061397,43.56602094
5190,Liberia,430,2008,NA,NA,27.48540639,44.01525191
5191,Liberia,430,2009,NA,NA,27.54081065,44.52474191
5192,Liberia,430,2010,NA,NA,27.60578703,46.20347117
5193,Liberia,430,2011,NA,46.35525894,27.0592227,46.35525894
5194,Liberia,430,2012,NA,NA,25.95816708,43.39621315
5195,Liberia,430,2013,NA,NA,22.54350434,41.06220388
5196,Liberia,430,2014,16.961,38.57373047,16.961,38.57373047
5197,Liberia,430,2015,15.69147,37.9034996,15.69147,37.9034996
5198,Liberia,430,2016,NA,NA,19.65179779,37.93377024
5199,Liberia,430,2017,NA,NA,22.34457828,39.86334973
5200,Liberia,430,2018,NA,NA,24.31272733,41.1164917
5201,Liberia,430,2019,NA,NA,24.76324662,42.45888805
5202,Liberia,430,2020,NA,NA,25.8172459,42.16180113
5203,Libya,434,1970,NA,NA,11.36862964,19.58410998
5204,Libya,434,1971,13.22033,20.84140968,13.22033,20.84140968
5205,Libya,434,1972,15.95872,23.21962929,15.95872,23.21962929
5206,Libya,434,1973,20.68498,28.6669693,20.68498,28.6669693
5207,Libya,434,1974,28.01731,36.27909088,28.01731,36.27909088
5208,Libya,434,1975,33.17223,41.81827164,33.17223,41.81827164
5209,Libya,434,1976,41.50767,50.80260849,41.50767,50.80260849
5210,Libya,434,1977,45.90826,57.83572006,45.90826,57.83572006
5211,Libya,434,1978,52.13122,61.46891022,52.13122,61.46891022
5212,Libya,434,1979,55.45254,66.45871735,55.45254,66.45871735
5213,Libya,434,1980,57.72015,68.96346283,57.72015,68.96346283
5214,Libya,434,1981,55.33849,67.38012695,55.33849,67.38012695
5215,Libya,434,1982,NA,NA,57.17619721,67.55301654
5216,Libya,434,1983,58.4499,68.639328,58.4499,68.639328
5217,Libya,434,1984,NA,NA,58.61334148,69.75344479
5218,Libya,434,1985,NA,NA,59.93593763,71.09829274
5219,Libya,434,1986,NA,71.03382874,60.82327472,71.03382874
5220,Libya,434,1987,NA,NA,63.40658905,72.57322414
5221,Libya,434,1988,NA,NA,63.31056143,74.59057088
5222,Libya,434,1989,NA,NA,67.69220896,78.40988622
5223,Libya,434,1990,NA,NA,68.9816354,79.26951821
5224,Libya,434,1991,NA,NA,70.88789886,81.5306142
5225,Libya,434,1992,NA,NA,73.71391639,82.43515379
5226,Libya,434,1993,NA,NA,74.11389221,86.22486023
5227,Libya,434,1994,NA,NA,76.04804836,89.2612003
5228,Libya,434,1995,NA,NA,78.59185553,91.57291143
5229,Libya,434,1996,NA,NA,80.2928445,93.90295463
5230,Libya,434,1997,NA,NA,84.38625227,96.06169385
5231,Libya,434,1998,NA,NA,86.16444516,99.69368766
5232,Libya,434,1999,NA,NA,88.68710006,100.9248724
5233,Libya,434,2000,NA,NA,88.44942401,103.251325
5234,Libya,434,2001,NA,NA,88.8757136,106.0825017
5235,Libya,434,2002,NA,107.5885162,90.29935021,107.5885162
5236,Libya,434,2003,NA,103.8772125,91.58521602,103.8772125
5237,Libya,434,2004,NA,NA,88.22305327,97.82446598
5238,Libya,434,2005,NA,92.44603729,85.80140572,92.44603729
5239,Libya,434,2006,NA,97.89672089,87.35525085,97.89672089
5240,Libya,434,2007,NA,NA,88.36726825,99.13789009
5241,Libya,434,2008,NA,NA,88.63545412,99.78843294
5242,Libya,434,2009,NA,NA,89.12861025,99.90646908
5243,Libya,434,2010,NA,NA,90.01372615,99.90079713
5244,Libya,434,2011,NA,NA,89.12977356,102.8343028
5245,Libya,434,2012,NA,NA,89.38085704,104.4972455
5246,Libya,434,2013,NA,NA,91.55496811,105.291434
5247,Libya,434,2014,NA,NA,91.86655036,107.6544959
5248,Libya,434,2015,NA,NA,92.42003816,109.544119
5249,Libya,434,2016,NA,NA,91.72057846,110.4416461
5250,Libya,434,2017,NA,NA,90.94670766,113.7342403
5251,Libya,434,2018,NA,NA,92.21891526,112.9097305
5252,Libya,434,2019,NA,NA,92.27253909,115.744501
5253,Libya,434,2020,NA,NA,92.54671223,116.0807749
5254,St. Lucia,662,1970,NA,NA,9.993392549,26.68801854
5255,St. Lucia,662,1971,NA,NA,14.97280287,27.17983959
5256,St. Lucia,662,1972,NA,27.75428963,18.00222633,27.75428963
5257,St. Lucia,662,1973,NA,28.1860199,20.67993487,28.1860199
5258,St. Lucia,662,1974,NA,30.33601952,23.18155009,30.33601952
5259,St. Lucia,662,1975,NA,32.44525909,23.76339737,32.44525909
5260,St. Lucia,662,1976,NA,31.3592205,24.79232926,31.3592205
5261,St. Lucia,662,1977,NA,30.40559006,24.7012353,30.40559006
5262,St. Lucia,662,1978,NA,29.74151993,24.61055921,29.74151993
5263,St. Lucia,662,1979,NA,NA,24.74451953,30.24875798
5264,St. Lucia,662,1980,NA,31.3085804,25.57689967,31.3085804
5265,St. Lucia,662,1981,NA,27.07352066,24.07209282,27.07352066
5266,St. Lucia,662,1982,NA,30.42056084,25.00291696,30.42056084
5267,St. Lucia,662,1983,NA,31.5456295,24.76271495,31.5456295
5268,St. Lucia,662,1984,NA,31.80373955,26.10277481,31.80373955
5269,St. Lucia,662,1985,NA,38.01480865,28.32856238,38.01480865
5270,St. Lucia,662,1986,NA,41.68243027,31.81310538,41.68243027
5271,St. Lucia,662,1987,NA,42.9139595,32.45176069,42.9139595
5272,St. Lucia,662,1988,NA,NA,34.14796327,45.36596086
5273,St. Lucia,662,1989,NA,NA,36.89565282,47.81583163
5274,St. Lucia,662,1990,NA,49.38600159,39.58109408,49.38600159
5275,St. Lucia,662,1991,NA,53.35839844,40.92657181,53.35839844
5276,St. Lucia,662,1992,NA,61.95895004,46.11292625,61.95895004
5277,St. Lucia,662,1993,NA,68.80606079,52.12879584,68.80606079
5278,St. Lucia,662,1994,NA,NA,55.1892499,69.55089315
5279,St. Lucia,662,1995,NA,NA,58.01521606,71.35684474
5280,St. Lucia,662,1996,NA,NA,60.6191188,72.22891665
5281,St. Lucia,662,1997,NA,74.05796814,61.21374301,74.05796814
5282,St. Lucia,662,1998,NA,NA,61.48560603,72.47267618
5283,St. Lucia,662,1999,60.90379,71.19164276,60.90379,71.19164276
5284,St. Lucia,662,2000,62.29479,73.9931488,62.29479,73.9931488
5285,St. Lucia,662,2001,60.86982,74.26106262,60.86982,74.26106262
5286,St. Lucia,662,2002,60.42583,73.72714996,60.42583,73.72714996
5287,St. Lucia,662,2003,63.7075,74.71952057,63.7075,74.71952057
5288,St. Lucia,662,2004,62.68135,73.84597778,62.68135,73.84597778
5289,St. Lucia,662,2005,68.03964,77.89299011,68.03964,77.89299011
5290,St. Lucia,662,2006,68.6966,82.44165039,68.6966,82.44165039
5291,St. Lucia,662,2007,76.97758,87.96607971,76.97758,87.96607971
5292,St. Lucia,662,2008,79.70525,93.28363037,79.70525,93.28363037
5293,St. Lucia,662,2009,82.4496,94.59269714,82.4496,94.59269714
5294,St. Lucia,662,2010,82.5328,93.82028961,82.5328,93.82028961
5295,St. Lucia,662,2011,81.23662,92.79428864,81.23662,92.79428864
5296,St. Lucia,662,2012,80.93965,89.47303772,80.93965,89.47303772
5297,St. Lucia,662,2013,80.11243,87.78887939,80.11243,87.78887939
5298,St. Lucia,662,2014,NA,87.53952026,80.75129119,87.53952026
5299,St. Lucia,662,2015,80.79577,88.51898956,80.79577,88.51898956
5300,St. Lucia,662,2016,78.60232,88.53397369,78.60232,88.53397369
5301,St. Lucia,662,2017,80.81903,88.86383057,80.81903,88.86383057
5302,St. Lucia,662,2018,81.31252,89.3604126,81.31252,89.3604126
5303,St. Lucia,662,2019,NA,89.86512756,81.07032084,89.86512756
5304,St. Lucia,662,2020,NA,NA,80.29907463,90.28225667
5305,Liechtenstein,438,1970,NA,NA,67.0602051,72.47656562
5306,Liechtenstein,438,1971,NA,NA,63.71435436,75.03548959
5307,Liechtenstein,438,1972,NA,NA,63.23408387,74.6444449
5308,Liechtenstein,438,1973,NA,NA,63.07589748,74.51588574
5309,Liechtenstein,438,1974,NA,NA,64.32226375,76.33992497
5310,Liechtenstein,438,1975,NA,NA,67.39288419,78.47074942
5311,Liechtenstein,438,1976,NA,NA,66.52554331,77.4399022
5312,Liechtenstein,438,1977,NA,NA,65.36292946,79.61790894
5313,Liechtenstein,438,1978,NA,NA,66.39432574,81.66612672
5314,Liechtenstein,438,1979,NA,NA,67.559372,80.47993594
5315,Liechtenstein,438,1980,NA,NA,71.08438227,81.49533901
5316,Liechtenstein,438,1981,NA,NA,74.82772199,84.63822076
5317,Liechtenstein,438,1982,NA,NA,75.6150777,83.90666169
5318,Liechtenstein,438,1983,NA,NA,76.73528923,84.39389135
5319,Liechtenstein,438,1984,NA,NA,77.35033802,86.63029863
5320,Liechtenstein,438,1985,NA,NA,77.13412247,89.01190936
5321,Liechtenstein,438,1986,NA,NA,78.72730393,90.04236906
5322,Liechtenstein,438,1987,NA,NA,80.19701522,90.24200193
5323,Liechtenstein,438,1988,NA,NA,82.08919039,90.34938335
5324,Liechtenstein,438,1989,NA,NA,82.85683947,93.55872962
5325,Liechtenstein,438,1990,NA,NA,84.5893837,94.47398279
5326,Liechtenstein,438,1991,NA,NA,85.16776004,96.45277646
5327,Liechtenstein,438,1992,NA,NA,85.43626052,97.4322971
5328,Liechtenstein,438,1993,NA,NA,86.78655291,99.35221488
5329,Liechtenstein,438,1994,NA,NA,88.41999529,99.76512393
5330,Liechtenstein,438,1995,NA,NA,86.5133996,100.0456231
5331,Liechtenstein,438,1996,NA,NA,87.76745376,100.6224468
5332,Liechtenstein,438,1997,NA,NA,88.93895763,102.3108293
5333,Liechtenstein,438,1998,NA,NA,88.69052898,104.8668734
5334,Liechtenstein,438,1999,NA,NA,89.76325855,106.380696
5335,Liechtenstein,438,2000,NA,NA,90.70793756,107.473896
5336,Liechtenstein,438,2001,NA,NA,90.01876322,110.3088026
5337,Liechtenstein,438,2002,NA,NA,92.08959077,110.3413947
5338,Liechtenstein,438,2003,94.00596,111.6638107,94.00596,111.6638107
5339,Liechtenstein,438,2004,91.9797,110.7614212,91.9797,110.7614212
5340,Liechtenstein,438,2005,NA,107.8243027,92.08178303,107.8243027
5341,Liechtenstein,438,2006,NA,107.0110703,90.95278145,107.0110703
5342,Liechtenstein,438,2007,NA,106.3422775,90.56118972,106.3422775
5343,Liechtenstein,438,2008,90.65952,107.5661163,90.65952,107.5661163
5344,Liechtenstein,438,2009,91.82644,105.6844864,91.82644,105.6844864
5345,Liechtenstein,438,2010,91.15397,108.8792801,91.15397,108.8792801
5346,Liechtenstein,438,2011,92.36228,111.4565735,92.36228,111.4565735
5347,Liechtenstein,438,2012,92.11856,110.3738632,92.11856,110.3738632
5348,Liechtenstein,438,2013,NA,NA,92.23722124,112.6961935
5349,Liechtenstein,438,2014,91.53872,115.5578308,91.53872,115.5578308
5350,Liechtenstein,438,2015,91.53953,116.1234436,91.53953,116.1234436
5351,Liechtenstein,438,2016,91.20567,116.0283737,91.20567,116.0283737
5352,Liechtenstein,438,2017,85.94145,117.0943298,85.94145,117.0943298
5353,Liechtenstein,438,2018,NA,112.0101624,88.48340558,112.0101624
5354,Liechtenstein,438,2019,NA,NA,89.52753883,113.1459655
5355,Liechtenstein,438,2020,NA,NA,90.77459086,113.3473307
5356,Sri Lanka,144,1970,NA,45.89537811,28.62295494,45.89537811
5357,Sri Lanka,144,1971,NA,48.26274872,35.76331808,48.26274872
5358,Sri Lanka,144,1972,NA,52.04502106,39.20033093,52.04502106
5359,Sri Lanka,144,1973,NA,52.05670166,41.5853176,52.05670166
5360,Sri Lanka,144,1974,NA,50.76964188,42.76285531,50.76964188
5361,Sri Lanka,144,1975,NA,NA,42.50135835,49.8368183
5362,Sri Lanka,144,1976,NA,47.84571075,41.78652811,47.84571075
5363,Sri Lanka,144,1977,NA,NA,41.10752767,48.61262994
5364,Sri Lanka,144,1978,NA,NA,41.61306535,49.67503697
5365,Sri Lanka,144,1979,NA,NA,41.84649564,51.44015822
5366,Sri Lanka,144,1980,NA,53.57323074,44.40556185,53.57323074
5367,Sri Lanka,144,1981,NA,54.35287094,46.08445894,54.35287094
5368,Sri Lanka,144,1982,NA,55.03305054,46.23790406,55.03305054
5369,Sri Lanka,144,1983,NA,57.12990952,48.48048106,57.12990952
5370,Sri Lanka,144,1984,NA,59.39268875,50.43092219,59.39268875
5371,Sri Lanka,144,1985,NA,61.13278961,54.69787982,61.13278961
5372,Sri Lanka,144,1986,58.67977,63.64554977,58.67977,63.64554977
5373,Sri Lanka,144,1987,NA,78.6809082,63.38557216,78.6809082
5374,Sri Lanka,144,1988,NA,80.44564056,67.43200205,80.44564056
5375,Sri Lanka,144,1989,NA,81.8990097,69.35331744,81.8990097
5376,Sri Lanka,144,1990,NA,82.91162109,70.86252857,82.91162109
5377,Sri Lanka,144,1991,NA,82.48008728,70.48059426,82.48008728
5378,Sri Lanka,144,1992,NA,84.34950256,72.56025679,84.34950256
5379,Sri Lanka,144,1993,NA,85.73091125,75.65700551,85.73091125
5380,Sri Lanka,144,1994,NA,87.61636353,76.62619354,87.61636353
5381,Sri Lanka,144,1995,NA,87.21930695,76.96830412,87.21930695
5382,Sri Lanka,144,1996,NA,NA,78.47435673,87.18721456
5383,Sri Lanka,144,1997,NA,NA,77.1956272,88.36872435
5384,Sri Lanka,144,1998,NA,NA,78.5895267,88.99256274
5385,Sri Lanka,144,1999,NA,NA,78.5291146,88.7958148
5386,Sri Lanka,144,2000,NA,NA,78.682245,89.42879664
5387,Sri Lanka,144,2001,NA,NA,80.06383307,92.13300864
5388,Sri Lanka,144,2002,NA,NA,80.00298484,91.84830174
5389,Sri Lanka,144,2003,NA,NA,81.31731902,92.99306195
5390,Sri Lanka,144,2004,NA,NA,81.11323996,92.70664812
5391,Sri Lanka,144,2005,NA,NA,83.44046846,93.76407433
5392,Sri Lanka,144,2006,NA,NA,84.27281391,94.05861918
5393,Sri Lanka,144,2007,NA,NA,83.89507356,94.31834301
5394,Sri Lanka,144,2008,NA,NA,84.74272807,95.67840576
5395,Sri Lanka,144,2009,NA,NA,84.55269799,95.4959206
5396,Sri Lanka,144,2010,84.03138,96.86139679,84.03138,96.86139679
5397,Sri Lanka,144,2011,85.2998,98.97299194,85.2998,98.97299194
5398,Sri Lanka,144,2012,NA,99.44696808,86.8206296,99.44696808
5399,Sri Lanka,144,2013,NA,99.48948669,87.5665514,99.48948669
5400,Sri Lanka,144,2014,NA,NA,88.77087709,98.96856166
5401,Sri Lanka,144,2015,NA,NA,88.65451928,98.14088295
5402,Sri Lanka,144,2016,NA,97.62885284,87.60169319,97.62885284
5403,Sri Lanka,144,2017,89.04229,98.02662659,89.04229,98.02662659
5404,Sri Lanka,144,2018,91.03783,100.3352203,91.03783,100.3352203
5405,Sri Lanka,144,2019,NA,NA,90.51530976,101.2203887
5406,Sri Lanka,144,2020,NA,NA,90.51203378,103.0133486
5407,Lesotho,426,1970,NA,10.76933002,4.549148166,10.76933002
5408,Lesotho,426,1971,4.50091,7.162940025,4.50091,7.162940025
5409,Lesotho,426,1972,NA,7.952630043,4.350992856,7.952630043
5410,Lesotho,426,1973,6.61697,10.70890999,6.61697,10.70890999
5411,Lesotho,426,1974,NA,NA,6.07260831,10.51780532
5412,Lesotho,426,1975,NA,12.16147041,6.894900434,12.16147041
5413,Lesotho,426,1976,NA,12.86919022,7.962483409,12.86919022
5414,Lesotho,426,1977,9.66879,13.3833704,9.66879,13.3833704
5415,Lesotho,426,1978,9.54373,13.40561008,9.54373,13.40561008
5416,Lesotho,426,1979,11.40432,15.59187031,11.40432,15.59187031
5417,Lesotho,426,1980,11.89129,16.3738308,11.89129,16.3738308
5418,Lesotho,426,1981,12.29596,17.76236916,12.29596,17.76236916
5419,Lesotho,426,1982,12.82625,18.19992065,12.82625,18.19992065
5420,Lesotho,426,1983,11.39326,19.92642975,11.39326,19.92642975
5421,Lesotho,426,1984,11.53595,20.45322037,11.53595,20.45322037
5422,Lesotho,426,1985,11.86896,20.8261795,11.86896,20.8261795
5423,Lesotho,426,1986,12.18406,21.43981934,12.18406,21.43981934
5424,Lesotho,426,1987,NA,22.85955048,13.65344149,22.85955048
5425,Lesotho,426,1988,NA,23.44557953,13.7131145,23.44557953
5426,Lesotho,426,1989,NA,23.26527977,14.68436488,23.26527977
5427,Lesotho,426,1990,NA,22.90975952,13.9459473,22.90975952
5428,Lesotho,426,1991,13.60304,22.50394058,13.60304,22.50394058
5429,Lesotho,426,1992,15.27388,23.75164032,15.27388,23.75164032
5430,Lesotho,426,1993,15.98705,24.56010056,15.98705,24.56010056
5431,Lesotho,426,1994,14.91292,26.58263016,14.91292,26.58263016
5432,Lesotho,426,1995,NA,27.81225967,16.29296113,27.81225967
5433,Lesotho,426,1996,16.46014,27.50097084,16.46014,27.50097084
5434,Lesotho,426,1997,NA,28.47694969,15.65529745,28.47694969
5435,Lesotho,426,1998,12.3668,27.99047089,12.3668,27.99047089
5436,Lesotho,426,1999,16.21034,28.17958069,16.21034,28.17958069
5437,Lesotho,426,2000,17.97381,28.28289032,17.97381,28.28289032
5438,Lesotho,426,2001,20.04806,30.33210945,20.04806,30.33210945
5439,Lesotho,426,2002,20.91766,31.8494606,20.91766,31.8494606
5440,Lesotho,426,2003,21.89832,33.14897919,21.89832,33.14897919
5441,Lesotho,426,2004,23.20564,35.97293854,23.20564,35.97293854
5442,Lesotho,426,2005,25.0859,38.51556015,25.0859,38.51556015
5443,Lesotho,426,2006,25.8478,40.06446838,25.8478,40.06446838
5444,Lesotho,426,2007,27.23189,43.2737999,27.23189,43.2737999
5445,Lesotho,426,2008,29.59115,46.44245148,29.59115,46.44245148
5446,Lesotho,426,2009,32.39088,50.929039,32.39088,50.929039
5447,Lesotho,426,2010,36.12128,56.26115036,36.12128,56.26115036
5448,Lesotho,426,2011,38.96832,59.76092148,38.96832,59.76092148
5449,Lesotho,426,2012,40.16248,62.17588043,40.16248,62.17588043
5450,Lesotho,426,2013,40.63024,60.41059113,40.63024,60.41059113
5451,Lesotho,426,2014,40.64296,60.21678162,40.64296,60.21678162
5452,Lesotho,426,2015,41.85947,60.67609024,41.85947,60.67609024
5453,Lesotho,426,2016,41.35206,58.51934052,41.35206,58.51934052
5454,Lesotho,426,2017,NA,62.01393127,44.799537,62.01393127
5455,Lesotho,426,2018,NA,NA,46.26552225,63.66029447
5456,Lesotho,426,2019,NA,NA,48.76270933,64.91966975
5457,Lesotho,426,2020,NA,NA,50.02852849,64.70316099
5458,Lithuania,440,1970,NA,NA,83.14717083,86.43156982
5459,Lithuania,440,1971,NA,NA,81.56153297,87.17759484
5460,Lithuania,440,1972,NA,NA,83.07528189,88.74666628
5461,Lithuania,440,1973,NA,NA,82.61285075,89.689501
5462,Lithuania,440,1974,NA,NA,84.49068023,90.67396599
5463,Lithuania,440,1975,NA,NA,84.85403268,92.84229268
5464,Lithuania,440,1976,NA,NA,87.68850728,93.70474529
5465,Lithuania,440,1977,NA,NA,86.27664087,94.7523803
5466,Lithuania,440,1978,NA,NA,89.62300106,95.96341746
5467,Lithuania,440,1979,NA,NA,89.93949278,97.25032294
5468,Lithuania,440,1980,NA,NA,90.31639955,98.68602693
5469,Lithuania,440,1981,NA,NA,92.62068707,99.6133526
5470,Lithuania,440,1982,NA,NA,92.47212614,101.135934
5471,Lithuania,440,1983,NA,NA,93.50718721,103.4075713
5472,Lithuania,440,1984,NA,NA,94.08413704,105.0863765
5473,Lithuania,440,1985,NA,NA,95.17126419,106.2205817
5474,Lithuania,440,1986,NA,106.4029007,95.60802305,106.4029007
5475,Lithuania,440,1987,NA,NA,95.71123513,103.424553
5476,Lithuania,440,1988,NA,NA,94.62794321,100.8593567
5477,Lithuania,440,1989,NA,97.52249146,91.88982399,97.52249146
5478,Lithuania,440,1990,NA,95.00505066,90.43249656,95.00505066
5479,Lithuania,440,1991,NA,91.94700623,88.74133537,91.94700623
5480,Lithuania,440,1992,NA,88.83999634,85.42046574,88.83999634
5481,Lithuania,440,1993,NA,84.38307953,81.82902075,84.38307953
5482,Lithuania,440,1994,NA,82.86621094,80.70059599,82.86621094
5483,Lithuania,440,1995,83.08933,84.23988342,83.08933,84.23988342
5484,Lithuania,440,1996,85.24298,87.64798737,85.24298,87.64798737
5485,Lithuania,440,1997,NA,90.69735718,86.48705983,90.69735718
5486,Lithuania,440,1998,89.39312,92.61846161,89.39312,92.61846161
5487,Lithuania,440,1999,89.18803,94.21491241,89.18803,94.21491241
5488,Lithuania,440,2000,90.95167,96.91568756,90.95167,96.91568756
5489,Lithuania,440,2001,92.71941,99.62364197,92.71941,99.62364197
5490,Lithuania,440,2002,94.48267,102.2917099,94.48267,102.2917099
5491,Lithuania,440,2003,96.39001,105.0201721,96.39001,105.0201721
5492,Lithuania,440,2004,97.50945,103.0095367,97.50945,103.0095367
5493,Lithuania,440,2005,98.60829,104.4972382,98.60829,104.4972382
5494,Lithuania,440,2006,99.64591,107.0048523,99.64591,107.0048523
5495,Lithuania,440,2007,99.30088,106.9292908,99.30088,106.9292908
5496,Lithuania,440,2008,98.24224,106.1087799,98.24224,106.1087799
5497,Lithuania,440,2009,97.24047,104.7558823,97.24047,104.7558823
5498,Lithuania,440,2010,96.98128,105.0682678,96.98128,105.0682678
5499,Lithuania,440,2011,97.30754,106.0081635,97.30754,106.0081635
5500,Lithuania,440,2012,97.04006,106.1735077,97.04006,106.1735077
5501,Lithuania,440,2013,97.46028,108.9944077,97.46028,108.9944077
5502,Lithuania,440,2014,97.59719,108.1847763,97.59719,108.1847763
5503,Lithuania,440,2015,97.50248,107.6729279,97.50248,107.6729279
5504,Lithuania,440,2016,97.52441,107.4297714,97.52441,107.4297714
5505,Lithuania,440,2017,98.42562,108.4017563,98.42562,108.4017563
5506,Lithuania,440,2018,NA,108.2379379,96.06501538,108.2379379
5507,Lithuania,440,2019,NA,NA,95.52621627,110.2089953
5508,Lithuania,440,2020,NA,NA,95.79614489,110.8125169
5509,Luxembourg,442,1970,NA,NA,36.96633287,45.54133213
5510,Luxembourg,442,1971,44.26315,47.36508179,44.26315,47.36508179
5511,Luxembourg,442,1972,44.19388,47.25772095,44.19388,47.25772095
5512,Luxembourg,442,1973,44.37488,47.67554092,44.37488,47.67554092
5513,Luxembourg,442,1974,44.90214,48.10480881,44.90214,48.10480881
5514,Luxembourg,442,1975,55.42114,58.31649017,55.42114,58.31649017
5515,Luxembourg,442,1976,56.31357,59.68906021,56.31357,59.68906021
5516,Luxembourg,442,1977,57.35547,60.76734924,57.35547,60.76734924
5517,Luxembourg,442,1978,58.51042,62.34061813,58.51042,62.34061813
5518,Luxembourg,442,1979,NA,62.61101151,56.69161727,62.61101151
5519,Luxembourg,442,1980,NA,63.13656998,55.87217456,63.13656998
5520,Luxembourg,442,1981,NA,71.84078217,61.50217996,71.84078217
5521,Luxembourg,442,1982,67.68719,73.41973114,67.68719,73.41973114
5522,Luxembourg,442,1983,68.13755,74.81568909,68.13755,74.81568909
5523,Luxembourg,442,1984,68.39266,75.84432983,68.39266,75.84432983
5524,Luxembourg,442,1985,NA,NA,67.64817476,76.43500247
5525,Luxembourg,442,1986,67.4901,76.35942078,67.4901,76.35942078
5526,Luxembourg,442,1987,66.99335,76.17224884,66.99335,76.17224884
5527,Luxembourg,442,1988,60.9687,70.84461975,60.9687,70.84461975
5528,Luxembourg,442,1989,NA,NA,61.36764703,71.12694757
5529,Luxembourg,442,1990,NA,NA,60.95020816,70.07272077
5530,Luxembourg,442,1991,NA,NA,60.813877,69.51529407
5531,Luxembourg,442,1992,NA,68.93274689,61.32270977,68.93274689
5532,Luxembourg,442,1993,NA,72.2158432,60.93790906,72.2158432
5533,Luxembourg,442,1994,NA,75.42949677,62.78824537,75.42949677
5534,Luxembourg,442,1995,65.99029,82.87055206,65.99029,82.87055206
5535,Luxembourg,442,1996,69.39835,88.04383087,69.39835,88.04383087
5536,Luxembourg,442,1997,69.35206,90.09166718,69.35206,90.09166718
5537,Luxembourg,442,1998,NA,90.65242767,76.34623206,90.65242767
5538,Luxembourg,442,1999,83.9704,97.39679718,83.9704,97.39679718
5539,Luxembourg,442,2000,83.93834,97.06419373,83.93834,97.06419373
5540,Luxembourg,442,2001,80.66896,97.23677063,80.66896,97.23677063
5541,Luxembourg,442,2002,79.99208,96.2585907,79.99208,96.2585907
5542,Luxembourg,442,2003,80.10576,96.11029816,80.10576,96.11029816
5543,Luxembourg,442,2004,79.72127,95.46379089,79.72127,95.46379089
5544,Luxembourg,442,2005,82.97076,95.36266327,82.97076,95.36266327
5545,Luxembourg,442,2006,83.49789,95.90557098,83.49789,95.90557098
5546,Luxembourg,442,2007,84.14165,96.71694946,84.14165,96.71694946
5547,Luxembourg,442,2008,84.99195,97.48297119,84.99195,97.48297119
5548,Luxembourg,442,2009,NA,NA,86.43527566,99.48406355
5549,Luxembourg,442,2010,86.77192,101.290657,86.77192,101.290657
5550,Luxembourg,442,2011,86.47169,101.0224609,86.47169,101.0224609
5551,Luxembourg,442,2012,85.92268,100.3607178,85.92268,100.3607178
5552,Luxembourg,442,2013,85.70984,102.7363205,85.70984,102.7363205
5553,Luxembourg,442,2014,84.97239,102.7083893,84.97239,102.7083893
5554,Luxembourg,442,2015,84.43463,102.3193588,84.43463,102.3193588
5555,Luxembourg,442,2016,84.63978,103.6651611,84.63978,103.6651611
5556,Luxembourg,442,2017,83.58238,103.6550522,83.58238,103.6550522
5557,Luxembourg,442,2018,NA,104.3004837,86.68980783,104.3004837
5558,Luxembourg,442,2019,NA,NA,88.32330218,104.5339238
5559,Luxembourg,442,2020,NA,NA,89.15781644,106.6488663
5560,Latvia,428,1970,NA,NA,84.44028595,89.07533201
5561,Latvia,428,1971,NA,NA,80.21033161,88.63168026
5562,Latvia,428,1972,NA,NA,83.30453723,90.58606929
5563,Latvia,428,1973,NA,NA,81.75012688,91.97159945
5564,Latvia,428,1974,NA,NA,82.73047135,93.37827375
5565,Latvia,428,1975,NA,NA,83.68606778,94.30333228
5566,Latvia,428,1976,NA,NA,84.18340821,94.62300887
5567,Latvia,428,1977,NA,NA,83.97782427,95.95384584
5568,Latvia,428,1978,NA,NA,84.91432437,97.70747614
5569,Latvia,428,1979,NA,NA,86.14007015,98.73618517
5570,Latvia,428,1980,NA,NA,87.22462749,100.1943673
5571,Latvia,428,1981,NA,100.7873688,88.28738433,100.7873688
5572,Latvia,428,1982,NA,102.8733597,89.14176308,102.8733597
5573,Latvia,428,1983,NA,104.3292999,90.67750014,104.3292999
5574,Latvia,428,1984,NA,105.0171509,89.48337632,105.0171509
5575,Latvia,428,1985,NA,105.0663376,89.13586112,105.0663376
5576,Latvia,428,1986,NA,103.7604523,90.21585921,103.7604523
5577,Latvia,428,1987,NA,102.1891632,90.49663238,102.1891632
5578,Latvia,428,1988,NA,99.79409027,90.19476393,99.79409027
5579,Latvia,428,1989,NA,97.84877777,89.24988785,97.84877777
5580,Latvia,428,1990,NA,95.46250916,88.23553517,95.46250916
5581,Latvia,428,1991,NA,92.87384796,84.94217876,92.87384796
5582,Latvia,428,1992,NA,90.46282196,83.45983005,90.46282196
5583,Latvia,428,1993,NA,89.04586792,80.40593981,89.04586792
5584,Latvia,428,1994,78.85201,89.25631714,78.85201,89.25631714
5585,Latvia,428,1995,NA,88.86934662,78.62955063,88.86934662
5586,Latvia,428,1996,NA,87.07849884,78.11642217,87.07849884
5587,Latvia,428,1997,NA,85.3691864,76.79148366,85.3691864
5588,Latvia,428,1998,NA,86.82959747,76.31034355,86.82959747
5589,Latvia,428,1999,NA,87.32855225,76.48154271,87.32855225
5590,Latvia,428,2000,NA,90.06597137,78.44139738,90.06597137
5591,Latvia,428,2001,NA,92.85581207,80.7050292,92.85581207
5592,Latvia,428,2002,NA,95.29273224,81.61389183,95.29273224
5593,Latvia,428,2003,NA,96.53778839,83.24674416,96.53778839
5594,Latvia,428,2004,NA,99.29524231,87.06772618,99.29524231
5595,Latvia,428,2005,NA,102.6863174,88.90704138,102.6863174
5596,Latvia,428,2006,NA,103.9654007,90.00605866,103.9654007
5597,Latvia,428,2007,NA,103.9212418,90.26764716,103.9212418
5598,Latvia,428,2008,91.06387,104.8975677,91.06387,104.8975677
5599,Latvia,428,2009,89.64194,99.42040253,89.64194,99.42040253
5600,Latvia,428,2010,90.3935,102.8221588,90.3935,102.8221588
5601,Latvia,428,2011,91.40143,105.5657883,91.40143,105.5657883
5602,Latvia,428,2012,90.9881,106.3448029,90.9881,106.3448029
5603,Latvia,428,2013,93.35256,114.7768097,93.35256,114.7768097
5604,Latvia,428,2014,92.92582,113.7069321,92.92582,113.7069321
5605,Latvia,428,2015,92.86996,112.3566513,92.86996,112.3566513
5606,Latvia,428,2016,93.58713,111.2968063,93.58713,111.2968063
5607,Latvia,428,2017,93.79965,110.7232513,93.79965,110.7232513
5608,Latvia,428,2018,NA,109.1557007,91.93990163,109.1557007
5609,Latvia,428,2019,NA,NA,91.78229937,110.0237294
5610,Latvia,428,2020,NA,NA,91.06063352,110.4969936
5611,"Macao SAR, China",446,1970,NA,NA,5.906956817,17.88796745
5612,"Macao SAR, China",446,1971,NA,20.11861992,9.287799941,20.11861992
5613,"Macao SAR, China",446,1972,NA,19.38686943,10.81883972,19.38686943
5614,"Macao SAR, China",446,1973,NA,21.24901962,11.44325655,21.24901962
5615,"Macao SAR, China",446,1974,NA,22.93161964,13.06437295,22.93161964
5616,"Macao SAR, China",446,1975,NA,21.43969917,13.26029515,21.43969917
5617,"Macao SAR, China",446,1976,NA,28.12515068,16.26945151,28.12515068
5618,"Macao SAR, China",446,1977,NA,37.02217865,20.35281701,37.02217865
5619,"Macao SAR, China",446,1978,NA,36.97663116,24.27221084,36.97663116
5620,"Macao SAR, China",446,1979,NA,46.5984993,29.5699485,46.5984993
5621,"Macao SAR, China",446,1980,NA,NA,31.9672308,48.00277525
5622,"Macao SAR, China",446,1981,NA,NA,34.36395618,48.82944663
5623,"Macao SAR, China",446,1982,NA,NA,35.48484696,49.62513961
5624,"Macao SAR, China",446,1983,NA,NA,36.0314934,50.42992952
5625,"Macao SAR, China",446,1984,NA,NA,38.9845698,51.75197347
5626,"Macao SAR, China",446,1985,NA,NA,39.02930662,53.62221823
5627,"Macao SAR, China",446,1986,NA,NA,39.77472805,54.64686307
5628,"Macao SAR, China",446,1987,NA,NA,40.09387176,56.59400324
5629,"Macao SAR, China",446,1988,NA,NA,43.06179604,56.97412934
5630,"Macao SAR, China",446,1989,NA,NA,44.98959533,59.83354966
5631,"Macao SAR, China",446,1990,47.39465,61.14693832,47.39465,61.14693832
5632,"Macao SAR, China",446,1991,NA,NA,51.44156726,66.47738917
5633,"Macao SAR, China",446,1992,56.34839,72.33847809,56.34839,72.33847809
5634,"Macao SAR, China",446,1993,NA,76.30653381,59.50010389,76.30653381
5635,"Macao SAR, China",446,1994,NA,NA,60.61602793,77.04739093
5636,"Macao SAR, China",446,1995,NA,NA,61.70841024,77.43588658
5637,"Macao SAR, China",446,1996,NA,NA,62.09884127,78.14091961
5638,"Macao SAR, China",446,1997,NA,NA,62.66896129,77.43733146
5639,"Macao SAR, China",446,1998,NA,NA,63.76466949,78.80495303
5640,"Macao SAR, China",446,1999,65.31127,79.62162018,65.31127,79.62162018
5641,"Macao SAR, China",446,2000,68.89933,83.08939362,68.89933,83.08939362
5642,"Macao SAR, China",446,2001,71.12782,85.84938812,71.12782,85.84938812
5643,"Macao SAR, China",446,2002,70.35038,85.59176636,70.35038,85.59176636
5644,"Macao SAR, China",446,2003,70.06409,85.75592804,70.06409,85.75592804
5645,"Macao SAR, China",446,2004,69.70536,87.00588989,69.70536,87.00588989
5646,"Macao SAR, China",446,2005,69.30647,86.2536087,69.30647,86.2536087
5647,"Macao SAR, China",446,2006,68.8992,87.13446045,68.8992,87.13446045
5648,"Macao SAR, China",446,2007,68.66616,87.89656067,68.66616,87.89656067
5649,"Macao SAR, China",446,2008,68.43152,83.78536987,68.43152,83.78536987
5650,"Macao SAR, China",446,2009,69.90853,84.6400528,69.90853,84.6400528
5651,"Macao SAR, China",446,2010,72.4191,87.78392792,72.4191,87.78392792
5652,"Macao SAR, China",446,2011,74.75342,91.32930756,74.75342,91.32930756
5653,"Macao SAR, China",446,2012,75.05218,92.06546021,75.05218,92.06546021
5654,"Macao SAR, China",446,2013,75.33974,92.37996674,75.33974,92.37996674
5655,"Macao SAR, China",446,2014,76.03664,93.2073288,76.03664,93.2073288
5656,"Macao SAR, China",446,2015,77.74461,94.5390625,77.74461,94.5390625
5657,"Macao SAR, China",446,2016,81.70815,98.55654144,81.70815,98.55654144
5658,"Macao SAR, China",446,2017,84.38217,99.99272156,84.38217,99.99272156
5659,"Macao SAR, China",446,2018,86.42111,101.0366364,86.42111,101.0366364
5660,"Macao SAR, China",446,2019,NA,101.0366898,86.34468589,101.0366898
5661,"Macao SAR, China",446,2020,NA,NA,86.87192897,102.3894456
5662,Morocco,504,1970,NA,NA,3.715603498,11.63398956
5663,Morocco,504,1971,NA,11.25432014,6.376374421,11.25432014
5664,Morocco,504,1972,NA,11.36526012,6.977919353,11.36526012
5665,Morocco,504,1973,NA,11.7390604,7.952660067,11.7390604
5666,Morocco,504,1974,NA,12.23544025,8.915790898,12.23544025
5667,Morocco,504,1975,NA,13.16882992,9.377005463,13.16882992
5668,Morocco,504,1976,NA,15.2987299,9.857184225,15.2987299
5669,Morocco,504,1977,NA,16.24411011,11.82189493,16.24411011
5670,Morocco,504,1978,NA,17.69920921,12.9100359,17.69920921
5671,Morocco,504,1979,NA,19.44955063,13.84647724,19.44955063
5672,Morocco,504,1980,NA,20.91130066,15.1398758,20.91130066
5673,Morocco,504,1981,NA,22.50856972,16.65971453,22.50856972
5674,Morocco,504,1982,NA,24.8358593,17.87439653,24.8358593
5675,Morocco,504,1983,NA,26.83432007,19.31412753,26.83432007
5676,Morocco,504,1984,NA,28.71692085,20.18737422,28.71692085
5677,Morocco,504,1985,NA,30.70552063,21.99376639,30.70552063
5678,Morocco,504,1986,NA,33.55123901,24.40559962,33.55123901
5679,Morocco,504,1987,NA,35.62324142,26.40477727,35.62324142
5680,Morocco,504,1988,NA,37.52259827,28.02196795,37.52259827
5681,Morocco,504,1989,NA,37.12696075,28.44759493,37.12696075
5682,Morocco,504,1990,NA,37.35488129,29.03643031,37.35488129
5683,Morocco,504,1991,NA,35.69779968,28.34298015,35.69779968
5684,Morocco,504,1992,NA,36.37923813,29.3377799,36.37923813
5685,Morocco,504,1993,NA,36.88452911,29.18389538,36.88452911
5686,Morocco,504,1994,NA,37.93490982,30.16620051,37.93490982
5687,Morocco,504,1995,NA,38.08884811,31.10800442,38.08884811
5688,Morocco,504,1996,NA,38.0743103,30.26474058,38.0743103
5689,Morocco,504,1997,NA,38.09009933,31.27272752,38.09009933
5690,Morocco,504,1998,NA,36.64820862,30.38371746,36.64820862
5691,Morocco,504,1999,NA,37.00091934,30.69182377,37.00091934
5692,Morocco,504,2000,NA,38.68384171,30.37273743,38.68384171
5693,Morocco,504,2001,NA,40.50539017,31.87965713,40.50539017
5694,Morocco,504,2002,NA,42.90879822,33.56587816,42.90879822
5695,Morocco,504,2003,NA,45.17744064,35.39371818,45.17744064
5696,Morocco,504,2004,NA,48.55310822,37.63127775,48.55310822
5697,Morocco,504,2005,40.1431,50.3502388,40.1431,50.3502388
5698,Morocco,504,2006,42.48918,53.07535172,42.48918,53.07535172
5699,Morocco,504,2007,45.26555,56.10345078,45.26555,56.10345078
5700,Morocco,504,2008,47.38257,58.19758987,47.38257,58.19758987
5701,Morocco,504,2009,NA,60.96900177,48.98396297,60.96900177
5702,Morocco,504,2010,51.01615,63.2908287,51.01615,63.2908287
5703,Morocco,504,2011,53.84359,66.51796722,53.84359,66.51796722
5704,Morocco,504,2012,56.69899,69.74756622,56.69899,69.74756622
5705,Morocco,504,2013,NA,NA,58.68818546,71.4343747
5706,Morocco,504,2014,NA,NA,60.15479311,72.89424485
5707,Morocco,504,2015,NA,NA,60.74524531,74.83860652
5708,Morocco,504,2016,NA,NA,62.53320079,76.49303779
5709,Morocco,504,2017,63.46699,79.86486816,63.46699,79.86486816
5710,Morocco,504,2018,64.4924,80.22619629,64.4924,80.22619629
5711,Morocco,504,2019,NA,81.18557739,66.43625796,81.18557739
5712,Morocco,504,2020,NA,NA,68.66861744,81.55356491
5713,Moldova,498,1970,NA,NA,67.4896571,72.82905933
5714,Moldova,498,1971,NA,NA,65.56047207,72.59155347
5715,Moldova,498,1972,NA,NA,67.27217288,74.22258342
5716,Moldova,498,1973,NA,NA,66.31079825,73.47209928
5717,Moldova,498,1974,NA,NA,65.98741888,76.15352712
5718,Moldova,498,1975,NA,NA,69.14223985,78.1527327
5719,Moldova,498,1976,NA,NA,71.02072946,77.80220847
5720,Moldova,498,1977,NA,NA,70.52350062,80.12030744
5721,Moldova,498,1978,NA,NA,71.57375352,81.4658503
5722,Moldova,498,1979,NA,NA,73.18265361,81.49870343
5723,Moldova,498,1980,NA,NA,73.35648021,80.7190337
5724,Moldova,498,1981,NA,NA,74.99831065,83.68970214
5725,Moldova,498,1982,NA,NA,74.91288091,84.49000613
5726,Moldova,498,1983,NA,NA,74.38905818,84.28784912
5727,Moldova,498,1984,NA,NA,75.59298706,85.25355578
5728,Moldova,498,1985,NA,NA,77.69119753,86.1013276
5729,Moldova,498,1986,NA,NA,79.35304804,88.69861912
5730,Moldova,498,1987,NA,NA,78.76880574,89.45387362
5731,Moldova,498,1988,NA,NA,81.69000444,91.07888886
5732,Moldova,498,1989,NA,NA,81.40048861,92.43513701
5733,Moldova,498,1990,NA,93.98165131,83.40181436,93.98165131
5734,Moldova,498,1991,NA,90.41329956,81.84444726,90.41329956
5735,Moldova,498,1992,NA,87.14572906,80.17734333,87.14572906
5736,Moldova,498,1993,NA,84.63749695,78.63654596,84.63749695
5737,Moldova,498,1994,NA,83.68205261,77.19028536,83.68205261
5738,Moldova,498,1995,NA,81.75505829,76.27702856,81.75505829
5739,Moldova,498,1996,NA,80.29264832,73.44886426,80.29264832
5740,Moldova,498,1997,NA,79.77570343,72.53854404,79.77570343
5741,Moldova,498,1998,NA,NA,73.68417571,81.31383631
5742,Moldova,498,1999,NA,82.9105835,76.27933037,82.9105835
5743,Moldova,498,2000,78.24249,81.59142303,78.24249,81.59142303
5744,Moldova,498,2001,78.03685,81.46826172,78.03685,81.46826172
5745,Moldova,498,2002,78.91573,83.44441223,78.91573,83.44441223
5746,Moldova,498,2003,80.06647,85.07274628,80.06647,85.07274628
5747,Moldova,498,2004,81.07953,86.88433838,81.07953,86.88433838
5748,Moldova,498,2005,81.78983,88.06252289,81.78983,88.06252289
5749,Moldova,498,2006,81.34888,89.32212067,81.34888,89.32212067
5750,Moldova,498,2007,80.55401,88.5539093,80.55401,88.5539093
5751,Moldova,498,2008,83.49852,88.23475647,83.49852,88.23475647
5752,Moldova,498,2009,79.55915,88.59664154,79.55915,88.59664154
5753,Moldova,498,2010,78.62414,87.98113251,78.62414,87.98113251
5754,Moldova,498,2011,77.74841,87.71936798,77.74841,87.71936798
5755,Moldova,498,2012,77.909,88.19586945,77.909,88.19586945
5756,Moldova,498,2013,77.19155,88.33605194,77.19155,88.33605194
5757,Moldova,498,2014,76.86421,87.32076263,76.86421,87.32076263
5758,Moldova,498,2015,76.40056,86.10812378,76.40056,86.10812378
5759,Moldova,498,2016,76.59364,85.60781097,76.59364,85.60781097
5760,Moldova,498,2017,77.85475,86.83374023,77.85475,86.83374023
5761,Moldova,498,2018,77.95594,86.90614319,77.95594,86.90614319
5762,Moldova,498,2019,NA,86.36389923,77.8084325,86.36389923
5763,Moldova,498,2020,NA,NA,77.21230573,88.28276972
5764,Madagascar,450,1970,NA,NA,4.358236722,11.39689753
5765,Madagascar,450,1971,NA,11.10937023,5.029010239,11.10937023
5766,Madagascar,450,1972,NA,10.90874004,6.08779375,10.90874004
5767,Madagascar,450,1973,NA,NA,6.787808532,10.99126003
5768,Madagascar,450,1974,NA,11.14764023,7.446322603,11.14764023
5769,Madagascar,450,1975,NA,NA,6.902487398,11.58046433
5770,Madagascar,450,1976,NA,NA,6.276007929,10.40902896
5771,Madagascar,450,1977,NA,NA,6.901679136,11.17192062
5772,Madagascar,450,1978,NA,NA,7.163949335,11.53516277
5773,Madagascar,450,1979,NA,13.23682976,8.670875923,13.23682976
5774,Madagascar,450,1980,NA,17.04902077,10.60679368,17.04902077
5775,Madagascar,450,1981,NA,NA,13.1253203,21.0574462
5776,Madagascar,450,1982,NA,NA,16.03790203,25.25029924
5777,Madagascar,450,1983,NA,NA,19.93573996,29.52525427
5778,Madagascar,450,1984,NA,34.18878937,22.64579337,34.18878937
5779,Madagascar,450,1985,NA,NA,23.30631827,30.33037893
5780,Madagascar,450,1986,NA,NA,22.73940228,26.00612134
5781,Madagascar,450,1987,NA,NA,20.27206049,23.41159687
5782,Madagascar,450,1988,NA,20.80899048,17.95468351,20.80899048
5783,Madagascar,450,1989,NA,18.98813057,15.85420136,18.98813057
5784,Madagascar,450,1990,NA,18.57879066,14.78159675,18.57879066
5785,Madagascar,450,1991,NA,NA,13.53548262,18.72502196
5786,Madagascar,450,1992,NA,NA,14.22707598,19.55652912
5787,Madagascar,450,1993,NA,NA,14.33762507,19.97241951
5788,Madagascar,450,1994,NA,NA,14.18496607,19.22832213
5789,Madagascar,450,1995,NA,NA,14.16007292,18.42875179
5790,Madagascar,450,1996,NA,NA,13.7075875,18.87922193
5791,Madagascar,450,1997,NA,NA,13.9051501,20.56744157
5792,Madagascar,450,1998,NA,NA,15.39140203,21.6979107
5793,Madagascar,450,1999,NA,NA,16.03339517,21.80894268
5794,Madagascar,450,2000,NA,NA,15.59733512,20.47003774
5795,Madagascar,450,2001,NA,NA,14.40825917,21.39287217
5796,Madagascar,450,2002,NA,NA,15.13548426,22.08290253
5797,Madagascar,450,2003,NA,NA,14.55518454,20.74508614
5798,Madagascar,450,2004,NA,NA,15.77935813,20.28871967
5799,Madagascar,450,2005,17.29953,21.46611023,17.29953,21.46611023
5800,Madagascar,450,2006,NA,24.25756073,19.08400566,24.25756073
5801,Madagascar,450,2007,21.80847,26.83469009,21.80847,26.83469009
5802,Madagascar,450,2008,23.29579,29.36144066,23.29579,29.36144066
5803,Madagascar,450,2009,24.93753,30.65084076,24.93753,30.65084076
5804,Madagascar,450,2010,NA,NA,26.7442932,33.52478658
5805,Madagascar,450,2011,29.93668,36.74787903,29.93668,36.74787903
5806,Madagascar,450,2012,30.99363,38.11174011,30.99363,38.11174011
5807,Madagascar,450,2013,NA,NA,30.79074888,38.53409191
5808,Madagascar,450,2014,31.01487,38.35387039,31.01487,38.35387039
5809,Madagascar,450,2015,30.28786,38.51202011,30.28786,38.51202011
5810,Madagascar,450,2016,30.14792,38.31158829,30.14792,38.31158829
5811,Madagascar,450,2017,29.12022,36.90052032,29.12022,36.90052032
5812,Madagascar,450,2018,29.84739,36.52693176,29.84739,36.52693176
5813,Madagascar,450,2019,NA,34.59550095,28.56927394,34.59550095
5814,Madagascar,450,2020,NA,NA,29.14765323,34.73542169
5815,Maldives,462,1970,NA,1.95867002,0.703620126,1.95867002
5816,Maldives,462,1971,NA,1.881719947,0.836274555,1.881719947
5817,Maldives,462,1972,NA,NA,1.353944969,3.463897751
5818,Maldives,462,1973,NA,NA,1.601503324,4.939818886
5819,Maldives,462,1974,NA,NA,2.497007209,6.629143562
5820,Maldives,462,1975,NA,NA,2.349876835,5.806920517
5821,Maldives,462,1976,NA,NA,2.275470298,6.536933447
5822,Maldives,462,1977,NA,NA,2.89500096,6.545460953
5823,Maldives,462,1978,NA,NA,2.24829619,5.247636385
5824,Maldives,462,1979,NA,NA,2.438043108,4.930637239
5825,Maldives,462,1980,NA,3.746390104,1.92069127,3.746390104
5826,Maldives,462,1981,NA,4.431419849,1.89584431,4.431419849
5827,Maldives,462,1982,NA,6.618299961,2.947782343,6.618299961
5828,Maldives,462,1983,NA,9.488069534,3.947379631,9.488069534
5829,Maldives,462,1984,NA,NA,6.031146196,12.58516157
5830,Maldives,462,1985,NA,NA,8.591387925,16.85400965
5831,Maldives,462,1986,NA,NA,12.11428258,20.83093483
5832,Maldives,462,1987,NA,NA,14.97697586,24.90784758
5833,Maldives,462,1988,NA,NA,18.82649622,28.14129929
5834,Maldives,462,1989,NA,NA,21.6738193,32.49074286
5835,Maldives,462,1990,NA,NA,23.91135118,34.00070565
5836,Maldives,462,1991,NA,NA,26.58910486,38.46642658
5837,Maldives,462,1992,NA,NA,31.48670271,43.62077416
5838,Maldives,462,1993,NA,NA,33.22233368,46.67923585
5839,Maldives,462,1994,NA,50.36463928,35.75111843,50.36463928
5840,Maldives,462,1995,NA,52.88452911,38.54321901,52.88452911
5841,Maldives,462,1996,NA,56.12990952,40.24325748,56.12990952
5842,Maldives,462,1997,NA,65.0821991,43.61613686,65.0821991
5843,Maldives,462,1998,NA,34.36109924,32.66803554,34.36109924
5844,Maldives,462,1999,29.42214,40.05987167,29.42214,40.05987167
5845,Maldives,462,2000,36.88029,51.29454041,36.88029,51.29454041
5846,Maldives,462,2001,NA,60.84666824,43.20188325,60.84666824
5847,Maldives,462,2002,47.03503,61.06898117,47.03503,61.06898117
5848,Maldives,462,2003,NA,67.7062912,51.01631497,67.7062912
5849,Maldives,462,2004,NA,67.87317657,53.80437459,67.87317657
5850,Maldives,462,2005,NA,NA,55.67953959,69.7115998
5851,Maldives,462,2006,NA,NA,57.09353598,70.56312424
5852,Maldives,462,2007,NA,NA,59.32078236,71.62904311
5853,Maldives,462,2008,NA,NA,60.2129585,74.02061227
5854,Maldives,462,2009,NA,NA,61.38825832,75.34426486
5855,Maldives,462,2010,NA,NA,63.69703474,77.79975886
5856,Maldives,462,2011,NA,NA,67.22122842,79.43596264
5857,Maldives,462,2012,NA,NA,66.96688866,79.81244871
5858,Maldives,462,2013,NA,NA,66.86588196,79.69791305
5859,Maldives,462,2014,NA,NA,66.81392081,81.01513663
5860,Maldives,462,2015,NA,NA,68.12193048,81.89187061
5861,Maldives,462,2016,NA,NA,69.27050129,83.22726158
5862,Maldives,462,2017,NA,NA,70.22541652,84.73080676
5863,Maldives,462,2018,NA,85.27813721,72.44755822,85.27813721
5864,Maldives,462,2019,NA,81.32687378,71.08624064,81.32687378
5865,Maldives,462,2020,NA,NA,70.28721604,82.12847511
5866,Mexico,484,1970,NA,NA,6.953083882,20.96367333
5867,Mexico,484,1971,NA,21.72648048,10.713035,21.72648048
5868,Mexico,484,1972,NA,23.45034027,12.76803721,23.45034027
5869,Mexico,484,1973,NA,26.18873978,15.87418722,26.18873978
5870,Mexico,484,1974,NA,28.88978958,17.60927546,28.88978958
5871,Mexico,484,1975,NA,31.30151939,20.36699602,31.30151939
5872,Mexico,484,1976,NA,34.97874069,23.24318236,34.97874069
5873,Mexico,484,1977,NA,37.81752014,25.3221288,37.81752014
5874,Mexico,484,1978,NA,39.42660904,27.81779128,39.42660904
5875,Mexico,484,1979,NA,42.71453857,30.53893119,42.71453857
5876,Mexico,484,1980,NA,45.26966095,33.00121719,45.26966095
5877,Mexico,484,1981,NA,48.44015121,35.73540735,48.44015121
5878,Mexico,484,1982,NA,52.82170868,37.44430829,52.82170868
5879,Mexico,484,1983,NA,55.00307846,41.76666042,55.00307846
5880,Mexico,484,1984,NA,56.75376129,43.69687225,56.75376129
5881,Mexico,484,1985,NA,56.89992905,45.48988584,56.89992905
5882,Mexico,484,1986,47.10249,58.07146072,47.10249,58.07146072
5883,Mexico,484,1987,47.94386,58.08023834,47.94386,58.08023834
5884,Mexico,484,1988,47.44333,57.84991837,47.44333,57.84991837
5885,Mexico,484,1989,45.88711,57.43997955,45.88711,57.43997955
5886,Mexico,484,1990,46.72132,56.10926056,46.72132,56.10926056
5887,Mexico,484,1991,46.10101,54.78707886,46.10101,54.78707886
5888,Mexico,484,1992,NA,54.86931992,45.17893466,54.86931992
5889,Mexico,484,1993,NA,55.4769516,45.96177615,55.4769516
5890,Mexico,484,1994,47.71012,56.87181091,47.71012,56.87181091
5891,Mexico,484,1995,49.32331,58.89295959,49.32331,58.89295959
5892,Mexico,484,1996,51.15111,61.08742905,51.15111,61.08742905
5893,Mexico,484,1997,NA,63.43072128,51.35138288,63.43072128
5894,Mexico,484,1998,NA,67.05233765,53.95495553,67.05233765
5895,Mexico,484,1999,54.98575,69.20176697,54.98575,69.20176697
5896,Mexico,484,2000,56.09204,71.76502991,56.09204,71.76502991
5897,Mexico,484,2001,NA,73.43566895,57.72633321,73.43566895
5898,Mexico,484,2002,60.41548,76.0056076,60.41548,76.0056076
5899,Mexico,484,2003,63.26205,79.86402893,63.26205,79.86402893
5900,Mexico,484,2004,65.15369,81.42749023,65.15369,81.42749023
5901,Mexico,484,2005,66.67768,82.30407715,66.67768,82.30407715
5902,Mexico,484,2006,67.83849,84.08560181,67.83849,84.08560181
5903,Mexico,484,2007,68.93457,84.90705109,68.93457,84.90705109
5904,Mexico,484,2008,69.60395,86.42752838,69.60395,86.42752838
5905,Mexico,484,2009,69.68225,85.93801117,69.68225,85.93801117
5906,Mexico,484,2010,70.08479,87.0699234,70.08479,87.0699234
5907,Mexico,484,2011,70.65515,88.19017792,70.65515,88.19017792
5908,Mexico,484,2012,71.82661,90.66719818,71.82661,90.66719818
5909,Mexico,484,2013,75.56968,93.3275528,75.56968,93.3275528
5910,Mexico,484,2014,77.66257,97.34338379,77.66257,97.34338379
5911,Mexico,484,2015,80.02575,100.8327408,80.02575,100.8327408
5912,Mexico,484,2016,81.22278,102.4040604,81.22278,102.4040604
5913,Mexico,484,2017,81.15596,104.3850327,81.15596,104.3850327
5914,Mexico,484,2018,NA,105.103363,84.15515334,105.103363
5915,Mexico,484,2019,NA,NA,86.14995304,106.2174565
5916,Mexico,484,2020,NA,NA,87.09756763,107.8776382
5917,Marshall Islands,584,1970,NA,NA,42.61543137,48.93467917
5918,Marshall Islands,584,1971,NA,NA,40.13401833,49.89313453
5919,Marshall Islands,584,1972,NA,NA,39.60620509,52.18877307
5920,Marshall Islands,584,1973,NA,NA,39.48730216,51.33802634
5921,Marshall Islands,584,1974,NA,NA,40.68280485,50.02261118
5922,Marshall Islands,584,1975,NA,NA,40.69596619,51.07100679
5923,Marshall Islands,584,1976,NA,NA,42.93458881,52.36529267
5924,Marshall Islands,584,1977,NA,NA,40.52353123,55.38740718
5925,Marshall Islands,584,1978,NA,NA,43.26155191,54.70823615
5926,Marshall Islands,584,1979,NA,NA,42.87012153,57.30758361
5927,Marshall Islands,584,1980,NA,NA,44.89540524,59.69056202
5928,Marshall Islands,584,1981,NA,NA,45.61283989,60.25974219
5929,Marshall Islands,584,1982,NA,NA,46.71333236,60.43792099
5930,Marshall Islands,584,1983,NA,NA,46.49590913,59.85642577
5931,Marshall Islands,584,1984,NA,NA,47.63349528,58.58568544
5932,Marshall Islands,584,1985,NA,NA,46.82173354,59.36997702
5933,Marshall Islands,584,1986,NA,NA,46.66583816,57.60292578
5934,Marshall Islands,584,1987,NA,NA,47.29061901,59.69874591
5935,Marshall Islands,584,1988,NA,NA,46.99401227,60.33418136
5936,Marshall Islands,584,1989,NA,NA,48.63534102,62.43182055
5937,Marshall Islands,584,1990,NA,NA,50.34297504,64.07930612
5938,Marshall Islands,584,1991,NA,NA,50.73380119,63.69787113
5939,Marshall Islands,584,1992,NA,NA,50.93028617,67.0315687
5940,Marshall Islands,584,1993,NA,NA,51.65925261,66.63012286
5941,Marshall Islands,584,1994,NA,NA,52.51019938,68.12623739
5942,Marshall Islands,584,1995,NA,NA,53.07761166,67.18394698
5943,Marshall Islands,584,1996,NA,NA,53.72945078,67.46298537
5944,Marshall Islands,584,1997,NA,NA,54.70889789,67.54024612
5945,Marshall Islands,584,1998,NA,NA,55.18796025,67.86883707
5946,Marshall Islands,584,1999,NA,68.51064301,55.38135536,68.51064301
5947,Marshall Islands,584,2000,NA,NA,56.17397002,69.38055322
5948,Marshall Islands,584,2001,NA,NA,56.73278541,69.06498827
5949,Marshall Islands,584,2002,58.57327,68.25312042,58.57327,68.25312042
5950,Marshall Islands,584,2003,NA,63.04941177,54.56032699,63.04941177
5951,Marshall Islands,584,2004,NA,65.36956024,53.01374178,65.36956024
5952,Marshall Islands,584,2005,NA,61.52766037,50.06902622,61.52766037
5953,Marshall Islands,584,2006,NA,67.23014832,49.74518488,67.23014832
5954,Marshall Islands,584,2007,49.12115,72.59329224,49.12115,72.59329224
5955,Marshall Islands,584,2008,NA,76.87230682,55.8863767,76.87230682
5956,Marshall Islands,584,2009,NA,77.40933228,59.8532128,77.40933228
5957,Marshall Islands,584,2010,NA,NA,60.99745596,75.00187737
5958,Marshall Islands,584,2011,NA,NA,61.79599521,73.75836759
5959,Marshall Islands,584,2012,NA,NA,60.88861557,73.38195539
5960,Marshall Islands,584,2013,NA,NA,59.45869392,71.50344614
5961,Marshall Islands,584,2014,NA,NA,57.4947207,67.92047013
5962,Marshall Islands,584,2015,55.84084,66.36650848,55.84084,66.36650848
5963,Marshall Islands,584,2016,55.85237,64.4405365,55.85237,64.4405365
5964,Marshall Islands,584,2017,NA,NA,54.41909835,64.85242331
5965,Marshall Islands,584,2018,NA,NA,52.36685992,64.02550768
5966,Marshall Islands,584,2019,NA,63.94496918,51.93048913,63.94496918
5967,Marshall Islands,584,2020,NA,NA,51.66688747,65.06701319
5968,North Macedonia,807,1970,NA,NA,47.59930313,52.7004114
5969,North Macedonia,807,1971,NA,NA,46.04194408,53.94636679
5970,North Macedonia,807,1972,NA,NA,45.71583688,54.53589486
5971,North Macedonia,807,1973,NA,NA,48.06386291,56.83178462
5972,North Macedonia,807,1974,NA,NA,47.70843629,58.26110412
5973,North Macedonia,807,1975,NA,NA,47.4388284,59.28508384
5974,North Macedonia,807,1976,NA,NA,48.30584604,60.11642055
5975,North Macedonia,807,1977,NA,NA,51.12991015,61.51447432
5976,North Macedonia,807,1978,NA,NA,52.62295501,62.15860477
5977,North Macedonia,807,1979,NA,NA,52.48171826,61.11605208
5978,North Macedonia,807,1980,NA,NA,54.57079077,63.75453325
5979,North Macedonia,807,1981,NA,NA,54.7813509,63.06209475
5980,North Macedonia,807,1982,NA,NA,53.23361232,64.27831452
5981,North Macedonia,807,1983,NA,NA,53.38672152,64.67698977
5982,North Macedonia,807,1984,NA,NA,55.91679371,64.45335337
5983,North Macedonia,807,1985,NA,NA,56.8862394,68.6727997
5984,North Macedonia,807,1986,NA,NA,58.7381994,68.20600754
5985,North Macedonia,807,1987,NA,NA,59.38965528,69.93393315
5986,North Macedonia,807,1988,NA,NA,59.74165574,71.02963407
5987,North Macedonia,807,1989,NA,NA,61.17803977,71.25968907
5988,North Macedonia,807,1990,NA,NA,61.13346657,73.01855259
5989,North Macedonia,807,1991,NA,NA,61.63553339,72.29360243
5990,North Macedonia,807,1992,NA,NA,63.80833126,74.22653212
5991,North Macedonia,807,1993,NA,75.12917328,63.3156802,75.12917328
5992,North Macedonia,807,1994,NA,75.39964294,65.4824785,75.39964294
5993,North Macedonia,807,1995,NA,76.52422333,67.41845718,76.52422333
5994,North Macedonia,807,1996,NA,77.56510925,66.97005171,77.56510925
5995,North Macedonia,807,1997,NA,78.19698334,67.71050107,78.19698334
5996,North Macedonia,807,1998,NA,79.25824738,68.79004965,79.25824738
5997,North Macedonia,807,1999,NA,80.20085144,69.94628379,80.20085144
5998,North Macedonia,807,2000,NA,81.34819794,70.63979109,81.34819794
5999,North Macedonia,807,2001,NA,81.61261749,71.55289267,81.61261749
6000,North Macedonia,807,2002,NA,80.90370178,72.12188036,80.90370178
6001,North Macedonia,807,2003,NA,81.55896759,73.05566347,81.55896759
6002,North Macedonia,807,2004,NA,81.31913757,76.59389005,81.31913757
6003,North Macedonia,807,2005,78.93037,81.52539825,78.93037,81.52539825
6004,North Macedonia,807,2006,NA,NA,76.25297846,81.4335983
6005,North Macedonia,807,2007,NA,81.57061768,74.1215682,81.57061768
6006,North Macedonia,807,2008,NA,81.22992706,73.41377998,81.22992706
6007,North Macedonia,807,2009,NA,81.01088715,73.0593562,81.01088715
6008,North Macedonia,807,2010,NA,82.19670868,73.27232405,82.19670868
6009,North Macedonia,807,2011,NA,NA,73.69806904,82.04581
6010,North Macedonia,807,2012,NA,82.39087677,73.88490712,82.39087677
6011,North Macedonia,807,2013,NA,80.94806671,72.67118744,80.94806671
6012,North Macedonia,807,2014,NA,80.56838989,71.55391183,80.56838989
6013,North Macedonia,807,2015,NA,81.89321899,72.18564172,81.89321899
6014,North Macedonia,807,2016,NA,NA,72.28446158,80.79088863
6015,North Macedonia,807,2017,NA,81.44687653,72.63639789,81.44687653
6016,North Macedonia,807,2018,NA,79.990448,72.09215429,79.990448
6017,North Macedonia,807,2019,NA,NA,70.95567261,79.89284501
6018,North Macedonia,807,2020,NA,NA,70.99620113,81.854302
6019,Mali,466,1970,NA,NA,2.677245278,5.226259866
6020,Mali,466,1971,3.57855,4.472869873,3.57855,4.472869873
6021,Mali,466,1972,3.61288,4.600090027,3.61288,4.600090027
6022,Mali,466,1973,4.00769,5.021420002,4.00769,5.021420002
6023,Mali,466,1974,3.95896,5.405200005,3.95896,5.405200005
6024,Mali,466,1975,NA,6.078209877,3.631424739,6.078209877
6025,Mali,466,1976,NA,6.741580009,3.424658699,6.741580009
6026,Mali,466,1977,NA,7.465950012,4.25142262,7.465950012
6027,Mali,466,1978,NA,8.393969536,4.711720244,8.393969536
6028,Mali,466,1979,NA,9.097700119,5.00414645,9.097700119
6029,Mali,466,1980,NA,8.958760262,5.190653678,8.958760262
6030,Mali,466,1981,NA,7.099500179,4.503929183,7.099500179
6031,Mali,466,1982,NA,8.236229897,4.972903625,8.236229897
6032,Mali,466,1983,NA,7.474410057,4.139453108,7.474410057
6033,Mali,466,1984,NA,7.561270237,4.555501812,7.561270237
6034,Mali,466,1985,NA,6.805449963,4.628973582,6.805449963
6035,Mali,466,1986,NA,NA,3.270396666,6.169510772
6036,Mali,466,1987,NA,6.101719856,3.281983306,6.101719856
6037,Mali,466,1988,NA,6.228059769,3.251813647,6.228059769
6038,Mali,466,1989,NA,6.88214016,4.233336184,6.88214016
6039,Mali,466,1990,NA,6.797989845,4.563282226,6.797989845
6040,Mali,466,1991,5.54052,7.230979919,5.54052,7.230979919
6041,Mali,466,1992,NA,8.27134037,5.238069258,8.27134037
6042,Mali,466,1993,NA,8.379329681,5.130554349,8.379329681
6043,Mali,466,1994,NA,9.57365036,6.116477904,9.57365036
6044,Mali,466,1995,NA,10.73223972,6.613256363,10.73223972
6045,Mali,466,1996,NA,11.27521992,7.301962318,11.27521992
6046,Mali,466,1997,NA,12.28388023,7.97461287,12.28388023
6047,Mali,466,1998,NA,13.36760998,9.364425595,13.36760998
6048,Mali,466,1999,NA,15.1076498,11.23475324,15.1076498
6049,Mali,466,2000,NA,17.45372009,12.36575855,17.45372009
6050,Mali,466,2001,NA,NA,13.6213431,18.43349779
6051,Mali,466,2002,NA,NA,14.85814683,19.44307175
6052,Mali,466,2003,NA,22.12537956,16.50231912,22.12537956
6053,Mali,466,2004,NA,23.99395943,17.64609904,23.99395943
6054,Mali,466,2005,NA,25.83254051,19.93606565,25.83254051
6055,Mali,466,2006,NA,27.7074604,21.14760923,27.7074604
6056,Mali,466,2007,NA,30.30554008,23.57718268,30.30554008
6057,Mali,466,2008,27.69524,33.73199081,27.69524,33.73199081
6058,Mali,466,2009,28.78149,36.67198944,28.78149,36.67198944
6059,Mali,466,2010,30.67392,39.28609848,30.67392,39.28609848
6060,Mali,466,2011,31.98852,41.2325592,31.98852,41.2325592
6061,Mali,466,2012,NA,NA,32.80557198,40.20831478
6062,Mali,466,2013,33.11983,41.81766891,33.11983,41.81766891
6063,Mali,466,2014,35.01947,44.0181694,35.01947,44.0181694
6064,Mali,466,2015,31.36945,41.72013855,31.36945,41.72013855
6065,Mali,466,2016,32.53744,42.99298096,32.53744,42.99298096
6066,Mali,466,2017,29.34611,41.52313995,29.34611,41.52313995
6067,Mali,466,2018,29.92706,41.0272789,29.92706,41.0272789
6068,Mali,466,2019,NA,NA,32.32191343,42.31878491
6069,Mali,466,2020,NA,NA,33.50179761,42.03560053
6070,Malta,470,1970,NA,NA,49.82763199,52.71179133
6071,Malta,470,1971,51.57357,54.66690826,51.57357,54.66690826
6072,Malta,470,1972,60.08427,64.43538666,60.08427,64.43538666
6073,Malta,470,1973,61.65289,65.72226715,61.65289,65.72226715
6074,Malta,470,1974,62.86412,66.79665375,62.86412,66.79665375
6075,Malta,470,1975,69.59258,74.52388763,69.59258,74.52388763
6076,Malta,470,1976,71.95016,75.75559235,71.95016,75.75559235
6077,Malta,470,1977,68.7854,71.77391052,68.7854,71.77391052
6078,Malta,470,1978,66.51193,69.92336273,66.51193,69.92336273
6079,Malta,470,1979,64.37794,67.92048645,64.37794,67.92048645
6080,Malta,470,1980,67.6333,71.52308655,67.6333,71.52308655
6081,Malta,470,1981,65.16347,68.90299988,65.16347,68.90299988
6082,Malta,470,1982,70.91504,75.33647156,70.91504,75.33647156
6083,Malta,470,1983,74.00655,79.00350952,74.00655,79.00350952
6084,Malta,470,1984,76.12158,81.38672638,76.12158,81.38672638
6085,Malta,470,1985,75.97463,80.44693756,75.97463,80.44693756
6086,Malta,470,1986,73.8507,78.1076889,73.8507,78.1076889
6087,Malta,470,1987,72.86538,76.53296661,72.86538,76.53296661
6088,Malta,470,1988,73.11098,77.29418945,73.11098,77.29418945
6089,Malta,470,1989,75.20883,79.3538208,75.20883,79.3538208
6090,Malta,470,1990,77.43415,82.04988861,77.43415,82.04988861
6091,Malta,470,1991,78.06332,82.56127167,78.06332,82.56127167
6092,Malta,470,1992,80.7998,86.14266205,80.7998,86.14266205
6093,Malta,470,1993,80.7028,85.91175079,80.7028,85.91175079
6094,Malta,470,1994,80.58905,86.00708771,80.58905,86.00708771
6095,Malta,470,1995,81.25474,86.89495087,81.25474,86.89495087
6096,Malta,470,1996,79.82394,85.45440674,79.82394,85.45440674
6097,Malta,470,1997,80.77807,86.68573761,80.77807,86.68573761
6098,Malta,470,1998,80.31158,87.5417099,80.31158,87.5417099
6099,Malta,470,1999,80.11768,87.29165649,80.11768,87.29165649
6100,Malta,470,2000,82.02675,89.18390656,82.02675,89.18390656
6101,Malta,470,2001,81.0434,89.8692627,81.0434,89.8692627
6102,Malta,470,2002,82.09974,90.57868195,82.09974,90.57868195
6103,Malta,470,2003,86.26731,92.95391846,86.26731,92.95391846
6104,Malta,470,2004,87.59445,104.5033035,87.59445,104.5033035
6105,Malta,470,2005,87.58097,101.9356308,87.58097,101.9356308
6106,Malta,470,2006,85.29509,97.98583984,85.29509,97.98583984
6107,Malta,470,2007,NA,99.94029236,85.0772608,99.94029236
6108,Malta,470,2008,80.24937,100.2095795,80.24937,100.2095795
6109,Malta,470,2009,NA,NA,83.84807653,102.5479442
6110,Malta,470,2010,83.80971,104.2411194,83.80971,104.2411194
6111,Malta,470,2011,NA,93.30612183,86.02731853,93.30612183
6112,Malta,470,2012,88.90797,94.04103088,88.90797,94.04103088
6113,Malta,470,2013,87.85101,94.07424927,87.85101,94.07424927
6114,Malta,470,2014,88.22941,94.43334198,88.22941,94.43334198
6115,Malta,470,2015,88.88531,94.90859222,88.88531,94.90859222
6116,Malta,470,2016,89.55552,95.80821991,89.55552,95.80821991
6117,Malta,470,2017,92.96077,104.7541199,92.96077,104.7541199
6118,Malta,470,2018,NA,107.2667389,93.06423321,107.2667389
6119,Malta,470,2019,NA,NA,93.68095865,107.6934538
6120,Malta,470,2020,NA,NA,94.08805726,110.2999353
6121,Myanmar,104,1970,NA,NA,8.647579196,19.58084939
6122,Myanmar,104,1971,NA,20.16214943,13.22269828,20.16214943
6123,Myanmar,104,1972,NA,20.58510971,14.76205036,20.58510971
6124,Myanmar,104,1973,NA,21.3241806,16.71204189,21.3241806
6125,Myanmar,104,1974,NA,NA,17.07396827,21.14701649
6126,Myanmar,104,1975,NA,NA,17.18676766,21.25694974
6127,Myanmar,104,1976,NA,21.25407028,17.24810294,21.25407028
6128,Myanmar,104,1977,NA,19.90916061,17.59946421,19.90916061
6129,Myanmar,104,1978,NA,19.37410927,17.48543184,19.37410927
6130,Myanmar,104,1979,NA,20.41684914,17.87592837,20.41684914
6131,Myanmar,104,1980,NA,20.44071007,17.90491252,20.44071007
6132,Myanmar,104,1981,NA,21.34841919,18.27038987,21.34841919
6133,Myanmar,104,1982,NA,22.81310081,19.2381102,22.81310081
6134,Myanmar,104,1983,NA,23.50740051,19.95917029,23.50740051
6135,Myanmar,104,1984,NA,23.32106972,20.51488513,23.32106972
6136,Myanmar,104,1985,NA,23.05209923,20.20319961,23.05209923
6137,Myanmar,104,1986,NA,23.20743942,19.72484532,23.20743942
6138,Myanmar,104,1987,NA,23.99194908,19.76571718,23.99194908
6139,Myanmar,104,1988,NA,23.83428001,20.50399005,23.83428001
6140,Myanmar,104,1989,NA,24.89454079,20.30948594,24.89454079
6141,Myanmar,104,1990,NA,19.53017998,17.61798019,19.53017998
6142,Myanmar,104,1991,NA,21.66638947,18.74916348,21.66638947
6143,Myanmar,104,1992,NA,23.5173893,20.27159411,23.5173893
6144,Myanmar,104,1993,NA,23.75757027,21.04537918,23.75757027
6145,Myanmar,104,1994,NA,24.95215034,21.27667239,24.95215034
6146,Myanmar,104,1995,NA,28.26950073,22.74108901,28.26950073
6147,Myanmar,104,1996,NA,NA,24.35759208,30.15442294
6148,Myanmar,104,1997,NA,NA,25.93220781,31.03505457
6149,Myanmar,104,1998,NA,NA,27.34434912,32.00428502
6150,Myanmar,104,1999,29.66754,33.19311142,29.66754,33.19311142
6151,Myanmar,104,2000,32.95794,36.87453079,32.95794,36.87453079
6152,Myanmar,104,2001,35.76385,37.79251099,35.76385,37.79251099
6153,Myanmar,104,2002,35.51076,39.48207855,35.51076,39.48207855
6154,Myanmar,104,2003,36.09419,40.11624146,36.09419,40.11624146
6155,Myanmar,104,2004,40.44941,43.26483917,40.44941,43.26483917
6156,Myanmar,104,2005,41.00243,44.33734894,41.00243,44.33734894
6157,Myanmar,104,2006,43.17034,46.31121063,43.17034,46.31121063
6158,Myanmar,104,2007,43.45929,46.23881912,43.45929,46.23881912
6159,Myanmar,104,2008,45.29753,48.5485611,45.29753,48.5485611
6160,Myanmar,104,2009,44.79402,47.93276978,44.79402,47.93276978
6161,Myanmar,104,2010,45.05213,48.13747025,45.05213,48.13747025
6162,Myanmar,104,2011,NA,NA,44.37243808,49.31764577
6163,Myanmar,104,2012,NA,NA,44.45202222,50.44859613
6164,Myanmar,104,2013,NA,NA,46.46434485,52.26193793
6165,Myanmar,104,2014,48.71663,51.78527069,48.71663,51.78527069
6166,Myanmar,104,2015,NA,NA,50.88687206,56.1098578
6167,Myanmar,104,2016,56.31635,60.31562042,56.31635,60.31562042
6168,Myanmar,104,2017,59.62371,64.28489685,59.62371,64.28489685
6169,Myanmar,104,2018,64.05857,68.43682098,64.05857,68.43682098
6170,Myanmar,104,2019,NA,NA,63.5520963,69.41185057
6171,Myanmar,104,2020,NA,NA,62.51361971,69.88791112
6172,Montenegro,499,1970,NA,NA,50.65649994,56.45159844
6173,Montenegro,499,1971,NA,NA,51.67333107,57.06444882
6174,Montenegro,499,1972,NA,NA,50.46680685,58.59990486
6175,Montenegro,499,1973,NA,NA,48.92762151,59.99433604
6176,Montenegro,499,1974,NA,NA,52.95413801,60.60075933
6177,Montenegro,499,1975,NA,NA,52.88921054,62.43962177
6178,Montenegro,499,1976,NA,NA,55.70130611,66.37789766
6179,Montenegro,499,1977,NA,NA,58.48377696,66.72964279
6180,Montenegro,499,1978,NA,NA,57.58992767,65.5995114
6181,Montenegro,499,1979,NA,NA,59.80338619,69.22363695
6182,Montenegro,499,1980,NA,NA,61.28416216,70.58589722
6183,Montenegro,499,1981,NA,NA,60.02985733,70.1450146
6184,Montenegro,499,1982,NA,NA,62.39617806,71.98833472
6185,Montenegro,499,1983,NA,NA,62.02297646,72.65308024
6186,Montenegro,499,1984,NA,NA,64.332159,73.58703048
6187,Montenegro,499,1985,NA,NA,66.77272179,74.23938413
6188,Montenegro,499,1986,NA,NA,65.97472106,75.53773616
6189,Montenegro,499,1987,NA,NA,66.98354678,77.40461667
6190,Montenegro,499,1988,NA,NA,68.72027282,79.80434364
6191,Montenegro,499,1989,NA,NA,70.75700968,80.57493942
6192,Montenegro,499,1990,NA,NA,71.60524369,81.39058235
6193,Montenegro,499,1991,NA,NA,73.31229786,82.82669397
6194,Montenegro,499,1992,NA,NA,72.95112003,84.47340347
6195,Montenegro,499,1993,NA,NA,73.9633592,83.7670641
6196,Montenegro,499,1994,NA,NA,74.6431335,84.52283393
6197,Montenegro,499,1995,NA,NA,76.47260149,83.80480506
6198,Montenegro,499,1996,NA,NA,74.76875113,84.23018115
6199,Montenegro,499,1997,NA,NA,76.78075958,85.6573349
6200,Montenegro,499,1998,NA,NA,77.16904163,88.34376586
6201,Montenegro,499,1999,NA,NA,78.98494749,89.17769225
6202,Montenegro,499,2000,NA,NA,80.54663078,90.86607603
6203,Montenegro,499,2001,NA,NA,81.51048867,90.64654058
6204,Montenegro,499,2002,NA,NA,83.06482878,91.93601588
6205,Montenegro,499,2003,NA,92.95622253,82.81981217,92.95622253
6206,Montenegro,499,2004,NA,93.44460297,84.72321698,93.44460297
6207,Montenegro,499,2005,NA,94.48577118,85.11919431,94.48577118
6208,Montenegro,499,2006,NA,95.55545807,86.59403972,95.55545807
6209,Montenegro,499,2007,NA,95.74756622,87.125904,95.74756622
6210,Montenegro,499,2008,NA,95.38279724,87.18472722,95.38279724
6211,Montenegro,499,2009,NA,97.51123047,88.92666424,97.51123047
6212,Montenegro,499,2010,NA,100.354599,90.18756183,100.354599
6213,Montenegro,499,2011,NA,93.381073,88.00572365,93.381073
6214,Montenegro,499,2012,NA,93.13046265,86.97761848,93.13046265
6215,Montenegro,499,2013,NA,NA,86.17803117,93.07041934
6216,Montenegro,499,2014,NA,NA,86.20880876,91.93414148
6217,Montenegro,499,2015,NA,92.6951828,88.16660971,92.6951828
6218,Montenegro,499,2016,90.05336,90.54210663,90.05336,90.54210663
6219,Montenegro,499,2017,89.33592,89.92160034,89.33592,89.92160034
6220,Montenegro,499,2018,89.07485,89.87782288,89.07485,89.87782288
6221,Montenegro,499,2019,NA,90.08804321,85.08041772,90.08804321
6222,Montenegro,499,2020,NA,NA,83.16630774,90.99422197
6223,Mongolia,496,1970,NA,NA,58.4707539,62.77736273
6224,Mongolia,496,1971,NA,64.03105927,58.5372382,64.03105927
6225,Mongolia,496,1972,NA,64.98551178,58.51985758,64.98551178
6226,Mongolia,496,1973,NA,73.31117249,62.07366297,73.31117249
6227,Mongolia,496,1974,NA,74.28668976,64.80097351,74.28668976
6228,Mongolia,496,1975,NA,76.18115234,66.89428956,76.18115234
6229,Mongolia,496,1976,NA,76.41809082,69.08233071,76.41809082
6230,Mongolia,496,1977,NA,NA,70.72477282,77.72783141
6231,Mongolia,496,1978,NA,NA,72.64481758,79.11755408
6232,Mongolia,496,1979,NA,81.17015839,74.48626307,81.17015839
6233,Mongolia,496,1980,78.88562,83.41861725,78.88562,83.41861725
6234,Mongolia,496,1981,NA,85.30020142,79.00546988,85.30020142
6235,Mongolia,496,1982,NA,NA,78.76585434,86.16355415
6236,Mongolia,496,1983,NA,84.66889191,78.78326424,84.66889191
6237,Mongolia,496,1984,NA,NA,78.12876837,85.25455252
6238,Mongolia,496,1985,NA,NA,79.42385729,86.75902238
6239,Mongolia,496,1986,NA,87.5223465,80.21925213,87.5223465
6240,Mongolia,496,1987,NA,NA,79.12085131,87.17217869
6241,Mongolia,496,1988,NA,NA,80.93092071,87.65379382
6242,Mongolia,496,1989,NA,NA,81.37070316,87.71302702
6243,Mongolia,496,1990,NA,88.70915985,81.57133544,88.70915985
6244,Mongolia,496,1991,NA,84.63585663,78.10881881,84.63585663
6245,Mongolia,496,1992,NA,76.95155334,73.90031665,76.95155334
6246,Mongolia,496,1993,NA,67.31360626,65.35047286,67.31360626
6247,Mongolia,496,1994,NA,66.05780029,62.77565514,66.05780029
6248,Mongolia,496,1995,59.40625,62.6953392,59.40625,62.6953392
6249,Mongolia,496,1996,60.71197,63.40888977,60.71197,63.40888977
6250,Mongolia,496,1997,57.52066,61.0424881,57.52066,61.0424881
6251,Mongolia,496,1998,58.89668,61.89284897,58.89668,61.89284897
6252,Mongolia,496,1999,58.16367,61.12226105,58.16367,61.12226105
6253,Mongolia,496,2000,62.02657,65.11740875,62.02657,65.11740875
6254,Mongolia,496,2001,67.90587,71.66761017,67.90587,71.66761017
6255,Mongolia,496,2002,71.64472,75.98500061,71.64472,75.98500061
6256,Mongolia,496,2003,76.57937,82.79679108,76.57937,82.79679108
6257,Mongolia,496,2004,80.71236,87.83099365,80.71236,87.83099365
6258,Mongolia,496,2005,82.74727,90.29856873,82.74727,90.29856873
6259,Mongolia,496,2006,81.88655,89.87640381,81.88655,89.87640381
6260,Mongolia,496,2007,NA,NA,84.05578316,92.72979688
6261,Mongolia,496,2008,NA,NA,85.90591059,95.74678478
6262,Mongolia,496,2009,NA,97.61665344,87.7811045,97.61665344
6263,Mongolia,496,2010,NA,91.51934814,85.76940592,91.51934814
6264,Mongolia,496,2011,NA,NA,85.51292974,92.8822274
6265,Mongolia,496,2012,NA,NA,85.85282118,93.16956328
6266,Mongolia,496,2013,NA,NA,85.85923348,93.82917373
6267,Mongolia,496,2014,NA,NA,85.55641457,95.53806842
6268,Mongolia,496,2015,NA,NA,87.78532611,95.28698898
6269,Mongolia,496,2016,NA,NA,87.63790016,95.22520942
6270,Mongolia,496,2017,NA,NA,88.55386959,96.73516101
6271,Mongolia,496,2018,NA,NA,89.18857431,96.31360163
6272,Mongolia,496,2019,NA,NA,88.86091197,97.21742281
6273,Mongolia,496,2020,NA,NA,90.43332517,97.80957211
6274,Mozambique,508,1970,NA,NA,0.852080879,4.731605067
6275,Mozambique,508,1971,NA,3.04576993,1.321511258,3.04576993
6276,Mozambique,508,1972,NA,3.195600033,1.644412012,3.195600033
6277,Mozambique,508,1973,NA,3.681050062,1.433597231,3.681050062
6278,Mozambique,508,1974,NA,NA,1.676188565,4.249517082
6279,Mozambique,508,1975,NA,NA,2.015908123,4.190011014
6280,Mozambique,508,1976,NA,NA,1.13362631,3.125769755
6281,Mozambique,508,1977,NA,2.695050001,1.393020093,2.695050001
6282,Mozambique,508,1978,NA,3.215440035,1.270357559,3.215440035
6283,Mozambique,508,1979,NA,4.264750004,1.813487342,4.264750004
6284,Mozambique,508,1980,NA,5.611929893,2.411076865,5.611929893
6285,Mozambique,508,1981,NA,5.347599983,2.325246625,5.347599983
6286,Mozambique,508,1982,NA,7.554959774,3.075779975,7.554959774
6287,Mozambique,508,1983,NA,8.37528038,3.856742234,8.37528038
6288,Mozambique,508,1984,NA,NA,3.896313204,7.676583212
6289,Mozambique,508,1985,NA,7.422379971,3.970441342,7.422379971
6290,Mozambique,508,1986,NA,7.521140099,4.067872949,7.521140099
6291,Mozambique,508,1987,NA,5.811600208,3.667379981,5.811600208
6292,Mozambique,508,1988,NA,NA,3.236427829,7.227197805
6293,Mozambique,508,1989,NA,NA,3.821031471,7.320724812
6294,Mozambique,508,1990,NA,7.323050022,4.697333848,7.323050022
6295,Mozambique,508,1991,NA,7.318910122,5.185728172,7.318910122
6296,Mozambique,508,1992,6.54573,7.024129868,6.54573,7.024129868
6297,Mozambique,508,1993,6.5713,7.051819801,6.5713,7.051819801
6298,Mozambique,508,1994,6.37535,7.123320103,6.37535,7.123320103
6299,Mozambique,508,1995,6.63792,7.606770039,6.63792,7.606770039
6300,Mozambique,508,1996,NA,NA,4.434668336,7.328948161
6301,Mozambique,508,1997,NA,NA,3.437587073,6.179018746
6302,Mozambique,508,1998,NA,NA,2.267756018,5.698858677
6303,Mozambique,508,1999,2.76722,5.291039944,2.76722,5.291039944
6304,Mozambique,508,2000,3.27968,6.197350025,3.27968,6.197350025
6305,Mozambique,508,2001,3.51725,6.976980209,3.51725,6.976980209
6306,Mozambique,508,2002,4.36667,8.624369621,4.36667,8.624369621
6307,Mozambique,508,2003,NA,NA,4.504511406,9.984157889
6308,Mozambique,508,2004,4.13627,11.0158596,4.13627,11.0158596
6309,Mozambique,508,2005,7.07607,13.44468975,7.07607,13.44468975
6310,Mozambique,508,2006,8.96287,15.72593021,8.96287,15.72593021
6311,Mozambique,508,2007,10.58298,18.40806961,10.58298,18.40806961
6312,Mozambique,508,2008,12.21686,20.57022095,12.21686,20.57022095
6313,Mozambique,508,2009,14.57866,23.2437706,14.57866,23.2437706
6314,Mozambique,508,2010,15.97046,25.22640991,15.97046,25.22640991
6315,Mozambique,508,2011,17.0661,25.9967308,17.0661,25.9967308
6316,Mozambique,508,2012,17.45519,25.50679016,17.45519,25.50679016
6317,Mozambique,508,2013,19.89826,34.09090042,19.89826,34.09090042
6318,Mozambique,508,2014,20.22234,33.37900162,20.22234,33.37900162
6319,Mozambique,508,2015,19.27829,33.56938934,19.27829,33.56938934
6320,Mozambique,508,2016,NA,NA,22.30091523,34.2466821
6321,Mozambique,508,2017,NA,35.40671921,26.20828509,35.40671921
6322,Mozambique,508,2018,NA,NA,26.93097153,36.72337813
6323,Mozambique,508,2019,NA,NA,26.53393068,37.08639892
6324,Mozambique,508,2020,NA,NA,27.84508109,37.65813362
6325,Mauritania,478,1970,NA,NA,1.639960559,4.171004863
6326,Mauritania,478,1971,NA,NA,2.114752876,4.321972078
6327,Mauritania,478,1972,NA,2.599790096,1.20073702,2.599790096
6328,Mauritania,478,1973,NA,NA,1.732606095,3.796991289
6329,Mauritania,478,1974,NA,NA,2.519571733,6.410453912
6330,Mauritania,478,1975,NA,NA,2.445416903,6.282695039
6331,Mauritania,478,1976,NA,NA,4.236025681,8.229061838
6332,Mauritania,478,1977,NA,NA,4.549064704,7.900562605
6333,Mauritania,478,1978,NA,NA,4.963776753,9.078642277
6334,Mauritania,478,1979,NA,NA,6.248083322,10.04496872
6335,Mauritania,478,1980,NA,NA,5.32935024,10.03744443
6336,Mauritania,478,1981,NA,10.13685989,5.461996331,10.13685989
6337,Mauritania,478,1982,NA,NA,6.791949955,11.39121141
6338,Mauritania,478,1983,NA,NA,7.22248268,12.13746434
6339,Mauritania,478,1984,NA,NA,7.502525913,13.29258643
6340,Mauritania,478,1985,NA,NA,8.658873076,14.05722389
6341,Mauritania,478,1986,NA,14.26978016,9.456510567,14.26978016
6342,Mauritania,478,1987,NA,14.68190002,9.800143992,14.68190002
6343,Mauritania,478,1988,NA,14.83290005,10.47301197,14.83290005
6344,Mauritania,478,1989,NA,14.36690998,10.37910643,14.36690998
6345,Mauritania,478,1990,NA,13.31546974,9.962743278,13.31546974
6346,Mauritania,478,1991,NA,13.0511198,9.717926173,13.0511198
6347,Mauritania,478,1992,NA,13.46510029,9.104578785,13.46510029
6348,Mauritania,478,1993,NA,14.17000008,8.947618233,14.17000008
6349,Mauritania,478,1994,NA,14.66718006,9.784567126,14.66718006
6350,Mauritania,478,1995,NA,15.24629974,10.09956728,15.24629974
6351,Mauritania,478,1996,NA,15.64573002,10.89966062,15.64573002
6352,Mauritania,478,1997,NA,15.46704006,11.22563613,15.46704006
6353,Mauritania,478,1998,NA,16.26810074,11.12093474,16.26810074
6354,Mauritania,478,1999,NA,17.23472023,11.57808904,17.23472023
6355,Mauritania,478,2000,NA,17.8074894,12.3451581,17.8074894
6356,Mauritania,478,2001,13.53068,20.20718956,13.53068,20.20718956
6357,Mauritania,478,2002,13.61746,20.26085091,13.61746,20.26085091
6358,Mauritania,478,2003,NA,21.22164917,13.60374792,21.22164917
6359,Mauritania,478,2004,13.08816,21.85643959,13.08816,21.85643959
6360,Mauritania,478,2005,14.25672,22.31612015,14.25672,22.31612015
6361,Mauritania,478,2006,14.52714,23.30871964,14.52714,23.30871964
6362,Mauritania,478,2007,NA,NA,14.86921503,21.0502214
6363,Mauritania,478,2008,NA,19.08651924,14.88089141,19.08651924
6364,Mauritania,478,2009,NA,20.48880959,15.07666388,20.48880959
6365,Mauritania,478,2010,NA,20.75177002,15.73165676,20.75177002
6366,Mauritania,478,2011,NA,22.90337944,18.14001086,22.90337944
6367,Mauritania,478,2012,22.44263,27.26383018,22.44263,27.26383018
6368,Mauritania,478,2013,22.0598,30.10103989,22.0598,30.10103989
6369,Mauritania,478,2014,23.70334,30.71409988,23.70334,30.71409988
6370,Mauritania,478,2015,24.98002,31.41934967,24.98002,31.41934967
6371,Mauritania,478,2016,27.46113,32.67718887,27.46113,32.67718887
6372,Mauritania,478,2017,28.18691,32.56554031,28.18691,32.56554031
6373,Mauritania,478,2018,30.97658,36.8339119,30.97658,36.8339119
6374,Mauritania,478,2019,NA,39.40896988,31.2043743,39.40896988
6375,Mauritania,478,2020,NA,NA,31.24331995,38.89163116
6376,Mauritius,480,1970,NA,NA,12.70299088,31.76368164
6377,Mauritius,480,1971,NA,32.11481857,19.65217759,32.11481857
6378,Mauritius,480,1972,NA,34.6437912,25.16604738,34.6437912
6379,Mauritius,480,1973,NA,35.92589951,28.97371518,35.92589951
6380,Mauritius,480,1974,NA,37.33998871,30.91699144,37.33998871
6381,Mauritius,480,1975,NA,37.61257172,31.59911709,37.61257172
6382,Mauritius,480,1976,NA,39.80392075,34.12606958,39.80392075
6383,Mauritius,480,1977,NA,46.59188843,36.40768835,46.59188843
6384,Mauritius,480,1978,NA,48.46794891,39.44784723,48.46794891
6385,Mauritius,480,1979,NA,50.2893486,40.60473929,50.2893486
6386,Mauritius,480,1980,NA,50.04489899,42.72592713,50.04489899
6387,Mauritius,480,1981,42.1666,48.15251923,42.1666,48.15251923
6388,Mauritius,480,1982,41.36569,46.90539932,41.36569,46.90539932
6389,Mauritius,480,1983,NA,46.98093033,41.07071129,46.98093033
6390,Mauritius,480,1984,NA,45.38394165,40.85349704,45.38394165
6391,Mauritius,480,1985,NA,44.45526886,40.00704252,44.45526886
6392,Mauritius,480,1986,NA,44.05831909,38.99084344,44.05831909
6393,Mauritius,480,1987,NA,45.59498978,38.95233188,45.59498978
6394,Mauritius,480,1988,NA,48.10612869,40.54442963,48.10612869
6395,Mauritius,480,1989,NA,51.45227051,41.774759,51.45227051
6396,Mauritius,480,1990,NA,52.40948868,43.76396032,52.40948868
6397,Mauritius,480,1991,NA,NA,45.36583557,55.07877501
6398,Mauritius,480,1992,NA,58.21242905,47.83121123,58.21242905
6399,Mauritius,480,1993,NA,NA,51.4530975,60.26245065
6400,Mauritius,480,1994,NA,NA,53.57209358,62.02938741
6401,Mauritius,480,1995,NA,NA,55.00834907,65.55572175
6402,Mauritius,480,1996,NA,66.75713348,57.40138714,66.75713348
6403,Mauritius,480,1997,NA,68.37213898,59.6572864,68.37213898
6404,Mauritius,480,1998,64.42642,72.1139679,64.42642,72.1139679
6405,Mauritius,480,1999,66.43443,74.98162842,66.43443,74.98162842
6406,Mauritius,480,2000,68.24067,76.81693268,68.24067,76.81693268
6407,Mauritius,480,2001,70.41827,78.66918182,70.41827,78.66918182
6408,Mauritius,480,2002,73.48704,81.0338974,73.48704,81.0338974
6409,Mauritius,480,2003,NA,84.60575104,76.30011224,84.60575104
6410,Mauritius,480,2004,79.38137,85.92099762,79.38137,85.92099762
6411,Mauritius,480,2005,NA,88.65556335,79.83074374,88.65556335
6412,Mauritius,480,2006,NA,87.52902222,79.512086,87.52902222
6413,Mauritius,480,2007,NA,88.38237762,79.16799789,88.38237762
6414,Mauritius,480,2008,NA,88.04792786,78.73840444,88.04792786
6415,Mauritius,480,2009,NA,88.79872131,78.7652553,88.79872131
6416,Mauritius,480,2010,NA,89.2469635,79.92095601,89.2469635
6417,Mauritius,480,2011,NA,90.9236908,80.64910275,90.9236908
6418,Mauritius,480,2012,NA,92.9887085,81.71821576,92.9887085
6419,Mauritius,480,2013,NA,96.03814697,84.3885735,96.03814697
6420,Mauritius,480,2014,NA,99.90384674,85.94727065,99.90384674
6421,Mauritius,480,2015,85.34866,97.36966705,85.34866,97.36966705
6422,Mauritius,480,2016,84.30625,97.54029846,84.30625,97.54029846
6423,Mauritius,480,2017,84.54626,95.72241211,84.54626,95.72241211
6424,Mauritius,480,2018,84.30832,95.09619904,84.30832,95.09619904
6425,Mauritius,480,2019,NA,97.12110138,86.46567738,97.12110138
6426,Mauritius,480,2020,NA,NA,86.72685724,97.31619632
6427,Malawi,454,1970,NA,NA,3.466302012,10.72358367
6428,Malawi,454,1971,NA,NA,5.269622084,10.59583211
6429,Malawi,454,1972,NA,10.47867012,7.089973415,10.47867012
6430,Malawi,454,1973,NA,10.97982025,7.781468483,10.97982025
6431,Malawi,454,1974,NA,10.44034004,7.810040579,10.44034004
6432,Malawi,454,1975,NA,11.61711979,8.280458238,11.61711979
6433,Malawi,454,1976,NA,11.98705006,9.000168488,11.98705006
6434,Malawi,454,1977,NA,13.09813023,10.19348016,13.09813023
6435,Malawi,454,1978,NA,13.8092804,10.2560628,13.8092804
6436,Malawi,454,1979,NA,14.01064968,10.10725562,14.01064968
6437,Malawi,454,1980,NA,15.90454006,11.57387493,15.90454006
6438,Malawi,454,1981,NA,16.36211967,12.68652327,16.36211967
6439,Malawi,454,1982,NA,17.19809914,13.16612427,17.19809914
6440,Malawi,454,1983,NA,17.15251923,13.69870581,17.15251923
6441,Malawi,454,1984,NA,17.57131004,14.08411644,17.57131004
6442,Malawi,454,1985,NA,17.28059006,13.68604241,17.28059006
6443,Malawi,454,1986,NA,17.03679085,14.24434304,17.03679085
6444,Malawi,454,1987,NA,17.24695015,14.41299565,17.24695015
6445,Malawi,454,1988,NA,16.82818031,13.56801197,16.82818031
6446,Malawi,454,1989,NA,16.35084915,13.07366043,16.35084915
6447,Malawi,454,1990,NA,16.71961021,13.81535482,16.71961021
6448,Malawi,454,1991,NA,17.1919899,13.30356928,17.1919899
6449,Malawi,454,1992,NA,19.7928791,14.72740965,19.7928791
6450,Malawi,454,1993,NA,18.83383942,15.22202188,18.83383942
6451,Malawi,454,1994,NA,16.81954002,14.28458946,16.81954002
6452,Malawi,454,1995,NA,24.76664925,17.56812765,24.76664925
6453,Malawi,454,1996,NA,25.82818985,20.11670247,25.82818985
6454,Malawi,454,1997,NA,NA,22.44698216,28.18951821
6455,Malawi,454,1998,27.12398,33.22861862,27.12398,33.22861862
6456,Malawi,454,1999,29.88415,37.43893814,29.88415,37.43893814
6457,Malawi,454,2000,30.67589,31.2888298,30.67589,31.2888298
6458,Malawi,454,2001,27.60185,31.97463989,27.60185,31.97463989
6459,Malawi,454,2002,26.56347,30.77166939,26.56347,30.77166939
6460,Malawi,454,2003,NA,NA,24.56710332,28.93128178
6461,Malawi,454,2004,24.15185,28.18631935,24.15185,28.18631935
6462,Malawi,454,2005,23.44309,28.04204941,23.44309,28.04204941
6463,Malawi,454,2006,24.89945,30.01561928,24.89945,30.01561928
6464,Malawi,454,2007,25.15857,29.74810028,25.15857,29.74810028
6465,Malawi,454,2008,27.30239,32.13343811,27.30239,32.13343811
6466,Malawi,454,2009,27.73351,32.72994995,27.73351,32.72994995
6467,Malawi,454,2010,29.12365,33.98077011,29.12365,33.98077011
6468,Malawi,454,2011,30.06088,35.08737183,30.06088,35.08737183
6469,Malawi,454,2012,30.4559,35.31964111,30.4559,35.31964111
6470,Malawi,454,2013,32.74037,38.43732834,32.74037,38.43732834
6471,Malawi,454,2014,33.54261,40.21173859,33.54261,40.21173859
6472,Malawi,454,2015,34.24597,40.77254105,34.24597,40.77254105
6473,Malawi,454,2016,32.95718,39.17525101,32.95718,39.17525101
6474,Malawi,454,2017,NA,39.89202881,32.86082745,39.89202881
6475,Malawi,454,2018,34.23885,40.28176117,34.23885,40.28176117
6476,Malawi,454,2019,NA,37.08491135,32.7844912,37.08491135
6477,Malawi,454,2020,NA,NA,32.68738813,38.79035153
6478,Malaysia,458,1970,37.1201,39.23163986,37.1201,39.23163986
6479,Malaysia,458,1971,39.67309,41.17926025,39.67309,41.17926025
6480,Malaysia,458,1972,41.50132,43.00682068,41.50132,43.00682068
6481,Malaysia,458,1973,NA,NA,42.26277536,46.78897638
6482,Malaysia,458,1974,NA,49.45103073,42.9644866,49.45103073
6483,Malaysia,458,1975,NA,52.30710983,46.14887295,52.30710983
6484,Malaysia,458,1976,NA,52.81158829,47.47359752,52.81158829
6485,Malaysia,458,1977,NA,52.05401993,47.22564351,52.05401993
6486,Malaysia,458,1978,NA,53.4829483,48.35417072,53.4829483
6487,Malaysia,458,1979,NA,54.67436981,49.50671798,54.67436981
6488,Malaysia,458,1980,NA,54.7562294,50.14199642,54.7562294
6489,Malaysia,458,1981,NA,57.19017029,51.76327769,57.19017029
6490,Malaysia,458,1982,NA,57.32950974,51.88517258,57.32950974
6491,Malaysia,458,1983,NA,60.78881073,54.5293252,60.78881073
6492,Malaysia,458,1984,NA,62.97243881,56.50080667,62.97243881
6493,Malaysia,458,1985,NA,63.18130875,56.38683026,63.18130875
6494,Malaysia,458,1986,NA,66.25170135,59.60026251,66.25170135
6495,Malaysia,458,1987,NA,68.0646286,62.21291768,68.0646286
6496,Malaysia,458,1988,NA,66.3335495,61.68927095,66.3335495
6497,Malaysia,458,1989,NA,65.39241028,61.19324944,65.39241028
6498,Malaysia,458,1990,NA,63.41498947,59.61168489,63.41498947
6499,Malaysia,458,1991,NA,64.5256424,59.4832973,64.5256424
6500,Malaysia,458,1992,NA,65.6116333,60.90031404,65.6116333
6501,Malaysia,458,1993,NA,64.53341675,60.80051389,64.53341675
6502,Malaysia,458,1994,NA,64.77854156,60.7101206,64.77854156
6503,Malaysia,458,1995,NA,64.82161713,60.3418977,64.82161713
6504,Malaysia,458,1996,NA,66.42935181,61.78390155,66.42935181
6505,Malaysia,458,1997,NA,67.00679016,65.07378727,67.00679016
6506,Malaysia,458,1998,76.19632,78.62792206,76.19632,78.62792206
6507,Malaysia,458,1999,75.69148,77.85201263,75.69148,77.85201263
6508,Malaysia,458,2000,75.30455,77.41474152,75.30455,77.41474152
6509,Malaysia,458,2001,75.24777,76.89859772,75.24777,76.89859772
6510,Malaysia,458,2002,74.68553,77.01748657,74.68553,77.01748657
6511,Malaysia,458,2003,80.32219,82.90390015,80.32219,82.90390015
6512,Malaysia,458,2004,80.88979,84.12850952,80.88979,84.12850952
6513,Malaysia,458,2005,76.92736,80.66024017,76.92736,80.66024017
6514,Malaysia,458,2006,78.44768,79.73001862,78.44768,79.73001862
6515,Malaysia,458,2007,74.47215,77.47628784,74.47215,77.47628784
6516,Malaysia,458,2008,74.09303,77.11087036,74.09303,77.11087036
6517,Malaysia,458,2009,74.00103,76.12432098,74.00103,76.12432098
6518,Malaysia,458,2010,74.33845,77.26702881,74.33845,77.26702881
6519,Malaysia,458,2011,74.16752,77.47145844,74.16752,77.47145844
6520,Malaysia,458,2012,75.75679,81.47545624,75.75679,81.47545624
6521,Malaysia,458,2013,76.2547,81.87223053,76.2547,81.87223053
6522,Malaysia,458,2014,74.65151,85.35153961,74.65151,85.35153961
6523,Malaysia,458,2015,NA,84.9344635,75.42560459,84.9344635
6524,Malaysia,458,2016,73.40114,84.70847321,73.40114,84.70847321
6525,Malaysia,458,2017,74.39817,85.44908142,74.39817,85.44908142
6526,Malaysia,458,2018,72.21113,81.99226379,72.21113,81.99226379
6527,Malaysia,458,2019,NA,83.74816132,74.56392586,83.74816132
6528,Malaysia,458,2020,NA,NA,76.87720287,83.16361547
6529,Namibia,516,1970,NA,NA,7.681795331,24.75636966
6530,Namibia,516,1971,NA,NA,11.89092881,26.10856312
6531,Namibia,516,1972,NA,NA,12.81936649,26.29755739
6532,Namibia,516,1973,NA,NA,14.97870744,28.89361007
6533,Namibia,516,1974,NA,NA,14.54991551,29.02527733
6534,Namibia,516,1975,NA,NA,16.78560489,29.28910582
6535,Namibia,516,1976,NA,NA,18.72910283,30.75729803
6536,Namibia,516,1977,NA,NA,19.48963469,32.05700584
6537,Namibia,516,1978,NA,NA,18.29138156,29.94744501
6538,Namibia,516,1979,NA,NA,18.23158287,29.49051098
6539,Namibia,516,1980,NA,NA,19.48320709,31.44405791
6540,Namibia,516,1981,NA,NA,19.36405397,31.1634023
6541,Namibia,516,1982,NA,NA,18.76306763,30.70628283
6542,Namibia,516,1983,NA,NA,19.86765658,31.91414321
6543,Namibia,516,1984,NA,NA,21.8505185,31.80612058
6544,Namibia,516,1985,NA,NA,19.76008555,32.36319669
6545,Namibia,516,1986,NA,34.60985184,20.92614075,34.60985184
6546,Namibia,516,1987,NA,34.03652954,20.50692491,34.03652954
6547,Namibia,516,1988,NA,35.56216049,20.98707226,35.56216049
6548,Namibia,516,1989,NA,35.89696884,21.92258962,35.89696884
6549,Namibia,516,1990,NA,36.73986816,22.98075547,36.73986816
6550,Namibia,516,1991,NA,42.1970787,25.13702085,42.1970787
6551,Namibia,516,1992,NA,47.64617157,28.05519227,47.64617157
6552,Namibia,516,1993,NA,51.27120972,30.79680611,51.27120972
6553,Namibia,516,1994,NA,55.3514595,33.00463825,55.3514595
6554,Namibia,516,1995,31.60074,55.05707932,31.60074,55.05707932
6555,Namibia,516,1996,NA,54.6721611,34.77028189,54.6721611
6556,Namibia,516,1997,NA,55.7481308,35.99412979,55.7481308
6557,Namibia,516,1998,35.75238,55.17594147,35.75238,55.17594147
6558,Namibia,516,1999,38.64322,56.87009048,38.64322,56.87009048
6559,Namibia,516,2000,42.15857,59.33732986,42.15857,59.33732986
6560,Namibia,516,2001,44.03571,63.63240814,44.03571,63.63240814
6561,Namibia,516,2002,49.63457,63.20001984,49.63457,63.20001984
6562,Namibia,516,2003,46.72934,63.05421829,46.72934,63.05421829
6563,Namibia,516,2004,48.01554,63.14588928,48.01554,63.14588928
6564,Namibia,516,2005,49.94275,63.51296997,49.94275,63.51296997
6565,Namibia,516,2006,50.48431,64.04247284,50.48431,64.04247284
6566,Namibia,516,2007,52.04122,65.77913666,52.04122,65.77913666
6567,Namibia,516,2008,NA,NA,52.57536117,66.10506231
6568,Namibia,516,2009,NA,NA,52.41074241,67.09661736
6569,Namibia,516,2010,NA,NA,52.2850394,68.84778863
6570,Namibia,516,2011,NA,NA,52.28263904,69.90990732
6571,Namibia,516,2012,NA,NA,53.66887969,70.27953611
6572,Namibia,516,2013,NA,NA,55.81029247,71.84825193
6573,Namibia,516,2014,NA,NA,54.76282559,72.62776417
6574,Namibia,516,2015,NA,NA,53.89597668,71.23995149
6575,Namibia,516,2016,NA,NA,56.55463774,74.05813821
6576,Namibia,516,2017,NA,NA,57.64753695,76.01550367
6577,Namibia,516,2018,NA,NA,60.03531478,77.59526099
6578,Namibia,516,2019,NA,NA,61.46586506,76.75609575
6579,Namibia,516,2020,NA,NA,62.7452317,79.13676019
6580,Niger,562,1970,NA,NA,1.205893622,3.260378196
6581,Niger,562,1971,NA,1.011540055,0.50171648,1.011540055
6582,Niger,562,1972,NA,1.13330996,0.620703823,1.13330996
6583,Niger,562,1973,NA,1.288400054,0.555844662,1.288400054
6584,Niger,562,1974,1.39895,1.50782001,1.39895,1.50782001
6585,Niger,562,1975,NA,1.622179985,0.952719049,1.622179985
6586,Niger,562,1976,1.68804,1.832489967,1.68804,1.832489967
6587,Niger,562,1977,2.11378,2.276010036,2.11378,2.276010036
6588,Niger,562,1978,2.53561,2.775559902,2.53561,2.775559902
6589,Niger,562,1979,3.06804,3.328880072,3.06804,3.328880072
6590,Niger,562,1980,NA,3.893980026,3.125763684,3.893980026
6591,Niger,562,1981,3.50079,4.459449768,3.50079,4.459449768
6592,Niger,562,1982,NA,4.922060013,3.570900517,4.922060013
6593,Niger,562,1983,NA,4.753809929,3.074109544,4.753809929
6594,Niger,562,1984,NA,4.782169819,3.120935044,4.782169819
6595,Niger,562,1985,NA,NA,2.955207941,5.348623144
6596,Niger,562,1986,NA,NA,2.965155208,5.621011868
6597,Niger,562,1987,NA,NA,3.305028198,5.927223837
6598,Niger,562,1988,NA,5.412960052,3.859739814,5.412960052
6599,Niger,562,1989,NA,6.007730007,4.639826742,6.007730007
6600,Niger,562,1990,5.36037,6.085840225,5.36037,6.085840225
6601,Niger,562,1991,5.78795,6.583449841,5.78795,6.583449841
6602,Niger,562,1992,NA,6.338719845,4.955193976,6.338719845
6603,Niger,562,1993,NA,6.319210052,4.718979761,6.319210052
6604,Niger,562,1994,NA,NA,3.823615894,6.61790306
6605,Niger,562,1995,NA,NA,3.222191968,6.773645676
6606,Niger,562,1996,NA,6.390709877,4.157613674,6.390709877
6607,Niger,562,1997,5.4615,6.562409878,5.4615,6.562409878
6608,Niger,562,1998,NA,6.486750126,5.371112602,6.486750126
6609,Niger,562,1999,5.38559,6.704539776,5.38559,6.704539776
6610,Niger,562,2000,NA,6.591919899,4.842920685,6.591919899
6611,Niger,562,2001,5.28282,6.486999989,5.28282,6.486999989
6612,Niger,562,2002,5.50642,6.546609879,5.50642,6.546609879
6613,Niger,562,2003,6.13784,7.161429882,6.13784,7.161429882
6614,Niger,562,2004,7.51201,8.706569672,7.51201,8.706569672
6615,Niger,562,2005,8.52719,9.631489754,8.52719,9.631489754
6616,Niger,562,2006,NA,11.04808998,8.63765952,11.04808998
6617,Niger,562,2007,8.86268,10.59879017,8.86268,10.59879017
6618,Niger,562,2008,9.46457,10.91361046,9.46457,10.91361046
6619,Niger,562,2009,9.59377,11.43198967,9.59377,11.43198967
6620,Niger,562,2010,10.86772,13.04246998,10.86772,13.04246998
6621,Niger,562,2011,11.53509,13.88327026,11.53509,13.88327026
6622,Niger,562,2012,NA,15.05933952,12.30872294,15.05933952
6623,Niger,562,2013,NA,16.25382042,13.01976134,16.25382042
6624,Niger,562,2014,15.15304,18.20435905,15.15304,18.20435905
6625,Niger,562,2015,16.63379,20.09321976,16.63379,20.09321976
6626,Niger,562,2016,NA,23.12496948,18.27676891,23.12496948
6627,Niger,562,2017,20.06691,24.25374985,20.06691,24.25374985
6628,Niger,562,2018,NA,NA,19.99055653,25.74512942
6629,Niger,562,2019,NA,NA,20.40985854,26.03437154
6630,Niger,562,2020,NA,NA,20.80664332,26.19613602
6631,Nigeria,566,1970,NA,4.433259964,0.963838191,4.433259964
6632,Nigeria,566,1971,NA,4.786690235,1.858850738,4.786690235
6633,Nigeria,566,1972,NA,5.327390194,2.595346276,5.327390194
6634,Nigeria,566,1973,NA,5.94754982,2.649935734,5.94754982
6635,Nigeria,566,1974,NA,NA,2.329378732,5.776843707
6636,Nigeria,566,1975,NA,NA,2.546791905,5.845146055
6637,Nigeria,566,1976,NA,NA,3.689548143,6.655289843
6638,Nigeria,566,1977,NA,7.651750088,4.092787884,7.651750088
6639,Nigeria,566,1978,NA,9.029219627,4.694804309,9.029219627
6640,Nigeria,566,1979,NA,10.9677,6.016640332,10.9677
6641,Nigeria,566,1980,NA,13.67926979,7.475637595,13.67926979
6642,Nigeria,566,1981,NA,17.10584068,9.396729659,17.10584068
6643,Nigeria,566,1982,NA,21.02671051,11.78222928,21.02671051
6644,Nigeria,566,1983,NA,25.17774963,14.30294394,25.17774963
6645,Nigeria,566,1984,NA,28.84041977,17.67498843,28.84041977
6646,Nigeria,566,1985,NA,29.33095932,19.77665243,29.33095932
6647,Nigeria,566,1986,NA,27.2232399,20.25037433,27.2232399
6648,Nigeria,566,1987,NA,27.20931053,19.54073737,27.20931053
6649,Nigeria,566,1988,NA,NA,19.35127281,25.94060449
6650,Nigeria,566,1989,NA,24.25362015,18.29069628,24.25362015
6651,Nigeria,566,1990,NA,24.7213192,18.21915897,24.7213192
6652,Nigeria,566,1991,NA,NA,18.29917589,23.31014794
6653,Nigeria,566,1992,NA,NA,17.56161179,24.34041286
6654,Nigeria,566,1993,NA,NA,17.87903724,24.28178166
6655,Nigeria,566,1994,NA,NA,18.18838068,24.6975926
6656,Nigeria,566,1995,NA,NA,17.9504245,24.4890331
6657,Nigeria,566,1996,NA,NA,18.61102939,24.69397865
6658,Nigeria,566,1997,NA,NA,19.04566266,24.88635355
6659,Nigeria,566,1998,NA,NA,18.00396103,25.24720708
6660,Nigeria,566,1999,NA,23.55179977,17.05644156,23.55179977
6661,Nigeria,566,2000,NA,24.60940933,17.44961824,24.60940933
6662,Nigeria,566,2001,NA,27.03358078,18.88335874,27.03358078
6663,Nigeria,566,2002,NA,29.61322021,20.65256121,29.61322021
6664,Nigeria,566,2003,NA,NA,22.07011996,32.57234092
6665,Nigeria,566,2004,NA,34.99747849,24.91677721,34.99747849
6666,Nigeria,566,2005,NA,34.95774841,25.86778899,34.95774841
6667,Nigeria,566,2006,NA,34.45698166,26.4079352,34.45698166
6668,Nigeria,566,2007,NA,31.86770058,24.39935602,31.86770058
6669,Nigeria,566,2008,NA,35.38618088,25.80801565,35.38618088
6670,Nigeria,566,2009,NA,39.23279953,28.53192073,39.23279953
6671,Nigeria,566,2010,NA,44.2182312,29.84900311,44.2182312
6672,Nigeria,566,2011,NA,45.55653,32.86303684,45.55653
6673,Nigeria,566,2012,NA,47.18077087,35.62485407,47.18077087
6674,Nigeria,566,2013,NA,56.20539856,39.68927749,56.20539856
6675,Nigeria,566,2014,NA,45.6240387,38.2854789,45.6240387
6676,Nigeria,566,2015,NA,46.7820015,37.74437687,46.7820015
6677,Nigeria,566,2016,NA,42.00254059,34.78268991,42.00254059
6678,Nigeria,566,2017,NA,NA,33.83025613,42.36629622
6679,Nigeria,566,2018,NA,NA,34.76129819,43.83524937
6680,Nigeria,566,2019,NA,NA,34.26437779,43.64734372
6681,Nigeria,566,2020,NA,NA,34.80335733,45.49540428
6682,Nicaragua,558,1970,NA,17.00848961,8.332843997,17.00848961
6683,Nicaragua,558,1971,11.80614,17.54987907,11.80614,17.54987907
6684,Nicaragua,558,1972,NA,19.08033943,9.773679362,19.08033943
6685,Nicaragua,558,1973,NA,19.2421608,9.215493338,19.2421608
6686,Nicaragua,558,1974,NA,21.13581085,9.926160818,21.13581085
6687,Nicaragua,558,1975,NA,23.3434391,10.26831651,23.3434391
6688,Nicaragua,558,1976,NA,25.7227993,12.09720005,25.7227993
6689,Nicaragua,558,1977,NA,29.6680603,14.48960307,29.6680603
6690,Nicaragua,558,1978,NA,27.29388046,14.21742285,27.29388046
6691,Nicaragua,558,1979,NA,29.94326019,16.25046654,29.94326019
6692,Nicaragua,558,1980,19.91828,36.98332977,19.91828,36.98332977
6693,Nicaragua,558,1981,NA,NA,19.33556157,36.08305142
6694,Nicaragua,558,1982,NA,34.69034958,19.05811505,34.69034958
6695,Nicaragua,558,1983,19.09523,38.87047958,19.09523,38.87047958
6696,Nicaragua,558,1984,17.72496,34.40359879,17.72496,34.40359879
6697,Nicaragua,558,1985,16.74021,29.87431908,16.74021,29.87431908
6698,Nicaragua,558,1986,18.05797,31.00214958,18.05797,31.00214958
6699,Nicaragua,558,1987,20.11334,33.76457977,20.11334,33.76457977
6700,Nicaragua,558,1988,NA,33.77750015,20.65294722,33.77750015
6701,Nicaragua,558,1989,20.90677,33.21725845,20.90677,33.21725845
6702,Nicaragua,558,1990,NA,36.80746078,21.95471901,36.80746078
6703,Nicaragua,558,1991,NA,42.95714188,25.38158306,42.95714188
6704,Nicaragua,558,1992,NA,43.06826019,27.1425338,43.06826019
6705,Nicaragua,558,1993,NA,43.6607399,27.86532393,43.6607399
6706,Nicaragua,558,1994,NA,44.29143143,28.95080341,44.29143143
6707,Nicaragua,558,1995,NA,45.81565094,30.13040969,45.81565094
6708,Nicaragua,558,1996,NA,NA,31.41610374,46.63720947
6709,Nicaragua,558,1997,NA,NA,31.80792841,46.39484648
6710,Nicaragua,558,1998,NA,46.40645981,31.54964935,46.40645981
6711,Nicaragua,558,1999,NA,51.25682068,32.56688679,51.25682068
6712,Nicaragua,558,2000,34.65554,52.67501068,34.65554,52.67501068
6713,Nicaragua,558,2001,36.46335,55.71474075,36.46335,55.71474075
6714,Nicaragua,558,2002,38.66694,60.19301987,38.66694,60.19301987
6715,Nicaragua,558,2003,NA,NA,39.9261651,62.61604022
6716,Nicaragua,558,2004,41.63398,65.11496735,41.63398,65.11496735
6717,Nicaragua,558,2005,43.93625,68.19142151,43.93625,68.19142151
6718,Nicaragua,558,2006,45.4727,69.01776886,45.4727,69.01776886
6719,Nicaragua,558,2007,NA,72.67133331,48.37521633,72.67133331
6720,Nicaragua,558,2008,NA,71.76341248,49.25561618,71.76341248
6721,Nicaragua,558,2009,NA,NA,49.77343227,72.22651886
6722,Nicaragua,558,2010,48.4211,73.43241882,48.4211,73.43241882
6723,Nicaragua,558,2011,NA,NA,52.25053416,74.58024007
6724,Nicaragua,558,2012,NA,NA,54.86491021,75.55803653
6725,Nicaragua,558,2013,NA,NA,57.1227211,76.85263158
6726,Nicaragua,558,2014,NA,NA,59.82545305,78.3732909
6727,Nicaragua,558,2015,NA,NA,59.5111682,78.54573329
6728,Nicaragua,558,2016,NA,NA,59.79987264,80.09710047
6729,Nicaragua,558,2017,NA,NA,62.04022036,82.55063682
6730,Nicaragua,558,2018,NA,NA,65.06383897,84.00324306
6731,Nicaragua,558,2019,NA,NA,65.07544753,84.80196074
6732,Nicaragua,558,2020,NA,NA,66.95169559,86.11771844
6733,Netherlands,528,1970,NA,NA,69.69293916,74.51347922
6734,Netherlands,528,1971,69.13764,75.38678741,69.13764,75.38678741
6735,Netherlands,528,1972,71.87652,78.3765564,71.87652,78.3765564
6736,Netherlands,528,1973,73.69326,80.50901031,73.69326,80.50901031
6737,Netherlands,528,1974,75.69932,83.18765259,75.69932,83.18765259
6738,Netherlands,528,1975,76.82385,84.82801056,76.82385,84.82801056
6739,Netherlands,528,1976,80.04422,88.56713867,80.04422,88.56713867
6740,Netherlands,528,1977,81.16168,90.43820953,81.16168,90.43820953
6741,Netherlands,528,1978,81.52763,91.46008301,81.52763,91.46008301
6742,Netherlands,528,1979,81.40867,91.20178223,81.40867,91.20178223
6743,Netherlands,528,1980,81.09597,91.96008301,81.09597,91.96008301
6744,Netherlands,528,1981,81.14488,92.53949738,81.14488,92.53949738
6745,Netherlands,528,1982,82.12824,94.44885254,82.12824,94.44885254
6746,Netherlands,528,1983,83.47393,97.41355896,83.47393,97.41355896
6747,Netherlands,528,1984,85.223,100.9218826,85.223,100.9218826
6748,Netherlands,528,1985,85.32612,101.6879196,85.32612,101.6879196
6749,Netherlands,528,1986,88.60145,117.0393677,88.60145,117.0393677
6750,Netherlands,528,1987,88.32141,118.2408676,88.32141,118.2408676
6751,Netherlands,528,1988,86.30729,117.4863281,86.30729,117.4863281
6752,Netherlands,528,1989,84.6884,117.195343,84.6884,117.195343
6753,Netherlands,528,1990,83.74738,118.2659225,83.74738,118.2659225
6754,Netherlands,528,1991,83.69099,119.5907669,83.69099,119.5907669
6755,Netherlands,528,1992,84.40415,121.0397797,84.40415,121.0397797
6756,Netherlands,528,1993,85.83392,123.2093964,85.83392,123.2093964
6757,Netherlands,528,1994,NA,140.6904907,89.4172357,140.6904907
6758,Netherlands,528,1995,90.92787,139.6982727,90.92787,139.6982727
6759,Netherlands,528,1996,90.87457,137.3764648,90.87457,137.3764648
6760,Netherlands,528,1997,89.45088,130.3710327,89.45088,130.3710327
6761,Netherlands,528,1998,NA,127.2099228,90.2874409,127.2099228
6762,Netherlands,528,1999,90.99442,122.7527924,90.99442,122.7527924
6763,Netherlands,528,2000,NA,122.418541,90.28807597,122.418541
6764,Netherlands,528,2001,NA,122.8474808,88.58514957,122.8474808
6765,Netherlands,528,2002,89.33102,120.76194,89.33102,120.76194
6766,Netherlands,528,2003,88.12664,120.877533,88.12664,120.877533
6767,Netherlands,528,2004,88.73562,118.1779938,88.73562,118.1779938
6768,Netherlands,528,2005,86.907,118.3736115,86.907,118.3736115
6769,Netherlands,528,2006,88.55384,118.6042786,88.55384,118.6042786
6770,Netherlands,528,2007,88.54171,119.4765625,88.54171,119.4765625
6771,Netherlands,528,2008,88.17683,120.4420319,88.17683,120.4420319
6772,Netherlands,528,2009,87.63294,120.6061935,87.63294,120.6061935
6773,Netherlands,528,2010,87.8786,122.0791092,87.8786,122.0791092
6774,Netherlands,528,2011,89.02126,128.1791229,89.02126,128.1791229
6775,Netherlands,528,2012,89.579,128.9924927,89.579,128.9924927
6776,Netherlands,528,2013,NA,NA,91.08702577,130.2137683
6777,Netherlands,528,2014,NA,NA,91.44475764,131.7444938
6778,Netherlands,528,2015,92.54597,133.5458527,92.54597,133.5458527
6779,Netherlands,528,2016,93.17266,132.6916504,93.17266,132.6916504
6780,Netherlands,528,2017,93.16439,135.575119,93.16439,135.575119
6781,Netherlands,528,2018,NA,134.2794342,92.49894618,134.2794342
6782,Netherlands,528,2019,NA,NA,91.68228497,136.0079341
6783,Netherlands,528,2020,NA,NA,90.67352273,136.075538
6784,Norway,578,1970,NA,NA,75.79022891,80.42654765
6785,Norway,578,1971,NA,83.51615906,76.81160652,83.51615906
6786,Norway,578,1972,NA,84.52583313,77.39442431,84.52583313
6787,Norway,578,1973,NA,90.48052216,78.80160447,90.48052216
6788,Norway,578,1974,NA,89.51798248,79.99478852,89.51798248
6789,Norway,578,1975,NA,89.34687042,79.96513861,89.34687042
6790,Norway,578,1976,NA,87.97412109,80.61048189,87.97412109
6791,Norway,578,1977,NA,88.72225189,79.95086071,88.72225189
6792,Norway,578,1978,80.76859,89.55090332,80.76859,89.55090332
6793,Norway,578,1979,82.06106,92.09391022,82.06106,92.09391022
6794,Norway,578,1980,NA,93.68786621,83.16884059,93.68786621
6795,Norway,578,1981,83.48026,93.87336731,83.48026,93.87336731
6796,Norway,578,1982,84.03964,94.42552185,84.03964,94.42552185
6797,Norway,578,1983,NA,96.47061157,86.0024395,96.47061157
6798,Norway,578,1984,85.29788,96.17481995,85.29788,96.17481995
6799,Norway,578,1985,85.90369,97.17378235,85.90369,97.17378235
6800,Norway,578,1986,85.99373,97.26326752,85.99373,97.26326752
6801,Norway,578,1987,85.14763,95.80708313,85.14763,95.80708313
6802,Norway,578,1988,84.54219,95.01615906,84.54219,95.01615906
6803,Norway,578,1989,84.9854,95.94045258,84.9854,95.94045258
6804,Norway,578,1990,87.25722,100.8897629,87.25722,100.8897629
6805,Norway,578,1991,87.62745,102.869873,87.62745,102.869873
6806,Norway,578,1992,88.81443,105.3939819,88.81443,105.3939819
6807,Norway,578,1993,90.64369,112.9660873,90.64369,112.9660873
6808,Norway,578,1994,NA,124.664772,92.8724032,124.664772
6809,Norway,578,1995,NA,115.819603,94.25217808,115.819603
6810,Norway,578,1996,NA,115.6038895,95.01331656,115.6038895
6811,Norway,578,1997,96.56315,117.4244614,96.56315,117.4244614
6812,Norway,578,1998,96.16022,117.6009598,96.16022,117.6009598
6813,Norway,578,1999,95.27329,119.27005,95.27329,119.27005
6814,Norway,578,2000,94.75798,116.0636368,94.75798,116.0636368
6815,Norway,578,2001,94.36783,113.8009491,94.36783,113.8009491
6816,Norway,578,2002,94.16888,112.3732071,94.16888,112.3732071
6817,Norway,578,2003,95.10527,113.4635315,95.10527,113.4635315
6818,Norway,578,2004,96.11468,115.3801117,96.11468,115.3801117
6819,Norway,578,2005,96.75623,113.759491,96.75623,113.759491
6820,Norway,578,2006,97.16459,113.9446487,97.16459,113.9446487
6821,Norway,578,2007,97.46832,113.580162,97.46832,113.580162
6822,Norway,578,2008,96.67695,112.574913,96.67695,112.574913
6823,Norway,578,2009,95.73719,111.3135605,95.73719,111.3135605
6824,Norway,578,2010,95.29992,112.6066284,95.29992,112.6066284
6825,Norway,578,2011,94.86901,112.1876068,94.86901,112.1876068
6826,Norway,578,2012,94.47334,110.5704269,94.47334,110.5704269
6827,Norway,578,2013,95.00651,113.1848602,95.00651,113.1848602
6828,Norway,578,2014,95.34711,112.7667084,95.34711,112.7667084
6829,Norway,578,2015,95.4637,114.6460419,95.4637,114.6460419
6830,Norway,578,2016,95.6976,116.2279892,95.6976,116.2279892
6831,Norway,578,2017,95.60786,116.8744202,95.60786,116.8744202
6832,Norway,578,2018,NA,117.4500885,95.83316159,117.4500885
6833,Norway,578,2019,NA,NA,95.25573502,118.3209252
6834,Norway,578,2020,NA,NA,93.81098051,119.172374
6835,Nepal,524,1970,NA,NA,4.415738115,14.11438169
6836,Nepal,524,1971,NA,NA,7.509746107,14.40874364
6837,Nepal,524,1972,NA,NA,9.359519784,13.89223151
6838,Nepal,524,1973,NA,NA,10.21589096,13.8686904
6839,Nepal,524,1974,NA,NA,10.73119556,14.05049927
6840,Nepal,524,1975,NA,NA,11.43613937,15.96095129
6841,Nepal,524,1976,NA,NA,10.55721714,14.8068367
6842,Nepal,524,1977,NA,NA,11.29891879,16.42382786
6843,Nepal,524,1978,NA,NA,12.79714098,17.02407789
6844,Nepal,524,1979,NA,NA,13.18650452,17.60618613
6845,Nepal,524,1980,NA,NA,13.48341082,17.65370771
6846,Nepal,524,1981,NA,18.55105019,14.03220538,18.55105019
6847,Nepal,524,1982,NA,21.39085007,15.50221918,21.39085007
6848,Nepal,524,1983,NA,23.58753014,15.85017031,23.58753014
6849,Nepal,524,1984,NA,25.03961945,17.68189883,25.03961945
6850,Nepal,524,1985,NA,26.59794998,20.13734328,26.59794998
6851,Nepal,524,1986,NA,28.1232605,20.84490642,28.1232605
6852,Nepal,524,1987,NA,29.4343605,21.79901284,29.4343605
6853,Nepal,524,1988,NA,30.30793953,23.62231833,30.30793953
6854,Nepal,524,1989,NA,31.89538956,25.37131415,31.89538956
6855,Nepal,524,1990,NA,32.99365997,25.7130047,32.99365997
6856,Nepal,524,1991,NA,34.87353897,27.01711186,34.87353897
6857,Nepal,524,1992,NA,37.40563965,28.57278159,37.40563965
6858,Nepal,524,1993,NA,38.65192032,29.24783709,38.65192032
6859,Nepal,524,1994,NA,38.98186874,31.02930664,38.98186874
6860,Nepal,524,1995,NA,40.83739853,32.05179341,40.83739853
6861,Nepal,524,1996,NA,43.9580307,33.68482758,43.9580307
6862,Nepal,524,1997,NA,NA,32.37496796,39.95916444
6863,Nepal,524,1998,NA,NA,31.89652748,37.11992067
6864,Nepal,524,1999,NA,34.27133942,29.47281536,34.27133942
6865,Nepal,524,2000,NA,35.76190186,29.1641902,35.76190186
6866,Nepal,524,2001,NA,38.96551895,30.91680635,38.96551895
6867,Nepal,524,2002,NA,43.430439,33.11758396,43.430439
6868,Nepal,524,2003,NA,44.65307999,34.47801822,44.65307999
6869,Nepal,524,2004,NA,NA,36.55930825,47.33257318
6870,Nepal,524,2005,NA,48.14907837,39.46576976,48.14907837
6871,Nepal,524,2006,NA,45.33156967,41.94248626,45.33156967
6872,Nepal,524,2007,44.2879,44.99971008,44.2879,44.99971008
6873,Nepal,524,2008,47.41153,51.03944016,47.41153,51.03944016
6874,Nepal,524,2009,NA,51.79061127,44.78544346,51.79061127
6875,Nepal,524,2010,NA,57.63132095,46.04684074,57.63132095
6876,Nepal,524,2011,NA,60.26435089,48.23739469,60.26435089
6877,Nepal,524,2012,NA,63.74879837,51.04593376,63.74879837
6878,Nepal,524,2013,NA,65.35343933,52.2228854,65.35343933
6879,Nepal,524,2014,NA,66.87902832,52.35464143,66.87902832
6880,Nepal,524,2015,NA,67.84368896,54.63567535,67.84368896
6881,Nepal,524,2016,55.37494,70.77674866,55.37494,70.77674866
6882,Nepal,524,2017,57.51369,74.0772934,57.51369,74.0772934
6883,Nepal,524,2018,NA,NA,60.65716736,77.00473276
6884,Nepal,524,2019,61.87253,80.17991638,61.87253,80.17991638
6885,Nepal,524,2020,NA,NA,65.63173692,80.37781189
6886,Nauru,520,1970,NA,NA,38.90379116,48.12578619
6887,Nauru,520,1971,NA,49.25574875,40.39312449,49.25574875
6888,Nauru,520,1972,NA,52.56241989,41.93603372,52.56241989
6889,Nauru,520,1973,NA,56.57727051,45.468062,56.57727051
6890,Nauru,520,1974,NA,NA,47.55882202,57.09469267
6891,Nauru,520,1975,NA,NA,48.08733096,56.34725152
6892,Nauru,520,1976,NA,NA,48.84355033,56.20987731
6893,Nauru,520,1977,NA,NA,47.82625731,56.50225536
6894,Nauru,520,1978,NA,NA,48.18672677,53.77516295
6895,Nauru,520,1979,NA,NA,48.33599929,53.33889944
6896,Nauru,520,1980,NA,NA,45.84143403,52.42170867
6897,Nauru,520,1981,NA,NA,44.56095812,51.06535573
6898,Nauru,520,1982,NA,NA,45.41813851,50.41841956
6899,Nauru,520,1983,NA,NA,44.71825017,50.7110109
6900,Nauru,520,1984,NA,NA,45.9233871,50.40818123
6901,Nauru,520,1985,48.64583,50.20832825,48.64583,50.20832825
6902,Nauru,520,1986,NA,NA,45.21004002,49.03990576
6903,Nauru,520,1987,NA,NA,43.29144618,49.09886945
6904,Nauru,520,1988,NA,NA,42.40836348,49.1560858
6905,Nauru,520,1989,NA,NA,41.56911616,49.31298154
6906,Nauru,520,1990,NA,NA,41.55669752,48.71420304
6907,Nauru,520,1991,NA,NA,40.6748102,47.65179803
6908,Nauru,520,1992,NA,NA,41.25294106,48.63815506
6909,Nauru,520,1993,NA,NA,41.03089199,48.84393992
6910,Nauru,520,1994,NA,NA,40.73220903,48.69560252
6911,Nauru,520,1995,NA,NA,41.24843796,47.76124522
6912,Nauru,520,1996,NA,NA,41.29400172,48.11595548
6913,Nauru,520,1997,NA,NA,40.21525647,47.70346758
6914,Nauru,520,1998,NA,NA,41.34943915,47.59988236
6915,Nauru,520,1999,NA,NA,41.26110166,47.02373375
6916,Nauru,520,2000,NA,49.18275833,42.02304673,49.18275833
6917,Nauru,520,2001,NA,49.07406998,41.41954036,49.07406998
6918,Nauru,520,2002,NA,45.62102127,40.34319091,45.62102127
6919,Nauru,520,2003,NA,52.48168945,41.39495561,52.48168945
6920,Nauru,520,2004,NA,41.81069946,38.74127443,41.81069946
6921,Nauru,520,2005,NA,49.42338943,40.32990242,49.42338943
6922,Nauru,520,2006,NA,66.69393921,48.12860103,66.69393921
6923,Nauru,520,2007,NA,55.97076035,48.50086408,55.97076035
6924,Nauru,520,2008,NA,65.85955811,53.36193008,65.85955811
6925,Nauru,520,2009,NA,NA,57.81917964,69.54176333
6926,Nauru,520,2010,NA,NA,61.73678541,70.96482462
6927,Nauru,520,2011,NA,NA,66.10710666,73.75124884
6928,Nauru,520,2012,72.50608,76.64234161,72.50608,76.64234161
6929,Nauru,520,2013,NA,NA,72.42664979,80.95903794
6930,Nauru,520,2014,73.66255,84.60904694,73.66255,84.60904694
6931,Nauru,520,2015,NA,NA,73.92988211,83.99910591
6932,Nauru,520,2016,71.80984,82.73561096,71.80984,82.73561096
6933,Nauru,520,2017,NA,NA,76.09105536,88.35002394
6934,Nauru,520,2018,NA,NA,79.68861399,92.45528584
6935,Nauru,520,2019,NA,96.70417786,84.37536396,96.70417786
6936,Nauru,520,2020,NA,NA,85.33576809,97.36970438
6937,New Zealand,554,1970,NA,76.74887848,73.69096449,76.74887848
6938,New Zealand,554,1971,NA,77.48313141,72.16091493,77.48313141
6939,New Zealand,554,1972,NA,78.38481903,72.14331033,78.38481903
6940,New Zealand,554,1973,NA,78.92996216,72.56273767,78.92996216
6941,New Zealand,554,1974,NA,79.27638245,72.91869355,79.27638245
6942,New Zealand,554,1975,NA,80.98409271,74.35180014,80.98409271
6943,New Zealand,554,1976,NA,82.83564758,78.42106713,82.83564758
6944,New Zealand,554,1977,80.49556,82.37552643,80.49556,82.37552643
6945,New Zealand,554,1978,NA,NA,79.3484974,81.96195957
6946,New Zealand,554,1979,80.48634,81.83120728,80.48634,81.83120728
6947,New Zealand,554,1980,79.70358,81.34796143,79.70358,81.34796143
6948,New Zealand,554,1981,80.31429,81.93408203,80.31429,81.93408203
6949,New Zealand,554,1982,81.07884,82.53253937,81.07884,82.53253937
6950,New Zealand,554,1983,83.40437,84.92227936,83.40437,84.92227936
6951,New Zealand,554,1984,83.13238,84.68476105,83.13238,84.68476105
6952,New Zealand,554,1985,82.20806,83.66117096,82.20806,83.66117096
6953,New Zealand,554,1986,82.24351,83.76554108,82.24351,83.76554108
6954,New Zealand,554,1987,82.50976,84.1967392,82.50976,84.1967392
6955,New Zealand,554,1988,83.57917,85.72231293,83.57917,85.72231293
6956,New Zealand,554,1989,84.0704,86.85169983,84.0704,86.85169983
6957,New Zealand,554,1990,84.59661,88.60320282,84.59661,88.60320282
6958,New Zealand,554,1991,86.52899,91.79808807,86.52899,91.79808807
6959,New Zealand,554,1992,87.54688,94.26589203,87.54688,94.26589203
6960,New Zealand,554,1993,NA,101.9552689,89.9749194,101.9552689
6961,New Zealand,554,1994,92.2758,109.4736099,92.2758,109.4736099
6962,New Zealand,554,1995,89.88125,113.4456635,89.88125,113.4456635
6963,New Zealand,554,1996,93.05111,115.6292877,93.05111,115.6292877
6964,New Zealand,554,1997,91.59493,114.7835693,91.59493,114.7835693
6965,New Zealand,554,1998,NA,112.5569687,93.56418029,112.5569687
6966,New Zealand,554,1999,NA,111.2616196,94.6278066,111.2616196
6967,New Zealand,554,2000,NA,110.7622681,94.4894902,110.7622681
6968,New Zealand,554,2001,NA,111.7271194,94.8725528,111.7271194
6969,New Zealand,554,2002,NA,116.0867004,95.77746151,116.0867004
6970,New Zealand,554,2003,NA,118.7744904,95.81037503,118.7744904
6971,New Zealand,554,2004,NA,116.5867767,96.07638191,116.5867767
6972,New Zealand,554,2005,NA,120.2476501,95.06623023,120.2476501
6973,New Zealand,554,2006,NA,118.4310608,95.18295557,118.4310608
6974,New Zealand,554,2007,NA,119.3534164,95.49490222,119.3534164
6975,New Zealand,554,2008,NA,117.0983582,95.43683886,117.0983582
6976,New Zealand,554,2009,NA,124.6602097,95.32262117,124.6602097
6977,New Zealand,554,2010,NA,119.0647202,94.83580708,119.0647202
6978,New Zealand,554,2011,NA,118.5048294,94.19631079,118.5048294
6979,New Zealand,554,2012,NA,117.1061325,94.70123756,117.1061325
6980,New Zealand,554,2013,94.64403,115.2617035,94.64403,115.2617035
6981,New Zealand,554,2014,94.71184,115.3846436,94.71184,115.3846436
6982,New Zealand,554,2015,95.32172,114.7460938,95.32172,114.7460938
6983,New Zealand,554,2016,96.10406,114.3596878,96.10406,114.3596878
6984,New Zealand,554,2017,96.86035,114.5900421,96.86035,114.5900421
6985,New Zealand,554,2018,NA,114.6388321,95.85942264,114.6388321
6986,New Zealand,554,2019,NA,NA,95.55135841,114.990863
6987,New Zealand,554,2020,NA,NA,95.10776452,114.7375875
6988,Oman,512,1970,NA,NA,1.173790247,2.563569199
6989,Oman,512,1971,NA,0,0,0
6990,Oman,512,1972,NA,0,0,0
6991,Oman,512,1973,NA,0.186739996,0.088236188,0.186739996
6992,Oman,512,1974,NA,0.38793999,0.232280776,0.38793999
6993,Oman,512,1975,NA,0.642769992,0.225737612,0.642769992
6994,Oman,512,1976,NA,1.175889969,0.467793167,1.175889969
6995,Oman,512,1977,NA,2.117439985,1.090903034,2.117439985
6996,Oman,512,1978,3.57778,4.466889858,3.57778,4.466889858
6997,Oman,512,1979,5.28208,6.501850128,5.28208,6.501850128
6998,Oman,512,1980,NA,8.780949593,6.811741228,8.780949593
6999,Oman,512,1981,10.13505,11.83115959,10.13505,11.83115959
7000,Oman,512,1982,12.05678,14.39597034,12.05678,14.39597034
7001,Oman,512,1983,NA,18.39508057,13.73968526,18.39508057
7002,Oman,512,1984,NA,21.25366974,16.42229538,21.25366974
7003,Oman,512,1985,NA,25.12174034,19.34639751,25.12174034
7004,Oman,512,1986,NA,27.60917091,22.1484492,27.60917091
7005,Oman,512,1987,NA,30.50127983,24.02524839,30.50127983
7006,Oman,512,1988,NA,33.408741,26.90598392,33.408741
7007,Oman,512,1989,NA,37.11883163,29.2117609,37.11883163
7008,Oman,512,1990,NA,42.17398834,33.64231326,42.17398834
7009,Oman,512,1991,NA,46.79148102,38.0330468,46.79148102
7010,Oman,512,1992,NA,51.65095901,42.27914427,51.65095901
7011,Oman,512,1993,49.31918,57.00317001,49.31918,57.00317001
7012,Oman,512,1994,NA,62.24452972,51.01627843,62.24452972
7013,Oman,512,1995,NA,65.38076019,53.1271566,65.38076019
7014,Oman,512,1996,NA,68.22292328,57.35834038,68.22292328
7015,Oman,512,1997,NA,68.05738068,59.12523337,68.05738068
7016,Oman,512,1998,NA,70.38793182,60.59122819,70.38793182
7017,Oman,512,1999,63.41522,73.75534821,63.41522,73.75534821
7018,Oman,512,2000,67.56254,78.23267365,67.56254,78.23267365
7019,Oman,512,2001,71.17022,82.05631256,71.17022,82.05631256
7020,Oman,512,2002,73.07951,84.2195816,73.07951,84.2195816
7021,Oman,512,2003,73.871,85.82816315,73.871,85.82816315
7022,Oman,512,2004,NA,NA,75.66897109,86.42375139
7023,Oman,512,2005,NA,87.66512299,77.72269684,87.66512299
7024,Oman,512,2006,NA,87.55825043,78.74066112,87.55825043
7025,Oman,512,2007,NA,90.47001648,80.93578151,90.47001648
7026,Oman,512,2008,NA,94.17327881,84.14851073,94.17327881
7027,Oman,512,2009,89.281,99.77667236,89.281,99.77667236
7028,Oman,512,2010,NA,NA,89.53994019,100.7874664
7029,Oman,512,2011,89.67208,99.5855484,89.67208,99.5855484
7030,Oman,512,2012,88.88807,100.0396729,88.88807,100.0396729
7031,Oman,512,2013,90.58011,99.51570129,90.58011,99.51570129
7032,Oman,512,2014,NA,NA,92.30844288,100.9939851
7033,Oman,512,2015,93.48381,103.2984238,93.48381,103.2984238
7034,Oman,512,2016,95.46011,107.5826797,95.46011,107.5826797
7035,Oman,512,2017,94.0779,105.7908325,94.0779,105.7908325
7036,Oman,512,2018,96.19256,106.6659927,96.19256,106.6659927
7037,Oman,512,2019,NA,107.0907669,94.90075591,107.0907669
7038,Oman,512,2020,NA,NA,93.06603159,109.327362
7039,Pakistan,586,1970,NA,NA,6.242619838,16.60818898
7040,Pakistan,586,1971,NA,16.6040802,10.38504626,16.6040802
7041,Pakistan,586,1972,NA,16.56030083,12.38619393,16.56030083
7042,Pakistan,586,1973,NA,17.00568008,13.61524223,17.00568008
7043,Pakistan,586,1974,NA,17.24744987,14.11028971,17.24744987
7044,Pakistan,586,1975,NA,18.10997963,14.52591827,18.10997963
7045,Pakistan,586,1976,NA,17.97278976,15.37517488,17.97278976
7046,Pakistan,586,1977,NA,18.01329994,14.96208626,18.01329994
7047,Pakistan,586,1978,NA,17.97928047,15.27438268,17.97928047
7048,Pakistan,586,1979,NA,16.53871918,14.44145128,16.53871918
7049,Pakistan,586,1980,NA,16.9928894,14.38317518,16.9928894
7050,Pakistan,586,1981,NA,17.02079964,14.67657731,17.02079964
7051,Pakistan,586,1982,NA,17.17034912,14.26965855,17.17034912
7052,Pakistan,586,1983,NA,17.98929977,14.51084642,17.98929977
7053,Pakistan,586,1984,NA,18.77326012,15.46792377,18.77326012
7054,Pakistan,586,1985,NA,19.6158905,16.3046058,19.6158905
7055,Pakistan,586,1986,NA,19.83649063,16.65535206,19.83649063
7056,Pakistan,586,1987,NA,20.23962975,17.19150738,20.23962975
7057,Pakistan,586,1988,NA,20.56745911,17.83777359,20.56745911
7058,Pakistan,586,1989,NA,21.33239937,18.3439016,21.33239937
7059,Pakistan,586,1990,NA,22.00757027,18.98993793,22.00757027
7060,Pakistan,586,1991,NA,25.26988983,20.92841191,25.26988983
7061,Pakistan,586,1992,NA,28.32821083,22.01163301,28.32821083
7062,Pakistan,586,1993,NA,NA,22.20032126,26.68384836
7063,Pakistan,586,1994,NA,NA,22.04130877,26.03852075
7064,Pakistan,586,1995,NA,NA,21.19990675,24.93446755
7065,Pakistan,586,1996,NA,NA,20.33709584,24.96183265
7066,Pakistan,586,1997,NA,NA,20.63416697,24.15236742
7067,Pakistan,586,1998,NA,NA,20.2848185,22.93731305
7068,Pakistan,586,1999,NA,NA,19.78722863,23.26622635
7069,Pakistan,586,2000,NA,NA,19.52788567,23.14382974
7070,Pakistan,586,2001,NA,NA,19.08230413,22.98287861
7071,Pakistan,586,2002,NA,NA,19.04764142,22.7697578
7072,Pakistan,586,2003,NA,22.51145935,19.59769149,22.51145935
7073,Pakistan,586,2004,NA,24.69107056,21.20944077,24.69107056
7074,Pakistan,586,2005,NA,25.63673973,23.81496814,25.63673973
7075,Pakistan,586,2006,30.50841,30.86035919,30.50841,30.86035919
7076,Pakistan,586,2007,32.58288,32.90158081,32.58288,32.90158081
7077,Pakistan,586,2008,32.64259,33.03702927,32.64259,33.03702927
7078,Pakistan,586,2009,32.51055,32.85655975,32.51055,32.85655975
7079,Pakistan,586,2010,NA,33.17972946,31.05052736,33.17972946
7080,Pakistan,586,2011,33.37407,33.76794052,33.37407,33.76794052
7081,Pakistan,586,2012,34.47115,34.9048996,34.47115,34.9048996
7082,Pakistan,586,2013,35.5661,36.00167084,35.5661,36.00167084
7083,Pakistan,586,2014,NA,37.32049179,33.9030269,37.32049179
7084,Pakistan,586,2015,34.59878,39.60364914,34.59878,39.60364914
7085,Pakistan,586,2016,35.80793,40.9597702,35.80793,40.9597702
7086,Pakistan,586,2017,35.42111,40.40158844,35.42111,40.40158844
7087,Pakistan,586,2018,37.40039,42.67465973,37.40039,42.67465973
7088,Pakistan,586,2019,NA,43.81882858,36.94665119,43.81882858
7089,Pakistan,586,2020,NA,NA,38.43524621,44.46673117
7090,Panama,591,1970,NA,37.4956398,15.82888573,37.4956398
7091,Panama,591,1971,NA,40.08932877,24.50925985,40.08932877
7092,Panama,591,1972,NA,44.15219116,31.18423483,44.15219116
7093,Panama,591,1973,NA,48.39461136,36.72733752,48.39461136
7094,Panama,591,1974,NA,51.53136826,40.73302834,51.53136826
7095,Panama,591,1975,NA,54.06060028,44.17535856,54.06060028
7096,Panama,591,1976,NA,56.91532898,47.25513877,56.91532898
7097,Panama,591,1977,NA,59.32843018,50.04563111,59.32843018
7098,Panama,591,1978,NA,61.57191849,51.79894319,61.57191849
7099,Panama,591,1979,NA,62.25505829,53.47460279,62.25505829
7100,Panama,591,1980,NA,61.1518898,53.43299556,61.1518898
7101,Panama,591,1981,NA,60.81072998,52.46321379,60.81072998
7102,Panama,591,1982,NA,59.77825165,52.50961369,59.77825165
7103,Panama,591,1983,NA,59.10723114,53.02785691,59.10723114
7104,Panama,591,1984,NA,59.66884995,53.10507141,59.66884995
7105,Panama,591,1985,NA,59.39113998,52.70218139,59.39113998
7106,Panama,591,1986,NA,59.22628021,53.31190075,59.22628021
7107,Panama,591,1987,NA,59.08261871,51.97050455,59.08261871
7108,Panama,591,1988,NA,58.42039871,52.03712677,58.42039871
7109,Panama,591,1989,NA,57.57072067,51.16037795,57.57072067
7110,Panama,591,1990,NA,58.92174149,51.31328296,58.92174149
7111,Panama,591,1991,NA,59.11497116,52.9337136,59.11497116
7112,Panama,591,1992,NA,59.51834106,53.39361125,59.51834106
7113,Panama,591,1993,NA,60.66513824,53.30952253,60.66513824
7114,Panama,591,1994,NA,60.88687134,54.01416505,60.88687134
7115,Panama,591,1995,NA,62.62490845,55.30645807,62.62490845
7116,Panama,591,1996,NA,63.51572037,55.16703074,63.51572037
7117,Panama,591,1997,NA,NA,56.00968021,63.64745419
7118,Panama,591,1998,NA,NA,56.04296389,63.92928468
7119,Panama,591,1999,57.07839,64.39669037,57.07839,64.39669037
7120,Panama,591,2000,58.31477,64.87814331,58.31477,64.87814331
7121,Panama,591,2001,60.3896,66.97222137,60.3896,66.97222137
7122,Panama,591,2002,62.18624,68.26828766,62.18624,68.26828766
7123,Panama,591,2003,NA,NA,61.73872547,68.95268604
7124,Panama,591,2004,61.62455,67.83673096,61.62455,67.83673096
7125,Panama,591,2005,61.79277,67.9956665,61.79277,67.9956665
7126,Panama,591,2006,NA,67.73319244,61.33774376,67.73319244
7127,Panama,591,2007,NA,67.95613098,62.57682336,67.95613098
7128,Panama,591,2008,63.30201,68.78697205,63.30201,68.78697205
7129,Panama,591,2009,63.42638,69.99185181,63.42638,69.99185181
7130,Panama,591,2010,66.11851,71.30345154,66.11851,71.30345154
7131,Panama,591,2011,65.56966,70.87500763,65.56966,70.87500763
7132,Panama,591,2012,NA,NA,66.47930208,72.62795266
7133,Panama,591,2013,70.40156,75.3299408,70.40156,75.3299408
7134,Panama,591,2014,69.04856,75.07704926,69.04856,75.07704926
7135,Panama,591,2015,69.72867,75.83184052,69.72867,75.83184052
7136,Panama,591,2016,NA,81.93289185,68.90653355,81.93289185
7137,Panama,591,2017,63.79138,76.13717651,63.79138,76.13717651
7138,Panama,591,2018,NA,NA,67.25781031,76.32375171
7139,Panama,591,2019,NA,NA,67.99014237,77.6521691
7140,Panama,591,2020,NA,NA,70.09648096,77.89136817
7141,Peru,604,1970,25.56384,34.80253983,25.56384,34.80253983
7142,Peru,604,1971,NA,36.6832695,26.13286696,36.6832695
7143,Peru,604,1972,NA,38.82530975,27.26789011,38.82530975
7144,Peru,604,1973,NA,40.76037979,29.23175845,40.76037979
7145,Peru,604,1974,NA,42.10213089,30.50643407,42.10213089
7146,Peru,604,1975,NA,44.30688095,31.73125483,44.30688095
7147,Peru,604,1976,NA,47.09851837,32.42558014,47.09851837
7148,Peru,604,1977,NA,49.87189102,35.93388163,49.87189102
7149,Peru,604,1978,NA,54.85787964,38.71085622,54.85787964
7150,Peru,604,1979,NA,56.23651123,41.28127052,56.23651123
7151,Peru,604,1980,NA,57.32566071,42.66803995,57.32566071
7152,Peru,604,1981,44.54678,57.17697906,44.54678,57.17697906
7153,Peru,604,1982,NA,57.00389862,44.65790953,57.00389862
7154,Peru,604,1983,NA,58.99224854,45.01168126,58.99224854
7155,Peru,604,1984,NA,59.98825073,45.84790962,59.98825073
7156,Peru,604,1985,NA,60.87649918,48.09384996,60.87649918
7157,Peru,604,1986,NA,61.73680878,47.81491781,61.73680878
7158,Peru,604,1987,NA,62.78503036,49.40623178,62.78503036
7159,Peru,604,1988,NA,63.92398071,50.71178577,63.92398071
7160,Peru,604,1989,NA,65.8927536,50.72085512,65.8927536
7161,Peru,604,1990,NA,66.73535919,52.43937806,66.73535919
7162,Peru,604,1991,NA,66.4858017,52.68947361,66.4858017
7163,Peru,604,1992,NA,65.4139328,53.08640386,65.4139328
7164,Peru,604,1993,NA,65.14457703,51.91322286,65.14457703
7165,Peru,604,1994,NA,68.46150208,53.03682768,68.46150208
7166,Peru,604,1995,52.1665,68.46681213,52.1665,68.46681213
7167,Peru,604,1996,53.24848,69.88677216,53.24848,69.88677216
7168,Peru,604,1997,53.44598,69.92874146,53.44598,69.92874146
7169,Peru,604,1998,59.02289,77.521698,59.02289,77.521698
7170,Peru,604,1999,59.7418,78.58605957,59.7418,78.58605957
7171,Peru,604,2000,62.00506,80.76802826,62.00506,80.76802826
7172,Peru,604,2001,65.00322,83.91697693,65.00322,83.91697693
7173,Peru,604,2002,65.88343,85.4184494,65.88343,85.4184494
7174,Peru,604,2003,NA,78.7290802,65.46670667,78.7290802
7175,Peru,604,2004,66.03303,81.76982117,66.03303,81.76982117
7176,Peru,604,2005,67.21536,82.1969986,67.21536,82.1969986
7177,Peru,604,2006,69.37305,84.73117828,69.37305,84.73117828
7178,Peru,604,2007,72.88175,87.34761047,72.88175,87.34761047
7179,Peru,604,2008,74.67779,88.22151947,74.67779,88.22151947
7180,Peru,604,2009,77.71898,90.83499908,77.71898,90.83499908
7181,Peru,604,2010,77.70725,92.27526093,77.70725,92.27526093
7182,Peru,604,2011,78.92787,93.89932251,78.92787,93.89932251
7183,Peru,604,2012,75.31964,93.17268372,75.31964,93.17268372
7184,Peru,604,2013,79.99309,98.54975891,79.99309,98.54975891
7185,Peru,604,2014,79.52639,97.02095032,79.52639,97.02095032
7186,Peru,604,2015,79.18143,97.59812927,79.18143,97.59812927
7187,Peru,604,2016,82.80666,101.9628677,82.80666,101.9628677
7188,Peru,604,2017,85.58522,104.6938477,85.58522,104.6938477
7189,Peru,604,2018,89.30975,106.4454117,89.30975,106.4454117
7190,Peru,604,2019,NA,108.8338013,88.81476201,108.8338013
7191,Peru,604,2020,NA,NA,87.65576968,109.1798073
7192,Philippines,608,1970,NA,NA,32.09163674,46.52439716
7193,Philippines,608,1971,NA,47.501091,30.85629288,47.501091
7194,Philippines,608,1972,NA,48.83850861,32.39616455,48.83850861
7195,Philippines,608,1973,NA,49.79217911,31.99764735,49.79217911
7196,Philippines,608,1974,NA,50.78691864,31.60849491,50.78691864
7197,Philippines,608,1975,NA,53.40882874,33.64980181,53.40882874
7198,Philippines,608,1976,NA,56.43645859,35.54833411,56.43645859
7199,Philippines,608,1977,NA,60.27893829,38.69655097,60.27893829
7200,Philippines,608,1978,NA,63.29959106,42.35877718,63.29959106
7201,Philippines,608,1979,46.21004,64.7390976,46.21004,64.7390976
7202,Philippines,608,1980,NA,65.514328,47.59968036,65.514328
7203,Philippines,608,1981,NA,64.31632996,46.62022808,64.31632996
7204,Philippines,608,1982,NA,63.16736984,45.58320012,63.16736984
7205,Philippines,608,1983,NA,65.1484375,45.8863353,65.1484375
7206,Philippines,608,1984,NA,66.10977173,45.96079373,66.10977173
7207,Philippines,608,1985,NA,67.1578598,46.40092846,67.1578598
7208,Philippines,608,1986,NA,63.64849854,45.90830884,63.64849854
7209,Philippines,608,1987,NA,66.41635132,48.17769415,66.41635132
7210,Philippines,608,1988,NA,66.45160675,47.45962324,66.45160675
7211,Philippines,608,1989,NA,69.52474976,49.37767688,69.52474976
7212,Philippines,608,1990,NA,72.01377106,52.04056963,72.01377106
7213,Philippines,608,1991,NA,71.57067871,53.40494651,71.57067871
7214,Philippines,608,1992,55.42901,73.00016785,55.42901,73.00016785
7215,Philippines,608,1993,56.92587,74.97154236,56.92587,74.97154236
7216,Philippines,608,1994,57.77512,76.08998108,57.77512,76.08998108
7217,Philippines,608,1995,NA,77.40695953,58.52755187,77.40695953
7218,Philippines,608,1996,58.00518,76.39302826,58.00518,76.39302826
7219,Philippines,608,1997,NA,76.10218048,54.25612771,76.10218048
7220,Philippines,608,1998,48.57528,74.73873901,48.57528,74.73873901
7221,Philippines,608,1999,49.82783,74.40067291,49.82783,74.40067291
7222,Philippines,608,2000,NA,NA,51.91319078,74.33583209
7223,Philippines,608,2001,50.88424,74.73001099,50.88424,74.73001099
7224,Philippines,608,2002,54.62719,79.1892395,54.62719,79.1892395
7225,Philippines,608,2003,57.36658,81.28061676,57.36658,81.28061676
7226,Philippines,608,2004,59.28866,83.33083344,59.28866,83.33083344
7227,Philippines,608,2005,58.87591,82.9036026,58.87591,82.9036026
7228,Philippines,608,2006,59.04377,81.27030945,59.04377,81.27030945
7229,Philippines,608,2007,59.8099,81.2244873,59.8099,81.2244873
7230,Philippines,608,2008,60.34316,81.96437836,60.34316,81.96437836
7231,Philippines,608,2009,61.04577,84.11602783,61.04577,84.11602783
7232,Philippines,608,2010,NA,NA,63.33066144,84.29478082
7233,Philippines,608,2011,NA,NA,64.5311273,84.36216926
7234,Philippines,608,2012,NA,NA,65.14701303,85.99981357
7235,Philippines,608,2013,NA,NA,64.45075166,86.00444851
7236,Philippines,608,2014,66.35664,86.96585846,66.35664,86.96585846
7237,Philippines,608,2015,65.55881,87.85105896,65.55881,87.85105896
7238,Philippines,608,2016,NA,88.45581055,66.16674659,88.45581055
7239,Philippines,608,2017,NA,86.16291046,66.35659792,86.16291046
7240,Philippines,608,2018,NA,84.04538727,64.70125224,84.04538727
7241,Philippines,608,2019,NA,NA,65.82522718,84.99263726
7242,Philippines,608,2020,NA,NA,65.45075352,87.16640448
7243,Palau,585,1970,NA,NA,71.41403834,76.03821267
7244,Palau,585,1971,NA,NA,68.05834748,75.94626551
7245,Palau,585,1972,NA,NA,64.11361177,77.13293895
7246,Palau,585,1973,NA,NA,65.74461626,79.75105734
7247,Palau,585,1974,NA,NA,66.23221247,81.77226797
7248,Palau,585,1975,NA,NA,66.29152305,82.27644044
7249,Palau,585,1976,NA,NA,71.03233998,84.11413519
7250,Palau,585,1977,NA,NA,72.01810293,84.21560244
7251,Palau,585,1978,NA,NA,70.54270597,84.47446378
7252,Palau,585,1979,NA,NA,71.15351588,84.09572795
7253,Palau,585,1980,NA,NA,70.90383459,85.23302025
7254,Palau,585,1981,NA,NA,71.55298274,86.83418395
7255,Palau,585,1982,NA,NA,71.95040134,88.15944729
7256,Palau,585,1983,NA,NA,73.76720566,89.88523943
7257,Palau,585,1984,NA,NA,73.66504749,90.26920569
7258,Palau,585,1985,NA,NA,77.20033738,92.72164154
7259,Palau,585,1986,NA,NA,77.54251311,93.25758283
7260,Palau,585,1987,NA,NA,78.13328257,93.97605837
7261,Palau,585,1988,NA,NA,81.51581306,95.24166482
7262,Palau,585,1989,NA,NA,82.47554117,96.75334892
7263,Palau,585,1990,NA,NA,83.26697589,99.90303666
7264,Palau,585,1991,NA,NA,83.70584449,98.20361603
7265,Palau,585,1992,NA,NA,84.56064839,99.40616476
7266,Palau,585,1993,NA,NA,84.81213305,99.48352728
7267,Palau,585,1994,NA,NA,86.64505346,101.1221709
7268,Palau,585,1995,NA,NA,86.01115033,103.8290761
7269,Palau,585,1996,NA,NA,86.60292951,104.7866825
7270,Palau,585,1997,NA,NA,87.19776674,106.3528674
7271,Palau,585,1998,NA,NA,87.77573614,107.2122044
7272,Palau,585,1999,NA,108.4703522,87.65780046,108.4703522
7273,Palau,585,2000,NA,91.26260376,82.89957465,91.26260376
7274,Palau,585,2001,NA,NA,82.72114634,93.12620826
7275,Palau,585,2002,NA,NA,82.43347818,93.84207851
7276,Palau,585,2003,NA,94.27147675,81.79707542,94.27147675
7277,Palau,585,2004,NA,90.521698,79.94258182,90.521698
7278,Palau,585,2005,NA,91.61537933,80.65109864,91.61537933
7279,Palau,585,2006,NA,93.97135925,81.0551664,93.97135925
7280,Palau,585,2007,NA,94.15384674,81.21558008,94.15384674
7281,Palau,585,2008,NA,NA,80.89922319,97.28809358
7282,Palau,585,2009,NA,NA,83.88664407,100.1864145
7283,Palau,585,2010,NA,NA,85.54351165,105.1390212
7284,Palau,585,2011,NA,NA,86.94624426,108.1361691
7285,Palau,585,2012,NA,NA,87.42872333,112.782307
7286,Palau,585,2013,NA,115.7894669,88.62250335,115.7894669
7287,Palau,585,2014,NA,116.4851074,89.67961402,116.4851074
7288,Palau,585,2015,NA,NA,89.24495494,117.0204393
7289,Palau,585,2016,NA,NA,89.60349733,117.5226585
7290,Palau,585,2017,NA,NA,90.57131003,118.7982041
7291,Palau,585,2018,NA,NA,90.4931181,120.0959034
7292,Palau,585,2019,NA,NA,89.80811219,120.0759927
7293,Palau,585,2020,NA,NA,90.04534301,120.5528242
7294,Papua New Guinea,598,1970,NA,6.475440025,1.413910009,6.475440025
7295,Papua New Guinea,598,1971,NA,6.833529949,2.06419671,6.833529949
7296,Papua New Guinea,598,1972,NA,7.854690075,2.748481912,7.854690075
7297,Papua New Guinea,598,1973,NA,8.433739662,4.161134345,8.433739662
7298,Papua New Guinea,598,1974,NA,8.758910179,3.674293863,8.758910179
7299,Papua New Guinea,598,1975,NA,9.870820045,4.460604443,9.870820045
7300,Papua New Guinea,598,1976,NA,10.03180027,4.765726139,10.03180027
7301,Papua New Guinea,598,1977,NA,9.855810165,5.191780217,9.855810165
7302,Papua New Guinea,598,1978,NA,9.553979874,4.493907266,9.553979874
7303,Papua New Guinea,598,1979,NA,9.771129608,4.830295003,9.771129608
7304,Papua New Guinea,598,1980,NA,NA,5.281857795,10.58096944
7305,Papua New Guinea,598,1981,NA,10.17033958,4.577448825,10.17033958
7306,Papua New Guinea,598,1982,NA,10.10892963,4.327933537,10.10892963
7307,Papua New Guinea,598,1983,NA,NA,4.882318163,10.46459396
7308,Papua New Guinea,598,1984,NA,10.57374001,5.174421717,10.57374001
7309,Papua New Guinea,598,1985,NA,NA,4.760465039,10.48026994
7310,Papua New Guinea,598,1986,NA,10.42273998,5.617073306,10.42273998
7311,Papua New Guinea,598,1987,NA,11.01933002,5.248623814,11.01933002
7312,Papua New Guinea,598,1988,NA,11.07013035,5.425269133,11.07013035
7313,Papua New Guinea,598,1989,NA,10.98857021,5.890816912,10.98857021
7314,Papua New Guinea,598,1990,NA,10.46535969,5.610560941,10.46535969
7315,Papua New Guinea,598,1991,NA,10.63066006,5.37250158,10.63066006
7316,Papua New Guinea,598,1992,NA,10.52799034,5.630235335,10.52799034
7317,Papua New Guinea,598,1993,NA,11.4677,5.945304373,11.4677
7318,Papua New Guinea,598,1994,NA,12.00804043,5.913262368,12.00804043
7319,Papua New Guinea,598,1995,NA,11.10077953,6.271198845,11.10077953
7320,Papua New Guinea,598,1996,NA,NA,7.89578525,12.75455087
7321,Papua New Guinea,598,1997,NA,NA,7.395848551,15.89104318
7322,Papua New Guinea,598,1998,NA,17.65715027,9.202585438,17.65715027
7323,Papua New Guinea,598,1999,NA,NA,11.06159583,20.68263405
7324,Papua New Guinea,598,2000,NA,NA,12.82245046,21.9774755
7325,Papua New Guinea,598,2001,NA,NA,14.56312011,24.38156277
7326,Papua New Guinea,598,2002,NA,NA,15.44976638,25.82491702
7327,Papua New Guinea,598,2003,NA,NA,17.76516082,26.70081097
7328,Papua New Guinea,598,2004,NA,NA,19.4398983,27.9832933
7329,Papua New Guinea,598,2005,NA,NA,18.67740844,28.87535446
7330,Papua New Guinea,598,2006,NA,NA,20.83797016,30.9476943
7331,Papua New Guinea,598,2007,NA,NA,22.90494849,33.11718956
7332,Papua New Guinea,598,2008,NA,NA,23.78600728,34.15135603
7333,Papua New Guinea,598,2009,NA,NA,24.49646101,34.59738418
7334,Papua New Guinea,598,2010,NA,NA,25.42230465,35.64071771
7335,Papua New Guinea,598,2011,NA,NA,26.79676728,37.2200501
7336,Papua New Guinea,598,2012,NA,38.66994858,28.21316216,38.66994858
7337,Papua New Guinea,598,2013,NA,NA,29.0764133,40.92700286
7338,Papua New Guinea,598,2014,NA,NA,30.8710731,42.82247487
7339,Papua New Guinea,598,2015,NA,NA,31.49894906,45.54566045
7340,Papua New Guinea,598,2016,32.38128,47.4961586,32.38128,47.4961586
7341,Papua New Guinea,598,2017,NA,NA,34.53867724,46.8308277
7342,Papua New Guinea,598,2018,NA,NA,36.52945916,49.40672323
7343,Papua New Guinea,598,2019,NA,NA,38.03128541,49.59836934
7344,Papua New Guinea,598,2020,NA,NA,40.08514786,52.84149272
7345,Poland,616,1970,NA,NA,66.75492416,71.36253017
7346,Poland,616,1971,NA,73.75443268,66.54246693,73.75443268
7347,Poland,616,1972,NA,74.87950134,67.16818509,74.87950134
7348,Poland,616,1973,NA,75.10916901,66.70326819,75.10916901
7349,Poland,616,1974,NA,75.77384186,67.03964941,75.77384186
7350,Poland,616,1975,NA,76.97270203,67.67847248,76.97270203
7351,Poland,616,1976,NA,77.66300964,68.31356764,77.66300964
7352,Poland,616,1977,NA,79.12188721,70.18801967,79.12188721
7353,Poland,616,1978,NA,80.57853699,71.10277825,80.57853699
7354,Poland,616,1979,NA,81.73693085,73.55870276,81.73693085
7355,Poland,616,1980,NA,82.6082077,72.96664983,82.6082077
7356,Poland,616,1981,NA,83.64900208,74.33102066,83.64900208
7357,Poland,616,1982,NA,82.67579651,74.28604545,82.67579651
7358,Poland,616,1983,NA,81.27205658,73.61033411,81.27205658
7359,Poland,616,1984,NA,81.68827057,72.86867543,81.68827057
7360,Poland,616,1985,NA,83.01947021,74.01091098,83.01947021
7361,Poland,616,1986,NA,83.36090851,75.11665247,83.36090851
7362,Poland,616,1987,NA,84.4066391,76.05065035,84.4066391
7363,Poland,616,1988,NA,85.89190674,76.91002223,85.89190674
7364,Poland,616,1989,NA,86.67524719,78.18165294,86.67524719
7365,Poland,616,1990,NA,87.91957092,78.5391563,87.91957092
7366,Poland,616,1991,NA,87.79692841,80.06354514,87.79692841
7367,Poland,616,1992,NA,88.03291321,79.77052875,88.03291321
7368,Poland,616,1993,NA,95.46237183,83.94065647,95.46237183
7369,Poland,616,1994,NA,96.41017914,84.31412512,96.41017914
7370,Poland,616,1995,NA,93.9770813,85.67792763,93.9770813
7371,Poland,616,1996,NA,93.91689301,85.53472006,93.91689301
7372,Poland,616,1997,NA,97.14552307,87.24483575,97.14552307
7373,Poland,616,1998,NA,97.6665802,88.8431804,97.6665802
7374,Poland,616,1999,89.73243,99.08699036,89.73243,99.08699036
7375,Poland,616,2000,90.2038,100.1021423,90.2038,100.1021423
7376,Poland,616,2001,91.15086,101.6259766,91.15086,101.6259766
7377,Poland,616,2002,92.09939,103.7924194,92.09939,103.7924194
7378,Poland,616,2003,92.53334,105.6950226,92.53334,105.6950226
7379,Poland,616,2004,90.80341,97.55431366,90.80341,97.55431366
7380,Poland,616,2005,92.97257,99.58297729,92.97257,99.58297729
7381,Poland,616,2006,92.73418,98.65074921,92.73418,98.65074921
7382,Poland,616,2007,92.17529,98.08261871,92.17529,98.08261871
7383,Poland,616,2008,91.26481,97.14994812,91.26481,97.14994812
7384,Poland,616,2009,90.26224,96.24035645,90.26224,96.24035645
7385,Poland,616,2010,89.64078,95.94371033,89.64078,95.94371033
7386,Poland,616,2011,89.01451,95.89885712,89.01451,95.89885712
7387,Poland,616,2012,89.14576,96.21340942,89.14576,96.21340942
7388,Poland,616,2013,90.92449,107.3509827,90.92449,107.3509827
7389,Poland,616,2014,91.52153,106.9047012,91.52153,106.9047012
7390,Poland,616,2015,92.66846,107.7431183,92.66846,107.7431183
7391,Poland,616,2016,93.44554,108.604332,93.44554,108.604332
7392,Poland,616,2017,94.08406,109.9336319,94.08406,109.9336319
7393,Poland,616,2018,NA,111.9701996,93.04994746,111.9701996
7394,Poland,616,2019,NA,NA,94.06626046,113.1133623
7395,Poland,616,2020,NA,NA,93.70097334,113.6107286
7396,Puerto Rico,630,1970,NA,NA,48.95830763,55.42215877
7397,Puerto Rico,630,1971,NA,NA,47.96068329,59.48219663
7398,Puerto Rico,630,1972,NA,NA,48.50304256,60.98660748
7399,Puerto Rico,630,1973,NA,NA,48.92438507,62.48442167
7400,Puerto Rico,630,1974,NA,NA,51.86697538,65.43731551
7401,Puerto Rico,630,1975,NA,NA,52.3344302,67.49757479
7402,Puerto Rico,630,1976,NA,NA,54.69894949,67.58614884
7403,Puerto Rico,630,1977,NA,NA,56.67998463,67.2026689
7404,Puerto Rico,630,1978,NA,NA,56.16707901,67.26872941
7405,Puerto Rico,630,1979,NA,NA,57.99404426,68.65149715
7406,Puerto Rico,630,1980,NA,NA,58.69099573,71.12750737
7407,Puerto Rico,630,1981,NA,NA,60.87369563,70.78922565
7408,Puerto Rico,630,1982,NA,NA,60.11686175,71.03476422
7409,Puerto Rico,630,1983,NA,NA,62.01548822,72.49875062
7410,Puerto Rico,630,1984,NA,NA,65.38119518,73.9123216
7411,Puerto Rico,630,1985,NA,NA,62.48861203,70.13233335
7412,Puerto Rico,630,1986,NA,NA,62.97330615,71.79112039
7413,Puerto Rico,630,1987,NA,NA,62.76544908,72.47608379
7414,Puerto Rico,630,1988,NA,NA,63.57209527,73.50368322
7415,Puerto Rico,630,1989,NA,NA,62.54145479,72.94079683
7416,Puerto Rico,630,1990,NA,NA,60.60006178,72.59740445
7417,Puerto Rico,630,1991,NA,NA,61.94999152,72.03549091
7418,Puerto Rico,630,1992,NA,NA,62.05793016,73.49667047
7419,Puerto Rico,630,1993,NA,NA,64.74297539,76.19165037
7420,Puerto Rico,630,1994,NA,NA,64.7311098,75.40777538
7421,Puerto Rico,630,1995,NA,NA,65.20055622,75.07463477
7422,Puerto Rico,630,1996,NA,NA,65.84376529,76.26402297
7423,Puerto Rico,630,1997,NA,NA,66.40967108,78.60916637
7424,Puerto Rico,630,1998,NA,NA,67.90244364,78.51609675
7425,Puerto Rico,630,1999,NA,NA,68.9784001,78.33353564
7426,Puerto Rico,630,2000,NA,NA,68.22749853,78.82197621
7427,Puerto Rico,630,2001,NA,NA,70.5469771,79.79181735
7428,Puerto Rico,630,2002,NA,NA,70.9429545,81.67879638
7429,Puerto Rico,630,2003,NA,NA,70.90743879,83.05219073
7430,Puerto Rico,630,2004,NA,NA,71.54491498,84.64377564
7431,Puerto Rico,630,2005,NA,NA,74.62835793,84.93266753
7432,Puerto Rico,630,2006,NA,NA,75.94302733,86.79381154
7433,Puerto Rico,630,2007,NA,NA,76.64772359,87.32401073
7434,Puerto Rico,630,2008,NA,NA,77.67869613,87.86460974
7435,Puerto Rico,630,2009,NA,88.15991211,78.19985073,88.15991211
7436,Puerto Rico,630,2010,NA,85.88339996,77.80092163,85.88339996
7437,Puerto Rico,630,2011,76.26653,81.22174835,76.26653,81.22174835
7438,Puerto Rico,630,2012,77.38289,83.77825928,77.38289,83.77825928
7439,Puerto Rico,630,2013,79.94335,86.50028992,79.94335,86.50028992
7440,Puerto Rico,630,2014,81.4782,87.88002777,81.4782,87.88002777
7441,Puerto Rico,630,2015,81.32599,94.49712372,81.32599,94.49712372
7442,Puerto Rico,630,2016,75.91911,81.87628174,75.91911,81.87628174
7443,Puerto Rico,630,2017,NA,NA,74.99173385,83.91988974
7444,Puerto Rico,630,2018,NA,85.19300079,75.30861959,85.19300079
7445,Puerto Rico,630,2019,NA,NA,76.02311911,86.0577252
7446,Puerto Rico,630,2020,NA,NA,77.07803621,86.82158704
7447,"Korea, Dem. People's Rep.",408,1970,NA,NA,42.98974172,49.29573527
7448,"Korea, Dem. People's Rep.",408,1971,NA,NA,41.71065437,52.28094474
7449,"Korea, Dem. People's Rep.",408,1972,NA,NA,40.24992267,51.72493304
7450,"Korea, Dem. People's Rep.",408,1973,NA,NA,40.04899946,51.46153126
7451,"Korea, Dem. People's Rep.",408,1974,NA,NA,41.19598536,53.5085305
7452,"Korea, Dem. People's Rep.",408,1975,NA,NA,43.35570842,55.21498053
7453,"Korea, Dem. People's Rep.",408,1976,NA,NA,44.7400779,56.30676975
7454,"Korea, Dem. People's Rep.",408,1977,NA,NA,43.95162024,56.74960534
7455,"Korea, Dem. People's Rep.",408,1978,NA,NA,44.44073125,55.80699796
7456,"Korea, Dem. People's Rep.",408,1979,NA,NA,46.38063804,57.03431347
7457,"Korea, Dem. People's Rep.",408,1980,NA,NA,45.14898534,56.81809981
7458,"Korea, Dem. People's Rep.",408,1981,NA,NA,45.2149486,58.39755751
7459,"Korea, Dem. People's Rep.",408,1982,NA,NA,45.39608465,59.22628608
7460,"Korea, Dem. People's Rep.",408,1983,NA,NA,46.38553972,62.67783476
7461,"Korea, Dem. People's Rep.",408,1984,NA,NA,48.42693263,60.28708141
7462,"Korea, Dem. People's Rep.",408,1985,NA,NA,48.35322327,61.70281816
7463,"Korea, Dem. People's Rep.",408,1986,NA,NA,49.42350696,62.87770519
7464,"Korea, Dem. People's Rep.",408,1987,NA,NA,50.0652277,65.00300648
7465,"Korea, Dem. People's Rep.",408,1988,NA,NA,49.44306329,65.44221878
7466,"Korea, Dem. People's Rep.",408,1989,NA,NA,52.01023029,67.87749107
7467,"Korea, Dem. People's Rep.",408,1990,NA,NA,53.36699165,67.71441558
7468,"Korea, Dem. People's Rep.",408,1991,NA,NA,54.04594808,70.26710242
7469,"Korea, Dem. People's Rep.",408,1992,NA,NA,55.8254405,71.59255717
7470,"Korea, Dem. People's Rep.",408,1993,NA,NA,58.12517721,73.33184766
7471,"Korea, Dem. People's Rep.",408,1994,NA,NA,61.60189812,75.89108759
7472,"Korea, Dem. People's Rep.",408,1995,NA,NA,61.14742022,76.82281982
7473,"Korea, Dem. People's Rep.",408,1996,NA,NA,63.44192013,77.33855492
7474,"Korea, Dem. People's Rep.",408,1997,NA,NA,65.97412845,77.84748746
7475,"Korea, Dem. People's Rep.",408,1998,NA,NA,65.97008815,79.59342629
7476,"Korea, Dem. People's Rep.",408,1999,NA,NA,65.50170011,79.59142727
7477,"Korea, Dem. People's Rep.",408,2000,NA,NA,67.30790923,81.40523649
7478,"Korea, Dem. People's Rep.",408,2001,NA,NA,69.1152106,80.46987063
7479,"Korea, Dem. People's Rep.",408,2002,NA,NA,67.40055896,79.66720682
7480,"Korea, Dem. People's Rep.",408,2003,NA,NA,68.91400921,80.87003276
7481,"Korea, Dem. People's Rep.",408,2004,NA,NA,68.48694798,83.19392885
7482,"Korea, Dem. People's Rep.",408,2005,NA,NA,69.86785736,83.28524663
7483,"Korea, Dem. People's Rep.",408,2006,NA,NA,69.95064974,84.50213868
7484,"Korea, Dem. People's Rep.",408,2007,NA,NA,71.09878315,83.48215313
7485,"Korea, Dem. People's Rep.",408,2008,NA,NA,71.89583639,84.42005884
7486,"Korea, Dem. People's Rep.",408,2009,NA,NA,70.71777982,85.61644855
7487,"Korea, Dem. People's Rep.",408,2010,NA,NA,72.57182059,86.53437689
7488,"Korea, Dem. People's Rep.",408,2011,NA,NA,73.55523572,87.49541037
7489,"Korea, Dem. People's Rep.",408,2012,NA,NA,76.36511435,90.04778203
7490,"Korea, Dem. People's Rep.",408,2013,NA,NA,75.9255756,90.72775164
7491,"Korea, Dem. People's Rep.",408,2014,NA,NA,78.2767692,91.99855552
7492,"Korea, Dem. People's Rep.",408,2015,NA,92.27278137,77.01391987,92.27278137
7493,"Korea, Dem. People's Rep.",408,2016,NA,NA,78.61555864,92.35910849
7494,"Korea, Dem. People's Rep.",408,2017,NA,NA,79.23023228,94.47456455
7495,"Korea, Dem. People's Rep.",408,2018,NA,NA,81.76131159,95.5761312
7496,"Korea, Dem. People's Rep.",408,2019,NA,NA,82.96845799,97.56536924
7497,"Korea, Dem. People's Rep.",408,2020,NA,NA,83.65414413,98.58820756
7498,Portugal,620,1970,NA,NA,17.62785184,37.22002775
7499,Portugal,620,1971,NA,37.58707047,20.29838277,37.58707047
7500,Portugal,620,1972,NA,40.24264908,22.27375406,40.24264908
7501,Portugal,620,1973,22.46957,43.65151978,22.46957,43.65151978
7502,Portugal,620,1974,23.04631,46.8260498,23.04631,46.8260498
7503,Portugal,620,1975,NA,51.09178162,27.63970347,51.09178162
7504,Portugal,620,1976,29.70386,56.21239853,29.70386,56.21239853
7505,Portugal,620,1977,31.62607,57.3515892,31.62607,57.3515892
7506,Portugal,620,1978,32.31564,58.74700928,32.31564,58.74700928
7507,Portugal,620,1979,NA,51.20470047,34.36590109,51.20470047
7508,Portugal,620,1980,NA,53.8915596,35.06941882,53.8915596
7509,Portugal,620,1981,NA,NA,36.91208636,54.11407296
7510,Portugal,620,1982,NA,NA,38.80466559,55.65943962
7511,Portugal,620,1983,NA,NA,39.86308702,54.51879075
7512,Portugal,620,1984,NA,NA,40.55738958,56.4850874
7513,Portugal,620,1985,NA,NA,41.71912851,56.41080223
7514,Portugal,620,1986,NA,57.8385582,42.84384852,57.8385582
7515,Portugal,620,1987,NA,65.43945313,44.74975429,65.43945313
7516,Portugal,620,1988,NA,57.45030975,43.26523046,57.45030975
7517,Portugal,620,1989,NA,58.31755829,43.96887715,58.31755829
7518,Portugal,620,1990,NA,59.85118866,44.71109409,59.85118866
7519,Portugal,620,1991,NA,67.27285767,49.27035616,67.27285767
7520,Portugal,620,1992,NA,77.60730743,56.23535346,77.60730743
7521,Portugal,620,1993,69.27544,93.62270355,69.27544,93.62270355
7522,Portugal,620,1994,76.77567,99.90048981,76.77567,99.90048981
7523,Portugal,620,1995,75.2558,102.9616776,75.2558,102.9616776
7524,Portugal,620,1996,NA,105.9713287,78.97145893,105.9713287
7525,Portugal,620,1997,NA,NA,81.35811203,105.3676878
7526,Portugal,620,1998,NA,105.7904205,81.47219731,105.7904205
7527,Portugal,620,1999,80.64397,103.5239182,80.64397,103.5239182
7528,Portugal,620,2000,81.65938,104.7436218,81.65938,104.7436218
7529,Portugal,620,2001,79.30832,105.8006287,79.30832,105.8006287
7530,Portugal,620,2002,79.09426,107.3343735,79.09426,107.3343735
7531,Portugal,620,2003,80.35618,106.4839096,80.35618,106.4839096
7532,Portugal,620,2004,NA,95.06655121,79.99073662,95.06655121
7533,Portugal,620,2005,82.05246,97.93074036,82.05246,97.93074036
7534,Portugal,620,2006,82.64076,98.49389648,82.64076,98.49389648
7535,Portugal,620,2007,NA,101.9628601,83.46173163,101.9628601
7536,Portugal,620,2008,NA,103.6930389,84.8055202,103.6930389
7537,Portugal,620,2009,NA,105.9038925,85.42635862,105.9038925
7538,Portugal,620,2010,NA,106.7521362,85.07940415,106.7521362
7539,Portugal,620,2011,NA,106.5855713,86.87041435,106.5855713
7540,Portugal,620,2012,NA,108.7158966,88.3730892,108.7158966
7541,Portugal,620,2013,92.51532,119.4554214,92.51532,119.4554214
7542,Portugal,620,2014,92.78381,116.0811005,92.78381,116.0811005
7543,Portugal,620,2015,93.58598,118.7691803,93.58598,118.7691803
7544,Portugal,620,2016,93.94509,118.0248413,93.94509,118.0248413
7545,Portugal,620,2017,94.66479,119.9131927,94.66479,119.9131927
7546,Portugal,620,2018,NA,120.8339767,90.19453484,120.8339767
7547,Portugal,620,2019,NA,NA,88.82562486,121.3991775
7548,Portugal,620,2020,NA,NA,87.42549829,123.9656406
7549,Paraguay,600,1970,NA,15.68157005,6.562200284,15.68157005
7550,Paraguay,600,1971,NA,15.99487019,10.22958176,15.99487019
7551,Paraguay,600,1972,NA,16.32035065,12.18417715,16.32035065
7552,Paraguay,600,1973,NA,17.63755989,13.7204014,17.63755989
7553,Paraguay,600,1974,NA,18.5103302,14.99107807,18.5103302
7554,Paraguay,600,1975,NA,19.0514698,15.54486041,19.0514698
7555,Paraguay,600,1976,NA,20.18844032,16.49413684,20.18844032
7556,Paraguay,600,1977,NA,22.26490974,17.92463412,22.26490974
7557,Paraguay,600,1978,NA,23.82074928,19.33397283,23.82074928
7558,Paraguay,600,1979,NA,25.34036064,20.74436959,25.34036064
7559,Paraguay,600,1980,NA,26.65249062,22.63850034,26.65249062
7560,Paraguay,600,1981,NA,27.67330933,23.14083781,27.67330933
7561,Paraguay,600,1982,NA,28.64488983,24.84179387,28.64488983
7562,Paraguay,600,1983,NA,30.18691063,25.98528162,30.18691063
7563,Paraguay,600,1984,NA,31.15057945,25.84584548,31.15057945
7564,Paraguay,600,1985,NA,30.8573494,26.77676855,30.8573494
7565,Paraguay,600,1986,NA,30.50971985,26.75163549,30.50971985
7566,Paraguay,600,1987,NA,30.10910988,26.07912183,30.10910988
7567,Paraguay,600,1988,NA,30.26880074,26.56775985,30.26880074
7568,Paraguay,600,1989,NA,30.17695999,25.37590533,30.17695999
7569,Paraguay,600,1990,NA,30.99010086,26.24847897,30.99010086
7570,Paraguay,600,1991,NA,31.07888031,27.23704285,31.07888031
7571,Paraguay,600,1992,NA,32.98004913,28.48055846,32.98004913
7572,Paraguay,600,1993,NA,36.76898956,30.40387586,36.76898956
7573,Paraguay,600,1994,33.22648,38.42016983,33.22648,38.42016983
7574,Paraguay,600,1995,NA,41.18815994,35.12373435,41.18815994
7575,Paraguay,600,1996,38.07619,43.72917175,38.07619,43.72917175
7576,Paraguay,600,1997,NA,47.33760071,39.66690766,47.33760071
7577,Paraguay,600,1998,42.79821,51.62886047,42.79821,51.62886047
7578,Paraguay,600,1999,45.66068,58.23748016,45.66068,58.23748016
7579,Paraguay,600,2000,NA,61.50513077,48.94447075,61.50513077
7580,Paraguay,600,2001,51.65877,65.50552368,51.65877,65.50552368
7581,Paraguay,600,2002,52.87572,67.27288818,52.87572,67.27288818
7582,Paraguay,600,2003,54.13995,65.11463928,54.13995,65.11463928
7583,Paraguay,600,2004,56.20782,66.23438263,56.20782,66.23438263
7584,Paraguay,600,2005,57.02914,66.07154083,57.02914,66.07154083
7585,Paraguay,600,2006,57.42306,65.54087067,57.42306,65.54087067
7586,Paraguay,600,2007,58.11186,65.46018982,58.11186,65.46018982
7587,Paraguay,600,2008,59.36683,66.42829895,59.36683,66.42829895
7588,Paraguay,600,2009,59.90882,66.7854538,59.90882,66.7854538
7589,Paraguay,600,2010,60.94171,67.67794037,60.94171,67.67794037
7590,Paraguay,600,2011,62.70972,69.76886749,62.70972,69.76886749
7591,Paraguay,600,2012,65.88458,75.91104889,65.88458,75.91104889
7592,Paraguay,600,2013,NA,NA,67.13441936,76.72432133
7593,Paraguay,600,2014,NA,NA,67.63480357,78.21938681
7594,Paraguay,600,2015,NA,NA,69.22969395,77.52798811
7595,Paraguay,600,2016,NA,NA,70.93634458,79.60130072
7596,Paraguay,600,2017,NA,NA,70.94139409,79.0568414
7597,Paraguay,600,2018,NA,NA,70.92981785,77.95209399
7598,Paraguay,600,2019,NA,NA,71.18977991,79.15161235
7599,Paraguay,600,2020,NA,NA,71.13236233,79.88438513
7600,West Bank and Gaza,275,1970,NA,NA,37.26156828,47.57441665
7601,West Bank and Gaza,275,1971,NA,NA,37.68562074,45.20958391
7602,West Bank and Gaza,275,1972,NA,NA,40.42466645,46.34947846
7603,West Bank and Gaza,275,1973,NA,NA,40.96212193,45.90618817
7604,West Bank and Gaza,275,1974,NA,NA,41.68493163,48.88784463
7605,West Bank and Gaza,275,1975,NA,NA,42.65225326,48.98730211
7606,West Bank and Gaza,275,1976,NA,NA,42.53600189,51.53054798
7607,West Bank and Gaza,275,1977,NA,NA,45.79024324,51.63197279
7608,West Bank and Gaza,275,1978,NA,NA,47.67371384,51.54005601
7609,West Bank and Gaza,275,1979,NA,NA,46.96042567,52.99711129
7610,West Bank and Gaza,275,1980,NA,NA,49.6988583,53.51930048
7611,West Bank and Gaza,275,1981,NA,NA,50.79147696,55.62622054
7612,West Bank and Gaza,275,1982,NA,NA,51.21252993,57.27141325
7613,West Bank and Gaza,275,1983,NA,NA,52.06039003,59.56539568
7614,West Bank and Gaza,275,1984,NA,NA,53.53088292,60.18274562
7615,West Bank and Gaza,275,1985,NA,NA,55.8540922,60.66459067
7616,West Bank and Gaza,275,1986,NA,NA,54.68885437,61.31206292
7617,West Bank and Gaza,275,1987,NA,NA,54.71054361,61.85151598
7618,West Bank and Gaza,275,1988,NA,NA,55.69394805,61.02116519
7619,West Bank and Gaza,275,1989,NA,NA,58.24288417,63.94833768
7620,West Bank and Gaza,275,1990,NA,NA,58.29554577,66.56926166
7621,West Bank and Gaza,275,1991,NA,NA,57.82331759,63.96133486
7622,West Bank and Gaza,275,1992,NA,NA,59.58370791,66.29894138
7623,West Bank and Gaza,275,1993,NA,NA,60.00851887,66.37662165
7624,West Bank and Gaza,275,1994,NA,NA,61.54463737,68.17101125
7625,West Bank and Gaza,275,1995,NA,68.47138977,62.63771238,68.47138977
7626,West Bank and Gaza,275,1996,NA,70.68405151,64.75675724,70.68405151
7627,West Bank and Gaza,275,1997,NA,72.97183228,66.76236352,72.97183228
7628,West Bank and Gaza,275,1998,NA,NA,69.18158235,73.60014746
7629,West Bank and Gaza,275,1999,73.2357,76.32386017,73.2357,76.32386017
7630,West Bank and Gaza,275,2000,74.67093,78.31916046,74.67093,78.31916046
7631,West Bank and Gaza,275,2001,75.41821,80.11073303,75.41821,80.11073303
7632,West Bank and Gaza,275,2002,78.09173,82.18202209,78.09173,82.18202209
7633,West Bank and Gaza,275,2003,80.8798,84.80439758,80.8798,84.80439758
7634,West Bank and Gaza,275,2004,84.53299,88.51618195,84.53299,88.51618195
7635,West Bank and Gaza,275,2005,85.61943,89.64100647,85.61943,89.64100647
7636,West Bank and Gaza,275,2006,86.68269,90.80476379,86.68269,90.80476379
7637,West Bank and Gaza,275,2007,86.4551,90.25238037,86.4551,90.25238037
7638,West Bank and Gaza,275,2008,86.2914,88.69582367,86.2914,88.69582367
7639,West Bank and Gaza,275,2009,85.04096,87.52098846,85.04096,87.52098846
7640,West Bank and Gaza,275,2010,83.27484,85.73757935,83.27484,85.73757935
7641,West Bank and Gaza,275,2011,81.3884,84.24974823,81.3884,84.24974823
7642,West Bank and Gaza,275,2012,81.75054,83.94432831,81.75054,83.94432831
7643,West Bank and Gaza,275,2013,81.78292,84.00589752,81.78292,84.00589752
7644,West Bank and Gaza,275,2014,82.22385,84.39530182,82.22385,84.39530182
7645,West Bank and Gaza,275,2015,83.72251,85.83734894,83.72251,85.83734894
7646,West Bank and Gaza,275,2016,85.18335,87.02667236,85.18335,87.02667236
7647,West Bank and Gaza,275,2017,87.20079,88.9207077,87.20079,88.9207077
7648,West Bank and Gaza,275,2018,87.22641,89.48774719,87.22641,89.48774719
7649,West Bank and Gaza,275,2019,NA,90.67230988,86.80034763,90.67230988
7650,West Bank and Gaza,275,2020,NA,NA,86.43565915,92.47979311
7651,Qatar,634,1970,NA,NA,20.4657014,34.33196756
7652,Qatar,634,1971,24.23028,34.92536926,24.23028,34.92536926
7653,Qatar,634,1972,25.2965,37.40428925,25.2965,37.40428925
7654,Qatar,634,1973,26.88708,41.0140686,26.88708,41.0140686
7655,Qatar,634,1974,28.38147,43.0082283,28.38147,43.0082283
7656,Qatar,634,1975,NA,45.6570015,32.24993749,45.6570015
7657,Qatar,634,1976,37.63203,57.40488052,37.63203,57.40488052
7658,Qatar,634,1977,37.69994,55.16635132,37.69994,55.16635132
7659,Qatar,634,1978,44.28792,58.96657944,44.28792,58.96657944
7660,Qatar,634,1979,49.35026,64.77848816,49.35026,64.77848816
7661,Qatar,634,1980,54.24183,70.01463318,54.24183,70.01463318
7662,Qatar,634,1981,57.25422,74.22743225,57.25422,74.22743225
7663,Qatar,634,1982,NA,75.38002014,60.38655258,75.38002014
7664,Qatar,634,1983,63.41126,79.17069244,63.41126,79.17069244
7665,Qatar,634,1984,63.66883,79.57386017,63.66883,79.57386017
7666,Qatar,634,1985,66.6772,82.82927704,66.6772,82.82927704
7667,Qatar,634,1986,69.4572,86.41095734,69.4572,86.41095734
7668,Qatar,634,1987,61.92063,76.32196045,61.92063,76.32196045
7669,Qatar,634,1988,63.24087,76.84557343,63.24087,76.84557343
7670,Qatar,634,1989,NA,77.79788208,64.2944894,77.79788208
7671,Qatar,634,1990,66.2955,80.253479,66.2955,80.253479
7672,Qatar,634,1991,67.93879,81.63037872,67.93879,81.63037872
7673,Qatar,634,1992,67.7974,80.83116913,67.7974,80.83116913
7674,Qatar,634,1993,73.98589,88.87902069,73.98589,88.87902069
7675,Qatar,634,1994,76.09208,91.00756836,76.09208,91.00756836
7676,Qatar,634,1995,NA,92.73815918,79.00162522,92.73815918
7677,Qatar,634,1996,NA,91.86422729,79.04888885,91.86422729
7678,Qatar,634,1997,NA,NA,78.43687257,89.39493556
7679,Qatar,634,1998,76.89985,87.77974701,76.89985,87.77974701
7680,Qatar,634,1999,74.43684,88.12741852,74.43684,88.12741852
7681,Qatar,634,2000,NA,91.37918091,76.74281505,91.37918091
7682,Qatar,634,2001,NA,88.39562225,75.45867784,88.39562225
7683,Qatar,634,2002,76.91573,91.88368988,76.91573,91.88368988
7684,Qatar,634,2003,NA,98.44425964,84.69805496,98.44425964
7685,Qatar,634,2004,91.83049,101.9828415,91.83049,101.9828415
7686,Qatar,634,2005,90.04446,99.86911774,90.04446,99.86911774
7687,Qatar,634,2006,84.17814,93.9704895,84.17814,93.9704895
7688,Qatar,634,2007,NA,NA,85.33584274,96.80278188
7689,Qatar,634,2008,NA,NA,88.04840457,99.60530257
7690,Qatar,634,2009,NA,NA,90.01333734,102.9546319
7691,Qatar,634,2010,93.8946,105.4657898,93.8946,105.4657898
7692,Qatar,634,2011,NA,NA,91.04267503,106.8004269
7693,Qatar,634,2012,NA,NA,90.74548686,109.1964912
7694,Qatar,634,2013,NA,NA,89.44991533,110.0256315
7695,Qatar,634,2014,NA,NA,88.8738308,110.4353071
7696,Qatar,634,2015,NA,NA,88.9300649,113.3959102
7697,Qatar,634,2016,NA,NA,89.45723723,113.729698
7698,Qatar,634,2017,NA,NA,90.10334945,116.5527219
7699,Qatar,634,2018,NA,NA,89.28393691,118.5775453
7700,Qatar,634,2019,NA,NA,90.22693492,119.0907267
7701,Qatar,634,2020,NA,NA,90.74615817,119.114481
7702,Romania,642,1970,NA,NA,64.48488121,69.02555011
7703,Romania,642,1971,NA,70.236763,64.01887283,70.236763
7704,Romania,642,1972,NA,70.19724274,62.07136324,70.19724274
7705,Romania,642,1973,NA,73.05991364,62.94819921,73.05991364
7706,Romania,642,1974,NA,74.2258606,65.30992589,74.2258606
7707,Romania,642,1975,NA,NA,65.77180302,75.78751327
7708,Romania,642,1976,NA,NA,66.26231865,76.58223679
7709,Romania,642,1977,NA,NA,68.02393906,79.54031607
7710,Romania,642,1978,NA,NA,68.33624385,80.60655684
7711,Romania,642,1979,NA,NA,70.43927002,82.37685803
7712,Romania,642,1980,NA,NA,72.47475922,84.78011596
7713,Romania,642,1981,NA,NA,72.99981669,85.02912147
7714,Romania,642,1982,NA,NA,76.20774644,87.87406426
7715,Romania,642,1983,NA,NA,76.76964044,88.55429247
7716,Romania,642,1984,NA,NA,78.52061539,89.87651418
7717,Romania,642,1985,NA,NA,79.97017487,90.29730149
7718,Romania,642,1986,NA,NA,80.0882706,92.66144094
7719,Romania,642,1987,NA,NA,83.04066194,93.83853914
7720,Romania,642,1988,NA,NA,84.63112796,95.92124504
7721,Romania,642,1989,NA,97.22695923,84.355887,97.22695923
7722,Romania,642,1990,NA,98.51914215,86.12161739,98.51914215
7723,Romania,642,1991,NA,88.34561157,82.433281,88.34561157
7724,Romania,642,1992,NA,81.95201111,77.31399827,81.95201111
7725,Romania,642,1993,NA,77.83377838,72.92515754,77.83377838
7726,Romania,642,1994,NA,75.23332214,70.22057137,75.23332214
7727,Romania,642,1995,NA,74.15000916,68.87869841,74.15000916
7728,Romania,642,1996,70.40133,75.12258911,70.40133,75.12258911
7729,Romania,642,1997,71.24547,76.39067841,71.24547,76.39067841
7730,Romania,642,1998,NA,77.53736877,69.85372527,77.53736877
7731,Romania,642,1999,NA,79.23993683,68.97562505,79.23993683
7732,Romania,642,2000,NA,79.77613068,69.53931748,79.77613068
7733,Romania,642,2001,NA,80.58303833,70.74310413,80.58303833
7734,Romania,642,2002,NA,82.00705719,70.97697774,82.00705719
7735,Romania,642,2003,NA,81.9775238,71.28175889,81.9775238
7736,Romania,642,2004,NA,81.66381073,72.02538012,81.66381073
7737,Romania,642,2005,NA,82.47559357,72.99462064,82.47559357
7738,Romania,642,2006,NA,83.81860352,74.34139358,83.81860352
7739,Romania,642,2007,NA,87.30476379,77.83873595,87.30476379
7740,Romania,642,2008,NA,92.89129639,78.6248028,92.89129639
7741,Romania,642,2009,NA,95.29490662,81.7448753,95.29490662
7742,Romania,642,2010,NA,97.66126251,84.88709344,97.66126251
7743,Romania,642,2011,NA,98.26016235,87.22354136,98.26016235
7744,Romania,642,2012,NA,97.51628113,88.17563612,97.51628113
7745,Romania,642,2013,NA,96.64544678,87.11336979,96.64544678
7746,Romania,642,2014,85.2863,94.41652679,85.2863,94.41652679
7747,Romania,642,2015,84.54438,92.92756653,84.54438,92.92756653
7748,Romania,642,2016,82.76527,91.14482117,82.76527,91.14482117
7749,Romania,642,2017,82.84805,91.25939178,82.84805,91.25939178
7750,Romania,642,2018,NA,89.06909943,81.13492418,89.06909943
7751,Romania,642,2019,NA,NA,81.03216056,89.63601977
7752,Romania,642,2020,NA,NA,80.79898584,89.63939937
7753,Russian Federation,643,1970,NA,NA,86.4781806,91.46543075
7754,Russian Federation,643,1971,NA,92.82314301,85.18322742,92.82314301
7755,Russian Federation,643,1972,NA,NA,83.72539567,93.91736247
7756,Russian Federation,643,1973,NA,NA,85.3611109,93.91293577
7757,Russian Federation,643,1974,NA,NA,85.8879585,95.35343529
7758,Russian Federation,643,1975,NA,NA,87.41739067,96.49347434
7759,Russian Federation,643,1976,NA,96.25987244,86.51871512,96.25987244
7760,Russian Federation,643,1977,NA,NA,86.89717143,96.80451586
7761,Russian Federation,643,1978,NA,NA,87.52652519,98.15551808
7762,Russian Federation,643,1979,NA,NA,87.71200216,97.33643835
7763,Russian Federation,643,1980,NA,NA,87.63567534,97.18998824
7764,Russian Federation,643,1981,NA,97.95751953,88.50626715,97.95751953
7765,Russian Federation,643,1982,NA,NA,88.22349842,97.43301877
7766,Russian Federation,643,1983,NA,NA,89.08006095,98.63802201
7767,Russian Federation,643,1984,NA,NA,89.84568617,98.97373134
7768,Russian Federation,643,1985,NA,NA,90.09541331,99.28497815
7769,Russian Federation,643,1986,NA,99.96460724,90.55468969,99.96460724
7770,Russian Federation,643,1987,NA,100.1763763,90.64374034,100.1763763
7771,Russian Federation,643,1988,NA,99.95137024,91.31294989,99.95137024
7772,Russian Federation,643,1989,NA,98.58670044,90.15008134,98.58670044
7773,Russian Federation,643,1990,NA,97.63722229,90.1236129,97.63722229
7774,Russian Federation,643,1991,NA,96.17700195,87.83394172,96.17700195
7775,Russian Federation,643,1992,NA,94.27446747,86.20596015,94.27446747
7776,Russian Federation,643,1993,NA,92.06790924,83.84235474,92.06790924
7777,Russian Federation,643,1994,NA,90.77036285,83.17998326,90.77036285
7778,Russian Federation,643,1995,NA,91.14089966,81.81643653,91.14089966
7779,Russian Federation,643,1996,NA,91.47483826,81.81327506,91.47483826
7780,Russian Federation,643,1997,NA,91.30079651,83.15714134,91.30079651
7781,Russian Federation,643,1998,NA,92.08006287,84.35782071,92.08006287
7782,Russian Federation,643,1999,NA,92.3913269,83.97215452,92.3913269
7783,Russian Federation,643,2000,NA,NA,83.22915226,92.4198425
7784,Russian Federation,643,2001,NA,NA,83.28992967,93.03065027
7785,Russian Federation,643,2002,NA,NA,83.23361284,92.66828297
7786,Russian Federation,643,2003,NA,91.5080719,81.28537452,91.5080719
7787,Russian Federation,643,2004,NA,85.31642914,78.9598386,85.31642914
7788,Russian Federation,643,2005,NA,82.91107941,77.86738716,82.91107941
7789,Russian Federation,643,2006,NA,82.70760345,75.75602914,82.70760345
7790,Russian Federation,643,2007,NA,82.94989777,74.78628938,82.94989777
7791,Russian Federation,643,2008,NA,83.12724304,74.99477801,83.12724304
7792,Russian Federation,643,2009,NA,84.7716217,76.32488981,84.7716217
7793,Russian Federation,643,2010,NA,NA,78.38435904,88.01546536
7794,Russian Federation,643,2011,NA,91.82772827,81.16537621,91.82772827
7795,Russian Federation,643,2012,NA,95.60720062,86.21364791,95.60720062
7796,Russian Federation,643,2013,91.69424,97.68347931,91.69424,97.68347931
7797,Russian Federation,643,2014,93.07093,98.81610107,93.07093,98.81610107
7798,Russian Federation,643,2015,NA,102.1796188,90.74785422,102.1796188
7799,Russian Federation,643,2016,NA,102.396698,91.51156071,102.396698
7800,Russian Federation,643,2017,90.67886,103.3848114,90.67886,103.3848114
7801,Russian Federation,643,2018,NA,103.7631073,92.08022579,103.7631073
7802,Russian Federation,643,2019,NA,NA,91.00450226,105.2729172
7803,Russian Federation,643,2020,NA,NA,91.34904422,105.5778937
7804,Rwanda,646,1970,NA,NA,1.100801452,3.958708569
7805,Rwanda,646,1971,NA,2.515280008,0.991591565,2.515280008
7806,Rwanda,646,1972,NA,NA,1.290005822,3.39932384
7807,Rwanda,646,1973,NA,NA,1.872070927,4.63673222
7808,Rwanda,646,1974,NA,NA,1.596126034,4.225324495
7809,Rwanda,646,1975,NA,NA,1.429627724,4.156375564
7810,Rwanda,646,1976,NA,3.208489895,1.8320378,3.208489895
7811,Rwanda,646,1977,NA,3.478009939,1.875471772,3.478009939
7812,Rwanda,646,1978,NA,3.747539997,1.588773667,3.747539997
7813,Rwanda,646,1979,NA,3.950860023,1.289230431,3.950860023
7814,Rwanda,646,1980,NA,9.471449852,3.593887568,9.471449852
7815,Rwanda,646,1981,NA,12.53345013,5.933219881,12.53345013
7816,Rwanda,646,1982,NA,13.28135014,7.084777747,13.28135014
7817,Rwanda,646,1983,NA,14.56544971,8.820404882,14.56544971
7818,Rwanda,646,1984,NA,14.9981699,9.898021899,14.9981699
7819,Rwanda,646,1985,NA,16.15047073,10.20094338,16.15047073
7820,Rwanda,646,1986,NA,16.07556915,11.06074616,16.07556915
7821,Rwanda,646,1987,NA,16.00033951,11.35029406,16.00033951
7822,Rwanda,646,1988,NA,15.76161003,11.4709177,15.76161003
7823,Rwanda,646,1989,NA,16.41257095,11.18868046,16.41257095
7824,Rwanda,646,1990,NA,15.99345016,10.58734392,15.99345016
7825,Rwanda,646,1991,NA,16.01400948,10.86847034,16.01400948
7826,Rwanda,646,1992,NA,15.5050602,10.55359284,15.5050602
7827,Rwanda,646,1993,NA,NA,10.34712894,14.53466049
7828,Rwanda,646,1994,NA,NA,9.209379658,13.24849834
7829,Rwanda,646,1995,NA,NA,8.401885298,11.652762
7830,Rwanda,646,1996,NA,NA,8.288880303,12.32752968
7831,Rwanda,646,1997,NA,NA,7.999765407,11.32789624
7832,Rwanda,646,1998,NA,NA,7.112933704,11.0325798
7833,Rwanda,646,1999,NA,9.953289986,6.635991691,9.953289986
7834,Rwanda,646,2000,NA,11.41376972,6.949966565,11.41376972
7835,Rwanda,646,2001,NA,11.7038002,7.380997339,11.7038002
7836,Rwanda,646,2002,NA,12.53147984,7.352380224,12.53147984
7837,Rwanda,646,2003,NA,13.96687031,8.632154498,13.96687031
7838,Rwanda,646,2004,NA,15.71393967,9.746050536,15.71393967
7839,Rwanda,646,2005,NA,16.72549057,10.97569086,16.72549057
7840,Rwanda,646,2006,NA,18.38142967,12.28712391,18.38142967
7841,Rwanda,646,2007,NA,20.44043922,13.51164313,20.44043922
7842,Rwanda,646,2008,NA,21.97306061,14.35048671,21.97306061
7843,Rwanda,646,2009,NA,26.14971924,16.75769449,26.14971924
7844,Rwanda,646,2010,NA,31.61763954,20.04530249,31.61763954
7845,Rwanda,646,2011,NA,35.58721924,23.86796822,35.58721924
7846,Rwanda,646,2012,NA,38.30797958,26.12880297,38.30797958
7847,Rwanda,646,2013,NA,40.71788025,28.28273018,40.71788025
7848,Rwanda,646,2014,NA,40.09128189,28.93886947,40.09128189
7849,Rwanda,646,2015,28.1042,37.85200882,28.1042,37.85200882
7850,Rwanda,646,2016,28.13633,37.27188873,28.13633,37.27188873
7851,Rwanda,646,2017,NA,38.88264847,30.60724942,38.88264847
7852,Rwanda,646,2018,35.87144,40.89606094,35.87144,40.89606094
7853,Rwanda,646,2019,NA,44.31903839,34.86319702,44.31903839
7854,Rwanda,646,2020,NA,NA,34.99548944,46.33976668
7855,Saudi Arabia,682,1970,NA,NA,12.5563683,21.43707398
7856,Saudi Arabia,682,1971,NA,NA,15.34301613,22.31227314
7857,Saudi Arabia,682,1972,NA,NA,14.9862218,23.5010015
7858,Saudi Arabia,682,1973,NA,NA,16.82045072,23.94405768
7859,Saudi Arabia,682,1974,NA,NA,17.71650955,24.75527169
7860,Saudi Arabia,682,1975,NA,NA,16.31646882,24.04321499
7861,Saudi Arabia,682,1976,NA,NA,17.97159855,24.99876751
7862,Saudi Arabia,682,1977,NA,NA,17.48116881,25.07894284
7863,Saudi Arabia,682,1978,NA,NA,17.7411879,27.09791077
7864,Saudi Arabia,682,1979,17.43968,27.41916084,17.43968,27.41916084
7865,Saudi Arabia,682,1980,NA,NA,19.64762396,29.12049607
7866,Saudi Arabia,682,1981,NA,NA,21.41921188,30.95148479
7867,Saudi Arabia,682,1982,NA,NA,22.42465964,32.89069185
7868,Saudi Arabia,682,1983,NA,NA,24.14170434,35.19662799
7869,Saudi Arabia,682,1984,NA,NA,27.11758501,37.58198055
7870,Saudi Arabia,682,1985,NA,NA,29.4490254,40.35404772
7871,Saudi Arabia,682,1986,NA,NA,31.75890283,42.06593317
7872,Saudi Arabia,682,1987,NA,NA,32.59998167,45.21086857
7873,Saudi Arabia,682,1988,NA,NA,34.16383372,46.62029666
7874,Saudi Arabia,682,1989,NA,NA,36.36990895,52.11186308
7875,Saudi Arabia,682,1990,NA,NA,39.46024951,55.15927656
7876,Saudi Arabia,682,1991,NA,NA,41.18206763,57.07214842
7877,Saudi Arabia,682,1992,NA,NA,41.94044375,59.69003004
7878,Saudi Arabia,682,1993,NA,NA,44.72093069,59.35066563
7879,Saudi Arabia,682,1994,NA,NA,46.51866949,61.08413517
7880,Saudi Arabia,682,1995,NA,NA,48.42949368,64.1807516
7881,Saudi Arabia,682,1996,NA,NA,52.25296041,67.09019033
7882,Saudi Arabia,682,1997,NA,NA,53.31358234,69.98449867
7883,Saudi Arabia,682,1998,NA,NA,53.67650453,71.71834543
7884,Saudi Arabia,682,1999,NA,NA,56.81576527,73.46334029
7885,Saudi Arabia,682,2000,NA,NA,60.66427884,75.66894241
7886,Saudi Arabia,682,2001,NA,NA,62.31092799,79.51778108
7887,Saudi Arabia,682,2002,NA,NA,66.58932852,80.67942396
7888,Saudi Arabia,682,2003,NA,NA,67.10771065,83.01938994
7889,Saudi Arabia,682,2004,NA,NA,69.23490669,85.90828488
7890,Saudi Arabia,682,2005,NA,87.43875885,72.24560633,87.43875885
7891,Saudi Arabia,682,2006,NA,NA,72.75461813,89.39002628
7892,Saudi Arabia,682,2007,NA,90.53240967,73.74446909,90.53240967
7893,Saudi Arabia,682,2008,NA,NA,74.60164573,92.81238723
7894,Saudi Arabia,682,2009,73.54999,94.78735352,73.54999,94.78735352
7895,Saudi Arabia,682,2010,NA,NA,80.3698988,98.8978114
7896,Saudi Arabia,682,2011,NA,NA,83.03801742,102.4034569
7897,Saudi Arabia,682,2012,NA,NA,84.6919508,106.6059421
7898,Saudi Arabia,682,2013,NA,NA,86.30866408,109.4351533
7899,Saudi Arabia,682,2014,NA,NA,87.72433512,112.8850206
7900,Saudi Arabia,682,2015,NA,116.4622726,88.76150151,116.4622726
7901,Saudi Arabia,682,2016,89.72179,112.339119,89.72179,112.339119
7902,Saudi Arabia,682,2017,90.55695,107.6940079,90.55695,107.6940079
7903,Saudi Arabia,682,2018,96.36052,110.0862808,96.36052,110.0862808
7904,Saudi Arabia,682,2019,NA,111.7947998,91.90125675,111.7947998
7905,Saudi Arabia,682,2020,NA,NA,90.37565316,113.3434003
7906,Sudan,729,1970,NA,NA,6.208888266,19.87565769
7907,Sudan,729,1971,NA,NA,9.668706508,20.77166814
7908,Sudan,729,1972,NA,NA,10.98702756,19.44860177
7909,Sudan,729,1973,NA,NA,12.4392909,21.01199451
7910,Sudan,729,1974,NA,NA,12.78735711,19.92950991
7911,Sudan,729,1975,NA,NA,13.05721546,20.10515003
7912,Sudan,729,1976,NA,NA,12.98875759,19.47263177
7913,Sudan,729,1977,NA,NA,12.90110895,21.50300292
7914,Sudan,729,1978,NA,NA,14.28592169,23.70481474
7915,Sudan,729,1979,NA,NA,16.46092453,23.72551875
7916,Sudan,729,1980,NA,NA,15.01550754,23.44833006
7917,Sudan,729,1981,NA,NA,16.95846684,26.9457965
7918,Sudan,729,1982,NA,NA,18.45648501,27.5704927
7919,Sudan,729,1983,NA,NA,17.23117653,25.40995472
7920,Sudan,729,1984,NA,NA,19.70423909,26.22322386
7921,Sudan,729,1985,NA,NA,20.35840312,29.56796709
7922,Sudan,729,1986,NA,NA,19.96472185,31.51696874
7923,Sudan,729,1987,NA,NA,19.82053059,30.7253805
7924,Sudan,729,1988,NA,NA,21.53011357,30.28813843
7925,Sudan,729,1989,NA,NA,22.29375159,29.78065721
7926,Sudan,729,1990,NA,NA,22.89644612,30.60408177
7927,Sudan,729,1991,NA,NA,23.0466389,30.3169794
7928,Sudan,729,1992,NA,NA,22.91207375,30.55961392
7929,Sudan,729,1993,NA,NA,24.02445861,31.39742356
7930,Sudan,729,1994,NA,NA,24.46269076,29.21616398
7931,Sudan,729,1995,NA,NA,23.40094256,32.41748261
7932,Sudan,729,1996,NA,NA,23.46416217,32.87821639
7933,Sudan,729,1997,NA,NA,23.58165268,32.32677278
7934,Sudan,729,1998,NA,NA,24.81806942,34.57068573
7935,Sudan,729,1999,NA,NA,24.43498359,33.4719682
7936,Sudan,729,2000,NA,NA,25.63964514,34.93860012
7937,Sudan,729,2001,NA,34.58132172,25.97424807,34.58132172
7938,Sudan,729,2002,NA,34.56721115,25.56745484,34.56721115
7939,Sudan,729,2003,NA,35.8759613,26.03091413,35.8759613
7940,Sudan,729,2004,NA,39.07413101,28.41282383,39.07413101
7941,Sudan,729,2005,NA,38.75273895,29.81402298,38.75273895
7942,Sudan,729,2006,NA,36.85829926,28.95344171,36.85829926
7943,Sudan,729,2007,NA,36.16999054,28.31201277,36.16999054
7944,Sudan,729,2008,NA,38.28033829,28.56074551,38.28033829
7945,Sudan,729,2009,NA,42.32099152,31.11053887,42.32099152
7946,Sudan,729,2010,NA,42.52223969,31.94382022,42.52223969
7947,Sudan,729,2011,31.4995,37.55913162,31.4995,37.55913162
7948,Sudan,729,2012,NA,41.23273849,31.47038933,41.23273849
7949,Sudan,729,2013,NA,43.60937119,32.88639057,43.60937119
7950,Sudan,729,2014,NA,44.85091019,33.79965916,44.85091019
7951,Sudan,729,2015,NA,45.62371063,34.09195011,45.62371063
7952,Sudan,729,2016,NA,44.13193893,35.07478151,44.13193893
7953,Sudan,729,2017,NA,46.62173843,35.43035223,46.62173843
7954,Sudan,729,2018,NA,NA,35.77145597,46.71566166
7955,Sudan,729,2019,NA,NA,37.18924337,49.40371013
7956,Sudan,729,2020,NA,NA,38.87296622,50.38184127
7957,Senegal,686,1970,NA,NA,2.850748045,9.207844785
7958,Senegal,686,1971,NA,9.153010368,4.430585405,9.153010368
7959,Senegal,686,1972,NA,9.848810196,4.837476958,9.848810196
7960,Senegal,686,1973,NA,NA,5.030371884,10.19009036
7961,Senegal,686,1974,NA,NA,5.314087404,10.86327392
7962,Senegal,686,1975,NA,NA,5.340767434,9.503545799
7963,Senegal,686,1976,NA,NA,5.456656874,10.12455873
7964,Senegal,686,1977,NA,NA,5.95347846,10.12761142
7965,Senegal,686,1978,NA,11.12316036,5.549870218,11.12316036
7966,Senegal,686,1979,NA,10.54026985,5.946668883,10.54026985
7967,Senegal,686,1980,NA,10.71074009,5.782182735,10.71074009
7968,Senegal,686,1981,NA,11.27106953,6.29252993,11.27106953
7969,Senegal,686,1982,NA,11.89002037,7.538786176,11.89002037
7970,Senegal,686,1983,NA,12.18575001,8.233759443,12.18575001
7971,Senegal,686,1984,NA,12.13965034,7.331355067,12.13965034
7972,Senegal,686,1985,NA,12.48659992,8.224014515,12.48659992
7973,Senegal,686,1986,NA,13.41469955,7.979448234,13.41469955
7974,Senegal,686,1987,NA,13.64223003,9.085944648,13.64223003
7975,Senegal,686,1988,NA,13.99316025,9.639582168,13.99316025
7976,Senegal,686,1989,NA,14.93216038,9.556346257,14.93216038
7977,Senegal,686,1990,NA,15.30090046,10.04506897,15.30090046
7978,Senegal,686,1991,NA,NA,10.58234917,15.23931479
7979,Senegal,686,1992,NA,15.70489025,10.75554008,15.70489025
7980,Senegal,686,1993,NA,NA,10.50651043,15.83502
7981,Senegal,686,1994,NA,NA,10.14833823,16.24064817
7982,Senegal,686,1995,NA,NA,10.12380336,15.51745559
7983,Senegal,686,1996,NA,14.81247044,10.28296244,14.81247044
7984,Senegal,686,1997,NA,14.5516901,9.962087811,14.5516901
7985,Senegal,686,1998,NA,14.41281986,9.742007637,14.41281986
7986,Senegal,686,1999,NA,15.1649704,10.22556213,15.1649704
7987,Senegal,686,2000,NA,15.7028904,10.12640998,15.7028904
7988,Senegal,686,2001,NA,15.96343994,11.35389479,15.96343994
7989,Senegal,686,2002,NA,17.3689003,11.49020004,17.3689003
7990,Senegal,686,2003,NA,NA,13.07238939,18.39922603
7991,Senegal,686,2004,14.99612,20.29709053,14.99612,20.29709053
7992,Senegal,686,2005,19.81839,22.41254044,19.81839,22.41254044
7993,Senegal,686,2006,20.83433,24.17818069,20.83433,24.17818069
7994,Senegal,686,2007,NA,NA,20.96026114,27.16106124
7995,Senegal,686,2008,NA,30.31922913,22.37231036,30.31922913
7996,Senegal,686,2009,NA,NA,24.2028516,32.80911651
7997,Senegal,686,2010,NA,36.22798157,25.92958013,36.22798157
7998,Senegal,686,2011,NA,41.41707993,29.5090116,41.41707993
7999,Senegal,686,2012,NA,45.33230972,31.79631955,45.33230972
8000,Senegal,686,2013,NA,48.12828064,34.1895277,48.12828064
8001,Senegal,686,2014,NA,50.25534821,36.78595765,50.25534821
8002,Senegal,686,2015,NA,50.93555069,37.73658799,50.93555069
8003,Senegal,686,2016,NA,NA,37.80150012,49.50681319
8004,Senegal,686,2017,37.66861,NA,37.66861,49.19544266
8005,Senegal,686,2018,NA,NA,37.15197273,47.11137647
8006,Senegal,686,2019,NA,46.23905182,37.75328289,46.23905182
8007,Senegal,686,2020,NA,NA,37.94134328,47.02978482
8008,Singapore,702,1970,NA,NA,51.63165844,58.24721127
8009,Singapore,702,1971,NA,NA,48.30786537,58.33284933
8010,Singapore,702,1972,NA,NA,51.476068,59.34651055
8011,Singapore,702,1973,NA,NA,51.54655139,58.21339372
8012,Singapore,702,1974,NA,NA,50.58112585,58.66459532
8013,Singapore,702,1975,NA,NA,49.23215966,59.83031715
8014,Singapore,702,1976,NA,NA,50.83412247,59.48112089
8015,Singapore,702,1977,NA,NA,53.11857672,61.33621385
8016,Singapore,702,1978,NA,NA,50.4051212,59.37451201
8017,Singapore,702,1979,NA,NA,50.69898693,61.71496662
8018,Singapore,702,1980,NA,NA,52.97922289,63.72893873
8019,Singapore,702,1981,NA,NA,55.64123363,63.94180297
8020,Singapore,702,1982,NA,NA,56.6117178,63.92162397
8021,Singapore,702,1983,NA,NA,56.11748511,67.46388066
8022,Singapore,702,1984,NA,NA,58.91585372,68.90963954
8023,Singapore,702,1985,NA,NA,63.24024333,70.3490992
8024,Singapore,702,1986,NA,NA,61.72849516,71.02192155
8025,Singapore,702,1987,NA,NA,62.09525126,72.91791163
8026,Singapore,702,1988,NA,NA,64.8652489,74.71022231
8027,Singapore,702,1989,NA,NA,64.13292173,74.18337149
8028,Singapore,702,1990,NA,NA,66.55829747,76.0736702
8029,Singapore,702,1991,NA,NA,66.20830387,76.77668004
8030,Singapore,702,1992,NA,NA,68.06203836,77.24785493
8031,Singapore,702,1993,NA,NA,68.13531973,77.51609213
8032,Singapore,702,1994,NA,NA,71.91303608,79.46195565
8033,Singapore,702,1995,NA,NA,72.19059374,80.71911389
8034,Singapore,702,1996,NA,NA,72.90683591,82.17627743
8035,Singapore,702,1997,NA,NA,74.59175606,84.75479862
8036,Singapore,702,1998,NA,NA,76.63792112,85.9142847
8037,Singapore,702,1999,NA,NA,76.64918329,87.27443588
8038,Singapore,702,2000,NA,NA,77.9806695,87.410764
8039,Singapore,702,2001,NA,NA,78.66178435,87.29968765
8040,Singapore,702,2002,NA,NA,79.85625688,90.28123354
8041,Singapore,702,2003,NA,NA,81.66710404,91.70161082
8042,Singapore,702,2004,NA,NA,84.61256457,93.38127789
8043,Singapore,702,2005,NA,NA,85.68393434,93.36606059
8044,Singapore,702,2006,NA,NA,87.96926326,96.76482569
8045,Singapore,702,2007,NA,NA,87.62473,96.60205502
8046,Singapore,702,2008,NA,NA,89.44968518,98.65965654
8047,Singapore,702,2009,NA,NA,88.20998564,97.99071503
8048,Singapore,702,2010,NA,NA,90.92417455,99.39097292
8049,Singapore,702,2011,NA,NA,90.96523997,101.5885739
8050,Singapore,702,2012,NA,NA,90.27195752,102.9916728
8051,Singapore,702,2013,NA,NA,92.33965292,103.9614499
8052,Singapore,702,2014,NA,NA,92.99958853,106.2102613
8053,Singapore,702,2015,NA,NA,95.89220388,106.7519207
8054,Singapore,702,2016,99.53179,107.8590088,99.53179,107.8590088
8055,Singapore,702,2017,99.78462,107.5746002,99.78462,107.5746002
8056,Singapore,702,2018,NA,105.8442993,96.63193163,105.8442993
8057,Singapore,702,2019,NA,NA,95.07683674,107.0366438
8058,Singapore,702,2020,NA,NA,93.62093561,107.7009174
8059,Solomon Islands,90,1970,NA,8.005029678,3.193390788,8.005029678
8060,Solomon Islands,90,1971,NA,9.668899536,5.242645917,9.668899536
8061,Solomon Islands,90,1972,NA,10.68227959,6.474947104,10.68227959
8062,Solomon Islands,90,1973,NA,12.34039974,7.619772777,12.34039974
8063,Solomon Islands,90,1974,NA,NA,8.226710973,11.00946191
8064,Solomon Islands,90,1975,NA,9.916790009,7.980935738,9.916790009
8065,Solomon Islands,90,1976,NA,12.31359959,9.055733202,12.31359959
8066,Solomon Islands,90,1977,NA,13.88331032,10.09999662,13.88331032
8067,Solomon Islands,90,1978,NA,14.70800018,11.61685998,14.70800018
8068,Solomon Islands,90,1979,NA,15.13294029,11.69165639,15.13294029
8069,Solomon Islands,90,1980,NA,16.41279984,12.53794903,16.41279984
8070,Solomon Islands,90,1981,NA,19.85399055,14.13266014,19.85399055
8071,Solomon Islands,90,1982,NA,21.24836922,15.16815711,21.24836922
8072,Solomon Islands,90,1983,NA,21.37311935,16.40246698,21.37311935
8073,Solomon Islands,90,1984,NA,NA,15.86758279,20.42240343
8074,Solomon Islands,90,1985,NA,NA,15.42809295,19.92372293
8075,Solomon Islands,90,1986,NA,18.91674995,15.3107673,18.91674995
8076,Solomon Islands,90,1987,NA,NA,14.98184447,18.24400306
8077,Solomon Islands,90,1988,NA,NA,13.05835855,17.06045499
8078,Solomon Islands,90,1989,NA,NA,12.07472454,15.88013455
8079,Solomon Islands,90,1990,NA,13.88484955,11.68770751,13.88484955
8080,Solomon Islands,90,1991,NA,15.35435963,11.98450733,15.35435963
8081,Solomon Islands,90,1992,NA,15.78199959,12.29038202,15.78199959
8082,Solomon Islands,90,1993,NA,17.11524963,13.43729357,17.11524963
8083,Solomon Islands,90,1994,NA,17.94271088,13.98529325,17.94271088
8084,Solomon Islands,90,1995,NA,NA,14.65392207,18.92847793
8085,Solomon Islands,90,1996,NA,NA,16.09724265,21.25742478
8086,Solomon Islands,90,1997,NA,NA,17.85660145,22.62735812
8087,Solomon Islands,90,1998,NA,NA,19.76591379,22.7430687
8088,Solomon Islands,90,1999,23.56227,25.64633942,23.56227,25.64633942
8089,Solomon Islands,90,2000,18.85258,20.51971054,18.85258,20.51971054
8090,Solomon Islands,90,2001,21.90283,24.54499054,21.90283,24.54499054
8091,Solomon Islands,90,2002,28.24717,31.65480042,28.24717,31.65480042
8092,Solomon Islands,90,2003,NA,NA,27.32140304,30.91490618
8093,Solomon Islands,90,2004,NA,NA,27.56688383,30.75307873
8094,Solomon Islands,90,2005,NA,30.39112091,27.92294151,30.39112091
8095,Solomon Islands,90,2006,34.28613,35.00904083,34.28613,35.00904083
8096,Solomon Islands,90,2007,30.99458,35.69776917,30.99458,35.69776917
8097,Solomon Islands,90,2008,NA,NA,31.72765565,40.34461043
8098,Solomon Islands,90,2009,NA,NA,34.18858611,43.48708746
8099,Solomon Islands,90,2010,NA,48.54389954,37.11768547,48.54389954
8100,Solomon Islands,90,2011,NA,47.75302124,37.75554689,47.75302124
8101,Solomon Islands,90,2012,NA,48.31938171,38.08844297,48.31938171
8102,Solomon Islands,90,2013,NA,NA,39.89396967,48.90719228
8103,Solomon Islands,90,2014,NA,NA,40.33536048,51.59638736
8104,Solomon Islands,90,2015,NA,NA,41.77079707,51.53496681
8105,Solomon Islands,90,2016,NA,NA,41.05841787,52.41757061
8106,Solomon Islands,90,2017,NA,NA,41.83924426,51.47045751
8107,Solomon Islands,90,2018,NA,NA,42.91487526,53.36612893
8108,Solomon Islands,90,2019,NA,NA,43.62958715,53.55651356
8109,Solomon Islands,90,2020,NA,NA,44.56818151,56.58364464
8110,Sierra Leone,694,1970,NA,NA,3.16952016,9.671305598
8111,Sierra Leone,694,1971,NA,9.253020287,4.711557243,9.253020287
8112,Sierra Leone,694,1972,NA,9.835559845,5.893834237,9.835559845
8113,Sierra Leone,694,1973,NA,10.69423962,6.428077755,10.69423962
8114,Sierra Leone,694,1974,NA,11.26624966,7.471012472,11.26624966
8115,Sierra Leone,694,1975,NA,11.57843971,7.571542416,11.57843971
8116,Sierra Leone,694,1976,NA,11.8313303,7.633567429,11.8313303
8117,Sierra Leone,694,1977,NA,12.30525017,8.075243598,12.30525017
8118,Sierra Leone,694,1978,NA,12.53281021,8.905525831,12.53281021
8119,Sierra Leone,694,1979,NA,12.95687962,9.224277926,12.95687962
8120,Sierra Leone,694,1980,NA,12.47010994,9.232542726,12.47010994
8121,Sierra Leone,694,1981,NA,13.8030901,9.468903608,13.8030901
8122,Sierra Leone,694,1982,NA,NA,10.17655239,15.66923969
8123,Sierra Leone,694,1983,NA,NA,11.20327309,16.29074462
8124,Sierra Leone,694,1984,NA,17.34239006,11.82853214,17.34239006
8125,Sierra Leone,694,1985,NA,18.33886909,12.4347072,18.33886909
8126,Sierra Leone,694,1986,NA,16.63388062,12.56095984,16.63388062
8127,Sierra Leone,694,1987,NA,NA,12.61410872,17.04896774
8128,Sierra Leone,694,1988,NA,18.57472038,13.08465015,18.57472038
8129,Sierra Leone,694,1989,NA,15.94262981,12.33581739,15.94262981
8130,Sierra Leone,694,1990,NA,15.76004028,12.0599838,15.76004028
8131,Sierra Leone,694,1991,NA,15.53100014,11.79239837,15.53100014
8132,Sierra Leone,694,1992,NA,NA,12.137625,15.90928913
8133,Sierra Leone,694,1993,NA,NA,12.59251941,17.25238872
8134,Sierra Leone,694,1994,NA,NA,13.07596632,17.66911197
8135,Sierra Leone,694,1995,NA,NA,12.31831288,17.08840977
8136,Sierra Leone,694,1996,NA,NA,14.43609254,18.61176271
8137,Sierra Leone,694,1997,NA,NA,14.73962413,19.14654695
8138,Sierra Leone,694,1998,NA,NA,15.47712182,20.82614474
8139,Sierra Leone,694,1999,NA,NA,16.0315395,21.75307623
8140,Sierra Leone,694,2000,NA,NA,16.92281135,22.56254898
8141,Sierra Leone,694,2001,NA,24.25402069,18.20487292,24.25402069
8142,Sierra Leone,694,2002,NA,NA,19.25301772,27.00400574
8143,Sierra Leone,694,2003,NA,NA,20.42407036,28.16269995
8144,Sierra Leone,694,2004,NA,NA,21.81171652,30.00903812
8145,Sierra Leone,694,2005,NA,NA,22.65097508,30.91818382
8146,Sierra Leone,694,2006,NA,NA,24.39470566,33.31478533
8147,Sierra Leone,694,2007,NA,NA,24.07212233,33.31811122
8148,Sierra Leone,694,2008,NA,NA,26.16673938,35.08567033
8149,Sierra Leone,694,2009,NA,NA,28.78481417,37.05752323
8150,Sierra Leone,694,2010,NA,NA,29.53390561,38.54872258
8151,Sierra Leone,694,2011,NA,39.4930687,31.03782418,39.4930687
8152,Sierra Leone,694,2012,NA,43.99802017,33.99722614,43.99802017
8153,Sierra Leone,694,2013,33.40844,38.92121124,33.40844,38.92121124
8154,Sierra Leone,694,2014,NA,NA,32.15408672,39.76806887
8155,Sierra Leone,694,2015,32.50901,39.05757904,32.50901,39.05757904
8156,Sierra Leone,694,2016,NA,41.42993927,35.70020693,41.42993927
8157,Sierra Leone,694,2017,38.33144,41.79632187,38.33144,41.79632187
8158,Sierra Leone,694,2018,41.76675,NA,41.76675,41.61881982
8159,Sierra Leone,694,2019,NA,NA,38.07560827,43.66993903
8160,Sierra Leone,694,2020,NA,NA,37.34473119,43.48860865
8161,El Salvador,222,1970,NA,20.84251022,8.040497356,20.84251022
8162,El Salvador,222,1971,NA,20.43717003,11.53264785,20.43717003
8163,El Salvador,222,1972,NA,23.99427986,15.72740459,23.99427986
8164,El Salvador,222,1973,NA,23.76374054,17.94691806,23.76374054
8165,El Salvador,222,1974,NA,28.04808998,20.65079693,28.04808998
8166,El Salvador,222,1975,NA,30.23185921,22.83881829,30.23185921
8167,El Salvador,222,1976,NA,32.60303879,25.30724453,32.60303879
8168,El Salvador,222,1977,NA,33.68989182,27.84114674,33.68989182
8169,El Salvador,222,1978,NA,35.68151855,28.89994323,35.68151855
8170,El Salvador,222,1979,NA,37.7741394,29.78876478,37.7741394
8171,El Salvador,222,1980,NA,34.14429855,28.84498478,34.14429855
8172,El Salvador,222,1981,NA,NA,28.58532183,35.5779941
8173,El Salvador,222,1982,NA,NA,29.03202024,35.16104174
8174,El Salvador,222,1983,NA,36.18972015,29.09612868,36.18972015
8175,El Salvador,222,1984,NA,36.52894974,30.4203631,36.52894974
8176,El Salvador,222,1985,NA,NA,30.26320052,37.39184601
8177,El Salvador,222,1986,NA,NA,30.66430953,37.78682084
8178,El Salvador,222,1987,NA,NA,31.2419231,38.16918543
8179,El Salvador,222,1988,NA,39.84173965,32.79552162,39.84173965
8180,El Salvador,222,1989,NA,39.32598114,32.34011247,39.32598114
8181,El Salvador,222,1990,NA,NA,32.98843893,40.1076448
8182,El Salvador,222,1991,NA,39.44358063,33.21759771,39.44358063
8183,El Salvador,222,1992,NA,41.84482956,34.19089207,41.84482956
8184,El Salvador,222,1993,NA,44.67770004,35.27979551,44.67770004
8185,El Salvador,222,1994,NA,NA,37.28763267,46.889741
8186,El Salvador,222,1995,NA,NA,38.91683685,47.96203304
8187,El Salvador,222,1996,NA,NA,40.81573746,51.41573871
8188,El Salvador,222,1997,NA,NA,43.18672168,54.14812371
8189,El Salvador,222,1998,NA,55.73577118,45.35832589,55.73577118
8190,El Salvador,222,1999,NA,56.37083817,46.72061563,56.37083817
8191,El Salvador,222,2000,47.93307,58.32695007,47.93307,58.32695007
8192,El Salvador,222,2001,49.39867,60.01898956,49.39867,60.01898956
8193,El Salvador,222,2002,53.2061,62.92087173,53.2061,62.92087173
8194,El Salvador,222,2003,NA,65.68560028,54.35858365,65.68560028
8195,El Salvador,222,2004,NA,68.71627045,57.2090232,68.71627045
8196,El Salvador,222,2005,57.372,67.75218201,57.372,67.75218201
8197,El Salvador,222,2006,56.26755,67.05412292,56.26755,67.05412292
8198,El Salvador,222,2007,56.40539,66.74507141,56.40539,66.74507141
8199,El Salvador,222,2008,57.25487,66.17138672,57.25487,66.17138672
8200,El Salvador,222,2009,58.78916,67.33891296,58.78916,67.33891296
8201,El Salvador,222,2010,61.23691,69.14067841,61.23691,69.14067841
8202,El Salvador,222,2011,63.49826,71.50865173,63.49826,71.50865173
8203,El Salvador,222,2012,65.32173,73.42411804,65.32173,73.42411804
8204,El Salvador,222,2013,67.03843,77.16757202,67.03843,77.16757202
8205,El Salvador,222,2014,66.52072,76.89572906,66.52072,76.89572906
8206,El Salvador,222,2015,65.16322,75.33540344,65.16322,75.33540344
8207,El Salvador,222,2016,63.97324,73.96273041,63.97324,73.96273041
8208,El Salvador,222,2017,60.18056,71.49816895,60.18056,71.49816895
8209,El Salvador,222,2018,61.83092,71.66178894,61.83092,71.66178894
8210,El Salvador,222,2019,NA,NA,62.05735483,71.70090247
8211,El Salvador,222,2020,NA,NA,62.86484891,73.81052404
8212,San Marino,674,1970,NA,NA,13.79588778,31.53199891
8213,San Marino,674,1971,NA,31.44852066,21.48632782,31.44852066
8214,San Marino,674,1972,NA,33.91691971,25.67371389,33.91691971
8215,San Marino,674,1973,NA,37.18782043,31.04262463,37.18782043
8216,San Marino,674,1974,NA,38.2242012,32.9774261,38.2242012
8217,San Marino,674,1975,NA,39.25619888,35.50565887,39.25619888
8218,San Marino,674,1976,NA,41.94665909,37.09779893,41.94665909
8219,San Marino,674,1977,NA,42.4253006,37.88650956,42.4253006
8220,San Marino,674,1978,NA,42.36159897,39.73339468,42.36159897
8221,San Marino,674,1979,NA,42.40169907,39.27544869,42.40169907
8222,San Marino,674,1980,NA,44.12503815,40.33427527,44.12503815
8223,San Marino,674,1981,43.85516,44.586689,43.85516,44.586689
8224,San Marino,674,1982,47.01937,50.44709015,47.01937,50.44709015
8225,San Marino,674,1983,49.84779,50.11415863,49.84779,50.11415863
8226,San Marino,674,1984,NA,49.35673141,47.52843751,49.35673141
8227,San Marino,674,1985,NA,50.6227417,47.89102564,50.6227417
8228,San Marino,674,1986,51.34464,51.63425827,51.34464,51.63425827
8229,San Marino,674,1987,NA,51.08695984,48.09887308,51.08695984
8230,San Marino,674,1988,NA,50.8638916,46.64227076,50.8638916
8231,San Marino,674,1989,NA,50.31631851,46.47105394,50.31631851
8232,San Marino,674,1990,NA,50.48218155,45.9310123,50.48218155
8233,San Marino,674,1991,NA,49.02529907,45.02352449,49.02529907
8234,San Marino,674,1992,NA,47.28461075,44.04440787,47.28461075
8235,San Marino,674,1993,NA,46.88510895,43.42514846,46.88510895
8236,San Marino,674,1994,NA,46.84210968,42.51047776,46.84210968
8237,San Marino,674,1995,NA,NA,45.15227889,48.48634214
8238,San Marino,674,1996,50.31606,50.5267601,50.31606,50.5267601
8239,San Marino,674,1997,NA,51.33506012,47.90895571,51.33506012
8240,San Marino,674,1998,NA,NA,45.18007206,49.06700059
8241,San Marino,674,1999,NA,NA,44.69512149,47.58894746
8242,San Marino,674,2000,44.76852,45.74074173,44.76852,45.74074173
8243,San Marino,674,2001,NA,NA,45.01332081,51.50064553
8244,San Marino,674,2002,NA,NA,48.13447683,56.02458021
8245,San Marino,674,2003,NA,NA,52.72532412,63.1332739
8246,San Marino,674,2004,NA,NA,56.67125964,67.69018484
8247,San Marino,674,2005,NA,NA,61.16112323,72.6107768
8248,San Marino,674,2006,NA,NA,66.63607934,77.95077716
8249,San Marino,674,2007,NA,NA,72.55388409,82.92921126
8250,San Marino,674,2008,NA,87.6577301,75.15961874,87.6577301
8251,San Marino,674,2009,NA,89.82318115,79.30527932,89.82318115
8252,San Marino,674,2010,NA,92.47226715,81.94450712,92.47226715
8253,San Marino,674,2011,NA,95.52239227,84.5643968,95.52239227
8254,San Marino,674,2012,NA,97.68669128,87.87749842,97.68669128
8255,San Marino,674,2013,NA,NA,86.06368254,92.29112528
8256,San Marino,674,2014,NA,NA,83.43147067,88.20834616
8257,San Marino,674,2015,NA,NA,77.61640158,81.85497283
8258,San Marino,674,2016,NA,NA,73.67332737,77.52529372
8259,San Marino,674,2017,NA,NA,69.30820847,72.82490322
8260,San Marino,674,2018,66.54351,67.85713959,66.54351,67.85713959
8261,San Marino,674,2019,NA,67.96589661,64.48918075,67.96589661
8262,San Marino,674,2020,NA,NA,64.03453398,68.08702023
8263,Somalia,706,1970,NA,NA,1.11553681,3.657216935
8264,Somalia,706,1971,NA,3.264430046,1.623424422,3.264430046
8265,Somalia,706,1972,NA,3.706439972,1.459764855,3.706439972
8266,Somalia,706,1973,NA,4.305309772,1.944303924,4.305309772
8267,Somalia,706,1974,NA,4.956120014,1.448819525,4.956120014
8268,Somalia,706,1975,NA,NA,1.845075229,5.374392456
8269,Somalia,706,1976,NA,6.242849827,1.793332628,6.242849827
8270,Somalia,706,1977,0.09823,3.194200039,0.09823,3.194200039
8271,Somalia,706,1978,0.13046,2.950560093,0.13046,2.950560093
8272,Somalia,706,1979,0.22969,3.76673007,0.22969,3.76673007
8273,Somalia,706,1980,0.21503,4.217199802,0.21503,4.217199802
8274,Somalia,706,1981,NA,12.30113983,3.187627322,12.30113983
8275,Somalia,706,1982,NA,11.74551964,4.705006785,11.74551964
8276,Somalia,706,1983,NA,11.30572033,5.320925081,11.30572033
8277,Somalia,706,1984,NA,11.21006012,6.085384496,11.21006012
8278,Somalia,706,1985,NA,10.48546982,6.314581208,10.48546982
8279,Somalia,706,1986,NA,9.73445034,5.762505905,9.73445034
8280,Somalia,706,1987,NA,NA,5.893957014,10.62242865
8281,Somalia,706,1988,NA,NA,6.718568009,11.82409376
8282,Somalia,706,1989,NA,NA,6.143417468,11.84656323
8283,Somalia,706,1990,NA,NA,6.538041278,12.99130845
8284,Somalia,706,1991,NA,NA,6.150608508,12.46932177
8285,Somalia,706,1992,NA,NA,6.609876544,12.94400347
8286,Somalia,706,1993,NA,NA,7.179964768,14.37565634
8287,Somalia,706,1994,NA,NA,7.125154073,14.20139933
8288,Somalia,706,1995,NA,NA,7.753544612,14.75535063
8289,Somalia,706,1996,NA,NA,7.481038993,14.06819156
8290,Somalia,706,1997,NA,NA,7.145560242,12.8958054
8291,Somalia,706,1998,NA,NA,8.552136659,13.28643653
8292,Somalia,706,1999,NA,NA,6.350363976,11.56843688
8293,Somalia,706,2000,NA,NA,5.773966306,10.28265541
8294,Somalia,706,2001,NA,NA,5.767582054,11.06103815
8295,Somalia,706,2002,NA,NA,5.899735448,10.61298907
8296,Somalia,706,2003,NA,NA,4.818996428,10.41294255
8297,Somalia,706,2004,NA,NA,5.378283508,10.20143453
8298,Somalia,706,2005,NA,NA,3.756511918,7.226252561
8299,Somalia,706,2006,NA,NA,2.568431215,6.658645122
8300,Somalia,706,2007,NA,5.932350159,2.430904852,5.932350159
8301,Somalia,706,2008,NA,NA,3.311147247,8.548360751
8302,Somalia,706,2009,NA,NA,4.594464173,9.919667075
8303,Somalia,706,2010,NA,NA,5.158484873,10.03205424
8304,Somalia,706,2011,NA,NA,5.071760063,10.90263635
8305,Somalia,706,2012,NA,NA,5.153861326,12.37861906
8306,Somalia,706,2013,NA,NA,6.542789615,13.75216614
8307,Somalia,706,2014,NA,NA,7.374313249,15.11537089
8308,Somalia,706,2015,NA,NA,9.723519478,16.64390704
8309,Somalia,706,2016,NA,NA,9.993329386,16.72517015
8310,Somalia,706,2017,NA,NA,9.532812043,16.50193029
8311,Somalia,706,2018,NA,NA,10.93895034,17.84794616
8312,Somalia,706,2019,NA,NA,11.33174429,19.19466902
8313,Somalia,706,2020,NA,NA,11.94936166,18.98141361
8314,Serbia,688,1970,NA,NA,57.13184429,60.42826523
8315,Serbia,688,1971,NA,NA,55.95585618,61.29191383
8316,Serbia,688,1972,NA,NA,56.25582679,63.52727512
8317,Serbia,688,1973,NA,NA,58.69144609,66.33433088
8318,Serbia,688,1974,NA,NA,58.65488644,66.32985886
8319,Serbia,688,1975,NA,NA,59.48830843,67.87315043
8320,Serbia,688,1976,NA,NA,60.47572791,66.4078768
8321,Serbia,688,1977,NA,NA,61.40473938,67.19900529
8322,Serbia,688,1978,NA,NA,61.69873631,69.24056334
8323,Serbia,688,1979,NA,NA,64.90372191,71.86060878
8324,Serbia,688,1980,NA,NA,66.34273223,73.07152959
8325,Serbia,688,1981,NA,NA,67.59266627,74.92493352
8326,Serbia,688,1982,NA,NA,69.91740981,75.76647118
8327,Serbia,688,1983,NA,NA,68.90511855,78.32132408
8328,Serbia,688,1984,NA,NA,69.3947425,78.66403025
8329,Serbia,688,1985,NA,NA,69.54496616,77.71984801
8330,Serbia,688,1986,NA,NA,72.33591051,78.26722647
8331,Serbia,688,1987,NA,NA,73.74267384,82.63489716
8332,Serbia,688,1988,NA,NA,75.01625072,83.17031407
8333,Serbia,688,1989,NA,NA,75.55000369,84.04770261
8334,Serbia,688,1990,NA,NA,78.62582456,86.4254627
8335,Serbia,688,1991,NA,NA,78.37473574,88.5848221
8336,Serbia,688,1992,NA,NA,79.47913567,88.03030739
8337,Serbia,688,1993,NA,NA,81.09410198,90.41748422
8338,Serbia,688,1994,NA,NA,81.88797822,89.35116273
8339,Serbia,688,1995,NA,NA,82.05936036,89.11215844
8340,Serbia,688,1996,NA,NA,83.90585864,90.12926205
8341,Serbia,688,1997,NA,NA,85.60970163,92.92821303
8342,Serbia,688,1998,NA,NA,86.04769836,93.95821595
8343,Serbia,688,1999,NA,94.18086243,87.1956083,94.18086243
8344,Serbia,688,2000,NA,91.18826294,85.70874833,91.18826294
8345,Serbia,688,2001,NA,89.75031281,84.82568839,89.75031281
8346,Serbia,688,2002,NA,88.70987701,83.05256256,88.70987701
8347,Serbia,688,2003,NA,88.29438019,82.79590461,88.29438019
8348,Serbia,688,2004,NA,88.1681366,84.42866307,88.1681366
8349,Serbia,688,2005,NA,88.59040833,83.60993751,88.59040833
8350,Serbia,688,2006,NA,88.95658112,83.68474253,88.95658112
8351,Serbia,688,2007,NA,89.50074005,85.40673513,89.50074005
8352,Serbia,688,2008,89.58781,90.46381378,89.58781,90.46381378
8353,Serbia,688,2009,90.24074,91.48445892,90.24074,91.48445892
8354,Serbia,688,2010,90.16584,91.42762756,90.16584,91.42762756
8355,Serbia,688,2011,92.48608,93.63105011,92.48608,93.63105011
8356,Serbia,688,2012,92.86209,94.1696167,92.86209,94.1696167
8357,Serbia,688,2013,93.02904,94.40921021,93.02904,94.40921021
8358,Serbia,688,2014,92.20523,94.34441376,92.20523,94.34441376
8359,Serbia,688,2015,93.78182,96.66960907,93.78182,96.66960907
8360,Serbia,688,2016,93.11418,96.23473358,93.11418,96.23473358
8361,Serbia,688,2017,92.45639,95.49508667,92.45639,95.49508667
8362,Serbia,688,2018,92.06535,95.08724213,92.06535,95.08724213
8363,Serbia,688,2019,NA,94.47219086,90.28754139,94.47219086
8364,Serbia,688,2020,NA,NA,89.48414391,95.99267346
8365,South Sudan,728,1970,NA,NA,1.148244788,6.29111518
8366,South Sudan,728,1971,NA,NA,2.44837247,7.168926893
8367,South Sudan,728,1972,NA,NA,3.469747081,9.143415112
8368,South Sudan,728,1973,NA,NA,4.261582582,9.914929922
8369,South Sudan,728,1974,NA,NA,4.384958571,11.96338754
8370,South Sudan,728,1975,NA,NA,5.719131047,12.10735557
8371,South Sudan,728,1976,NA,NA,6.333964014,12.52593915
8372,South Sudan,728,1977,NA,NA,6.391758543,11.38153494
8373,South Sudan,728,1978,NA,NA,5.71864795,10.36913361
8374,South Sudan,728,1979,NA,NA,6.622602307,11.53955533
8375,South Sudan,728,1980,NA,NA,6.81512574,12.39440426
8376,South Sudan,728,1981,NA,NA,6.867412406,12.22816315
8377,South Sudan,728,1982,NA,NA,6.913752913,13.24137013
8378,South Sudan,728,1983,NA,NA,7.722404774,14.41952988
8379,South Sudan,728,1984,NA,NA,8.667610981,14.10518028
8380,South Sudan,728,1985,NA,NA,9.765718208,15.92185934
8381,South Sudan,728,1986,NA,NA,10.1358502,16.75802258
8382,South Sudan,728,1987,NA,NA,10.60778547,16.11510935
8383,South Sudan,728,1988,NA,NA,8.184576029,13.51564058
8384,South Sudan,728,1989,NA,NA,8.072952866,15.81444315
8385,South Sudan,728,1990,NA,NA,7.702917316,14.95513015
8386,South Sudan,728,1991,NA,NA,7.906821195,13.86716585
8387,South Sudan,728,1992,NA,NA,7.3936572,15.06634094
8388,South Sudan,728,1993,NA,NA,8.773251877,16.57069751
8389,South Sudan,728,1994,NA,NA,8.164916101,14.31917485
8390,South Sudan,728,1995,NA,NA,6.805105166,12.66123533
8391,South Sudan,728,1996,NA,NA,7.183484611,14.64909369
8392,South Sudan,728,1997,NA,NA,7.665562534,13.96461797
8393,South Sudan,728,1998,NA,NA,7.157803321,13.55495101
8394,South Sudan,728,1999,NA,NA,6.227604235,12.25600135
8395,South Sudan,728,2000,NA,NA,6.094415398,11.70523123
8396,South Sudan,728,2001,NA,NA,5.619415211,12.9114793
8397,South Sudan,728,2002,NA,NA,7.21877985,13.2742876
8398,South Sudan,728,2003,NA,NA,6.160794771,11.09049802
8399,South Sudan,728,2004,NA,NA,6.309541609,12.05147081
8400,South Sudan,728,2005,NA,NA,5.952247087,10.38551018
8401,South Sudan,728,2006,NA,NA,5.133765592,11.4431997
8402,South Sudan,728,2007,NA,NA,5.443346029,11.05111944
8403,South Sudan,728,2008,NA,NA,5.853471349,10.28835845
8404,South Sudan,728,2009,NA,NA,5.341287248,9.730318125
8405,South Sudan,728,2010,NA,NA,5.268297511,9.431460373
8406,South Sudan,728,2011,5.0784,9.688619614,5.0784,9.688619614
8407,South Sudan,728,2012,NA,NA,5.167358624,10.70364849
8408,South Sudan,728,2013,NA,NA,5.261214412,11.16247114
8409,South Sudan,728,2014,NA,NA,5.564317257,10.82025965
8410,South Sudan,728,2015,5.48403,11.00998974,5.48403,11.00998974
8411,South Sudan,728,2016,NA,NA,6.077293661,12.70347029
8412,South Sudan,728,2017,NA,NA,6.076565171,12.86085738
8413,South Sudan,728,2018,NA,NA,7.245537313,14.33477688
8414,South Sudan,728,2019,NA,NA,7.775456781,14.62699282
8415,South Sudan,728,2020,NA,NA,8.32462734,15.41260293
8416,Sao Tome and Principe,678,1970,NA,NA,4.432055577,13.48931492
8417,Sao Tome and Principe,678,1971,NA,13.33813,6.772692947,13.33813
8418,Sao Tome and Principe,678,1972,NA,15.05027008,8.464216688,15.05027008
8419,Sao Tome and Principe,678,1973,NA,NA,10.60702193,18.30794324
8420,Sao Tome and Principe,678,1974,NA,NA,13.2654234,21.22294167
8421,Sao Tome and Principe,678,1975,NA,NA,15.90681045,25.63222795
8422,Sao Tome and Principe,678,1976,NA,28.91340065,18.66381068,28.91340065
8423,Sao Tome and Principe,678,1977,NA,27.13485909,19.15911435,27.13485909
8424,Sao Tome and Principe,678,1978,NA,NA,19.56505048,26.1815902
8425,Sao Tome and Principe,678,1979,NA,NA,20.09751636,26.31268843
8426,Sao Tome and Principe,678,1980,NA,NA,19.36185839,24.4498375
8427,Sao Tome and Principe,678,1981,NA,23.70006943,19.10163243,23.70006943
8428,Sao Tome and Principe,678,1982,NA,30.04804993,21.39992762,30.04804993
8429,Sao Tome and Principe,678,1983,NA,38.32077026,25.93733477,38.32077026
8430,Sao Tome and Principe,678,1984,NA,39.53432846,27.85797472,39.53432846
8431,Sao Tome and Principe,678,1985,NA,NA,28.99240543,36.86017188
8432,Sao Tome and Principe,678,1986,NA,NA,27.47781125,32.48593272
8433,Sao Tome and Principe,678,1987,NA,29.28392029,26.51159805,29.28392029
8434,Sao Tome and Principe,678,1988,30.42545,34.61558914,30.42545,34.61558914
8435,Sao Tome and Principe,678,1989,NA,NA,29.22523051,35.36351746
8436,Sao Tome and Principe,678,1990,NA,NA,29.0120166,35.75619318
8437,Sao Tome and Principe,678,1991,NA,NA,27.65987345,34.74254319
8438,Sao Tome and Principe,678,1992,NA,NA,28.23550837,35.11034405
8439,Sao Tome and Principe,678,1993,NA,NA,28.21711815,35.67545021
8440,Sao Tome and Principe,678,1994,NA,NA,28.23034225,35.96487845
8441,Sao Tome and Principe,678,1995,NA,NA,29.09751286,36.59376655
8442,Sao Tome and Principe,678,1996,NA,NA,27.74894513,35.77532524
8443,Sao Tome and Principe,678,1997,NA,NA,27.219547,36.04699529
8444,Sao Tome and Principe,678,1998,NA,NA,27.88633674,36.07099883
8445,Sao Tome and Principe,678,1999,NA,NA,26.27805236,34.71132622
8446,Sao Tome and Principe,678,2000,NA,NA,26.24193119,35.81952958
8447,Sao Tome and Principe,678,2001,NA,NA,27.20724837,36.64192758
8448,Sao Tome and Principe,678,2002,NA,NA,26.39633349,36.25043934
8449,Sao Tome and Principe,678,2003,26.07338,35.75096893,26.07338,35.75096893
8450,Sao Tome and Principe,678,2004,25.34772,39.25643921,25.34772,39.25643921
8451,Sao Tome and Principe,678,2005,30.8018,42.82085037,30.8018,42.82085037
8452,Sao Tome and Principe,678,2006,NA,NA,31.34958787,44.86417772
8453,Sao Tome and Principe,678,2007,32.13773,47.80807114,32.13773,47.80807114
8454,Sao Tome and Principe,678,2008,31.39787,45.08547974,31.39787,45.08547974
8455,Sao Tome and Principe,678,2009,32.56531,50.81504822,32.56531,50.81504822
8456,Sao Tome and Principe,678,2010,34.9313,51.76887131,34.9313,51.76887131
8457,Sao Tome and Principe,678,2011,46.62194,50.46498871,46.62194,50.46498871
8458,Sao Tome and Principe,678,2012,NA,58.08409882,49.02299437,58.08409882
8459,Sao Tome and Principe,678,2013,53.83322,64.52619934,53.83322,64.52619934
8460,Sao Tome and Principe,678,2014,62.8682,75.03774261,62.8682,75.03774261
8461,Sao Tome and Principe,678,2015,65.23344,82.49925232,65.23344,82.49925232
8462,Sao Tome and Principe,678,2016,NA,83.19426727,68.25438456,83.19426727
8463,Sao Tome and Principe,678,2017,NA,89.33811951,72.15981602,89.33811951
8464,Sao Tome and Principe,678,2018,NA,NA,75.22248965,90.20130023
8465,Sao Tome and Principe,678,2019,NA,NA,77.92957239,92.37554482
8466,Sao Tome and Principe,678,2020,NA,NA,78.32022501,93.71530121
8467,Suriname,740,1970,NA,NA,11.77643,36.08279185
8468,Suriname,740,1971,NA,37.70170975,18.56871389,37.70170975
8469,Suriname,740,1972,NA,37.6823082,22.22800149,37.6823082
8470,Suriname,740,1973,NA,41.68574142,26.27054019,41.68574142
8471,Suriname,740,1974,NA,43.54867172,27.56464233,43.54867172
8472,Suriname,740,1975,NA,45.92488861,30.21708392,45.92488861
8473,Suriname,740,1976,NA,46.86523819,31.8332495,46.86523819
8474,Suriname,740,1977,NA,48.2942009,33.2879552,48.2942009
8475,Suriname,740,1978,NA,50.14548874,34.17474454,50.14548874
8476,Suriname,740,1979,NA,49.84989166,35.17048446,49.84989166
8477,Suriname,740,1980,NA,51.67940903,36.9537086,51.67940903
8478,Suriname,740,1981,NA,35.12154007,31.53802183,35.12154007
8479,Suriname,740,1982,NA,44.9369812,31.99844242,44.9369812
8480,Suriname,740,1983,NA,46.1710701,33.77538281,46.1710701
8481,Suriname,740,1984,NA,47.67861938,33.48539747,47.67861938
8482,Suriname,740,1985,NA,56.86119843,38.9670697,56.86119843
8483,Suriname,740,1986,NA,63.04449844,46.07494849,63.04449844
8484,Suriname,740,1987,51.40245,60.51374817,51.40245,60.51374817
8485,Suriname,740,1988,49.36437,59.16376877,49.36437,59.16376877
8486,Suriname,740,1989,NA,58.26472092,46.66787197,58.26472092
8487,Suriname,740,1990,NA,57.33058167,44.73320877,57.33058167
8488,Suriname,740,1991,NA,58.92235947,44.58065472,58.92235947
8489,Suriname,740,1992,NA,63.38970184,46.2654138,63.38970184
8490,Suriname,740,1993,NA,54.08483124,42.79608579,54.08483124
8491,Suriname,740,1994,NA,NA,41.60341475,56.13679615
8492,Suriname,740,1995,NA,NA,41.99276923,57.92284585
8493,Suriname,740,1996,NA,NA,44.74266384,60.83257506
8494,Suriname,740,1997,NA,NA,46.15172907,64.6336643
8495,Suriname,740,1998,NA,NA,48.80486365,68.67494451
8496,Suriname,740,1999,NA,NA,51.2934679,69.23506238
8497,Suriname,740,2000,NA,NA,54.10563075,71.1837509
8498,Suriname,740,2001,NA,74.98925781,57.418049,74.98925781
8499,Suriname,740,2002,NA,74.93792725,58.86423706,74.93792725
8500,Suriname,740,2003,NA,NA,58.09026107,73.21241477
8501,Suriname,740,2004,NA,NA,57.15586484,70.20812198
8502,Suriname,740,2005,NA,68.4760437,54.84663472,68.4760437
8503,Suriname,740,2006,NA,69.11164093,53.53078289,69.11164093
8504,Suriname,740,2007,NA,69.06005096,52.55360658,69.06005096
8505,Suriname,740,2008,NA,69.62119293,50.60785917,69.62119293
8506,Suriname,740,2009,45.70265,67.68676758,45.70265,67.68676758
8507,Suriname,740,2010,50.82254,71.44953156,50.82254,71.44953156
8508,Suriname,740,2011,50.99553,70.33705139,50.99553,70.33705139
8509,Suriname,740,2012,51.9546,72.07447052,51.9546,72.07447052
8510,Suriname,740,2013,54.05382,73.80877686,54.05382,73.80877686
8511,Suriname,740,2014,55.31381,73.34947968,55.31381,73.34947968
8512,Suriname,740,2015,57.78983,77.46790314,57.78983,77.46790314
8513,Suriname,740,2016,NA,NA,59.87915812,79.03057834
8514,Suriname,740,2017,NA,NA,62.41223929,81.51233244
8515,Suriname,740,2018,NA,82.26363373,65.44672153,82.26363373
8516,Suriname,740,2019,NA,NA,66.1626575,83.0131531
8517,Suriname,740,2020,NA,NA,68.02673261,85.17301854
8518,Slovak Republic,703,1970,NA,NA,60.82299581,64.49230161
8519,Slovak Republic,703,1971,NA,NA,59.1811598,65.14201111
8520,Slovak Republic,703,1972,NA,NA,60.61420469,65.62218599
8521,Slovak Republic,703,1973,NA,NA,59.32894293,65.16810932
8522,Slovak Republic,703,1974,NA,NA,60.00997357,67.2150436
8523,Slovak Republic,703,1975,NA,NA,60.35391915,68.07394319
8524,Slovak Republic,703,1976,NA,NA,61.35829753,70.40916344
8525,Slovak Republic,703,1977,NA,NA,59.15717798,67.88526676
8526,Slovak Republic,703,1978,NA,NA,60.70096086,68.53620165
8527,Slovak Republic,703,1979,NA,NA,61.91320956,69.2288311
8528,Slovak Republic,703,1980,NA,NA,62.46989861,72.05099457
8529,Slovak Republic,703,1981,NA,NA,63.28819537,73.10023295
8530,Slovak Republic,703,1982,NA,NA,63.71074494,72.40745125
8531,Slovak Republic,703,1983,NA,NA,65.00983214,74.35767559
8532,Slovak Republic,703,1984,NA,NA,66.96984401,75.71104764
8533,Slovak Republic,703,1985,NA,NA,68.38524448,76.80719098
8534,Slovak Republic,703,1986,NA,NA,69.92183955,80.28506418
8535,Slovak Republic,703,1987,NA,NA,70.70452786,81.2823136
8536,Slovak Republic,703,1988,NA,NA,71.69842459,80.49213377
8537,Slovak Republic,703,1989,NA,NA,75.78042047,84.17465022
8538,Slovak Republic,703,1990,NA,NA,75.97740587,84.15746807
8539,Slovak Republic,703,1991,NA,NA,77.38153964,85.50705797
8540,Slovak Republic,703,1992,NA,NA,79.38934925,87.12421284
8541,Slovak Republic,703,1993,NA,87.16758728,79.9595618,87.16758728
8542,Slovak Republic,703,1994,NA,87.58773804,80.03096611,87.58773804
8543,Slovak Republic,703,1995,NA,89.00797272,81.38588239,89.00797272
8544,Slovak Republic,703,1996,NA,90.97016907,81.45104736,90.97016907
8545,Slovak Republic,703,1997,NA,91.41161346,83.35794616,91.41161346
8546,Slovak Republic,703,1998,NA,84.0712738,81.17894939,84.0712738
8547,Slovak Republic,703,1999,NA,84.57762146,80.08448315,84.57762146
8548,Slovak Republic,703,2000,NA,85.61714935,80.38380187,85.61714935
8549,Slovak Republic,703,2001,NA,86.02514648,82.72191431,86.02514648
8550,Slovak Republic,703,2002,85.14163,87.94059753,85.14163,87.94059753
8551,Slovak Republic,703,2003,86.45427,90.08664703,86.45427,90.08664703
8552,Slovak Republic,703,2004,88.28267,92.56905365,88.28267,92.56905365
8553,Slovak Republic,703,2005,87.84709,93.27786255,87.84709,93.27786255
8554,Slovak Republic,703,2006,87.07428,92.68424225,87.07428,92.68424225
8555,Slovak Republic,703,2007,86.58337,92.33734894,86.58337,92.33734894
8556,Slovak Republic,703,2008,85.9498,91.74089813,85.9498,91.74089813
8557,Slovak Republic,703,2009,85.70593,91.67635345,85.70593,91.67635345
8558,Slovak Republic,703,2010,85.63455,92.26112366,85.63455,92.26112366
8559,Slovak Republic,703,2011,85.48102,92.59889984,85.48102,92.59889984
8560,Slovak Republic,703,2012,85.32587,92.59600067,85.32587,92.59600067
8561,Slovak Republic,703,2013,84.20808,90.81761169,84.20808,90.81761169
8562,Slovak Republic,703,2014,84.22573,90.67749023,84.22573,90.67749023
8563,Slovak Republic,703,2015,84.75642,90.98053741,84.75642,90.98053741
8564,Slovak Republic,703,2016,85.03241,91.25234222,85.03241,91.25234222
8565,Slovak Republic,703,2017,84.75751,91.06786346,84.75751,91.06786346
8566,Slovak Republic,703,2018,NA,91.36260986,84.49228596,91.36260986
8567,Slovak Republic,703,2019,NA,NA,85.15657913,92.50825174
8568,Slovak Republic,703,2020,NA,NA,87.20159902,91.75335913
8569,Slovenia,705,1970,NA,NA,33.38079246,46.81890807
8570,Slovenia,705,1971,NA,NA,41.76576627,46.31458512
8571,Slovenia,705,1972,NA,NA,43.14726379,48.06359538
8572,Slovenia,705,1973,NA,NA,44.37735869,50.02215577
8573,Slovenia,705,1974,NA,NA,45.019114,50.20288049
8574,Slovenia,705,1975,NA,NA,45.73732164,51.73217773
8575,Slovenia,705,1976,NA,NA,45.84323169,53.14715953
8576,Slovenia,705,1977,NA,NA,48.00231269,54.47871363
8577,Slovenia,705,1978,NA,NA,50.09072856,57.36288514
8578,Slovenia,705,1979,NA,NA,49.83953543,57.96439915
8579,Slovenia,705,1980,NA,NA,50.8344221,59.02608678
8580,Slovenia,705,1981,NA,NA,52.51645488,60.38490549
8581,Slovenia,705,1982,NA,61.43862915,54.73385265,61.43862915
8582,Slovenia,705,1983,NA,71.11695862,59.20604572,71.11695862
8583,Slovenia,705,1984,NA,79.60189056,65.30286642,79.60189056
8584,Slovenia,705,1985,NA,83.87423706,70.67611759,83.87423706
8585,Slovenia,705,1986,NA,84.25325012,73.91436137,84.25325012
8586,Slovenia,705,1987,NA,84.28688812,75.38533047,84.28688812
8587,Slovenia,705,1988,NA,85.22650146,75.86972628,85.22650146
8588,Slovenia,705,1989,NA,85.97535706,77.00239218,85.97535706
8589,Slovenia,705,1990,NA,87.24555969,78.69592788,87.24555969
8590,Slovenia,705,1991,NA,88.00408936,79.69671574,88.00408936
8591,Slovenia,705,1992,NA,88.30007935,81.07819195,88.30007935
8592,Slovenia,705,1993,NA,88.30168152,81.17969348,88.30168152
8593,Slovenia,705,1994,NA,88.48117828,82.46821998,88.48117828
8594,Slovenia,705,1995,NA,89.98239136,83.61278501,89.98239136
8595,Slovenia,705,1996,NA,90.10968018,84.20566344,90.10968018
8596,Slovenia,705,1997,NA,91.78720093,86.48613475,91.78720093
8597,Slovenia,705,1998,89.0652,92.69850922,89.0652,92.69850922
8598,Slovenia,705,1999,90.06879,99.38121796,90.06879,99.38121796
8599,Slovenia,705,2000,91.37488,100.9514618,91.37488,100.9514618
8600,Slovenia,705,2001,92.02806,106.6152115,92.02806,106.6152115
8601,Slovenia,705,2002,92.6313,107.5372086,92.6313,107.5372086
8602,Slovenia,705,2003,92.96358,109.0557785,92.96358,109.0557785
8603,Slovenia,705,2004,92.23803,97.18862152,92.23803,97.18862152
8604,Slovenia,705,2005,92.02712,97.18781281,92.02712,97.18781281
8605,Slovenia,705,2006,91.66008,96.97823334,91.66008,96.97823334
8606,Slovenia,705,2007,93.14014,98.65696716,93.14014,98.65696716
8607,Slovenia,705,2008,93.05556,98.79871368,93.05556,98.79871368
8608,Slovenia,705,2009,93.45478,98.74992371,93.45478,98.74992371
8609,Slovenia,705,2010,94.02173,98.9493866,94.02173,98.9493866
8610,Slovenia,705,2011,94.12994,98.89344788,94.12994,98.89344788
8611,Slovenia,705,2012,94.0584,98.36042023,94.0584,98.36042023
8612,Slovenia,705,2013,95.17996,111.0648575,95.17996,111.0648575
8613,Slovenia,705,2014,94.78695,110.4854584,94.78695,110.4854584
8614,Slovenia,705,2015,96.42797,110.3240891,96.42797,110.3240891
8615,Slovenia,705,2016,95.46,115.9301071,95.46,115.9301071
8616,Slovenia,705,2017,95.68577,115.6004333,95.68577,115.6004333
8617,Slovenia,705,2018,NA,114.489212,94.86502652,114.489212
8618,Slovenia,705,2019,NA,NA,95.46669477,114.7914348
8619,Slovenia,705,2020,NA,NA,95.69330152,117.0410796
8620,Sweden,752,1970,NA,NA,79.2763934,84.33328211
8621,Sweden,752,1971,NA,85.80677795,78.42293288,85.80677795
8622,Sweden,752,1972,NA,76.91142273,74.31065935,76.91142273
8623,Sweden,752,1973,NA,86.54178619,76.72211672,86.54178619
8624,Sweden,752,1974,NA,82.34726715,76.55394708,82.34726715
8625,Sweden,752,1975,NA,82.43723297,75.83851284,82.43723297
8626,Sweden,752,1976,NA,78.14385223,73.87076867,78.14385223
8627,Sweden,752,1977,NA,77.86112213,73.01536121,77.86112213
8628,Sweden,752,1978,NA,80.16596222,73.27661051,80.16596222
8629,Sweden,752,1979,NA,84.86869812,76.03544882,84.86869812
8630,Sweden,752,1980,NA,86.28240967,77.62945053,86.28240967
8631,Sweden,752,1981,NA,87.84979248,78.5311843,87.84979248
8632,Sweden,752,1982,NA,86.94838715,78.92649009,86.94838715
8633,Sweden,752,1983,NA,86.66963196,79.09300316,86.66963196
8634,Sweden,752,1984,NA,86.12107849,79.9795384,86.12107849
8635,Sweden,752,1985,NA,85.15235901,79.62500366,85.15235901
8636,Sweden,752,1986,NA,89.61522675,82.22276497,89.61522675
8637,Sweden,752,1987,NA,88.71678925,81.32345668,88.71678925
8638,Sweden,752,1988,NA,90.02436066,83.78339167,90.02436066
8639,Sweden,752,1989,84.78893,89.72953033,84.78893,89.72953033
8640,Sweden,752,1990,84.8464,89.66548157,84.8464,89.66548157
8641,Sweden,752,1991,85.21871,90.1576004,85.21871,90.1576004
8642,Sweden,752,1992,86.40441,91.64208984,86.40441,91.64208984
8643,Sweden,752,1993,90.51508,120.7587433,90.51508,120.7587433
8644,Sweden,752,1994,93.74604,126.7419205,93.74604,126.7419205
8645,Sweden,752,1995,95.58239,130.7497559,95.58239,130.7497559
8646,Sweden,752,1996,97.48614,135.1764679,97.48614,135.1764679
8647,Sweden,752,1997,98.01003,139.1693726,98.01003,139.1693726
8648,Sweden,752,1998,NA,155.7236786,97.06580696,155.7236786
8649,Sweden,752,1999,96.09932,156.5513763,96.09932,156.5513763
8650,Sweden,752,2000,95.51994,151.8511658,95.51994,151.8511658
8651,Sweden,752,2001,94.91041,147.6332245,94.91041,147.6332245
8652,Sweden,752,2002,97.39371,143.9295502,97.39371,143.9295502
8653,Sweden,752,2003,98.32237,137.0249329,98.32237,137.0249329
8654,Sweden,752,2004,98.71966,103.2928085,98.71966,103.2928085
8655,Sweden,752,2005,99.83487,104.0597076,99.83487,104.0597076
8656,Sweden,752,2006,99.55568,103.5690536,99.55568,103.5690536
8657,Sweden,752,2007,98.45967,102.3869019,98.45967,102.3869019
8658,Sweden,752,2008,97.11186,101.3034973,97.11186,101.3034973
8659,Sweden,752,2009,95.06724,99.48973083,95.06724,99.48973083
8660,Sweden,752,2010,93.07121,98.12030792,93.07121,98.12030792
8661,Sweden,752,2011,91.5596,96.97975159,91.5596,96.97975159
8662,Sweden,752,2012,92.53922,98.14225006,92.53922,98.14225006
8663,Sweden,752,2013,94.47021,128.5563812,94.47021,128.5563812
8664,Sweden,752,2014,96.67425,132.9421234,96.67425,132.9421234
8665,Sweden,752,2015,99.64163,140.4367676,99.64163,140.4367676
8666,Sweden,752,2016,99.06336,144.9093475,99.06336,144.9093475
8667,Sweden,752,2017,NA,152.8606873,98.0946255,152.8606873
8668,Sweden,752,2018,NA,151.7045441,97.29017415,151.7045441
8669,Sweden,752,2019,NA,NA,96.78217896,152.312182
8670,Sweden,752,2020,NA,NA,97.03327825,153.9015329
8671,Eswatini,748,1970,11.21915,16.77902031,11.21915,16.77902031
8672,Eswatini,748,1971,11.54199,18.47303009,11.54199,18.47303009
8673,Eswatini,748,1972,12.99253,21.37603951,12.99253,21.37603951
8674,Eswatini,748,1973,NA,24.21063995,14.33044835,24.21063995
8675,Eswatini,748,1974,17.29354,26.98160934,17.29354,26.98160934
8676,Eswatini,748,1975,19.28111,29.48958015,19.28111,29.48958015
8677,Eswatini,748,1976,20.54427,30.52428055,20.54427,30.52428055
8678,Eswatini,748,1977,22.24896,32.79510117,22.24896,32.79510117
8679,Eswatini,748,1978,NA,33.6604805,21.94586051,33.6604805
8680,Eswatini,748,1979,NA,34.74990082,22.11760385,34.74990082
8681,Eswatini,748,1980,NA,35.17232895,22.33080404,35.17232895
8682,Eswatini,748,1981,NA,NA,23.16213402,35.45813519
8683,Eswatini,748,1982,NA,NA,23.32569014,36.44470212
8684,Eswatini,748,1983,NA,NA,23.16066703,36.80208482
8685,Eswatini,748,1984,NA,NA,24.15748836,36.91438053
8686,Eswatini,748,1985,NA,37.61714172,23.68869968,37.61714172
8687,Eswatini,748,1986,NA,NA,24.51137665,38.16754525
8688,Eswatini,748,1987,NA,NA,26.52854605,40.50518763
8689,Eswatini,748,1988,NA,NA,27.20243669,42.03909833
8690,Eswatini,748,1989,NA,NA,28.47426367,42.67360041
8691,Eswatini,748,1990,NA,NA,29.18023001,44.45448499
8692,Eswatini,748,1991,NA,NA,31.1265861,45.13170496
8693,Eswatini,748,1992,NA,48.04045868,31.9415454,48.04045868
8694,Eswatini,748,1993,NA,45.42958832,31.70959082,45.42958832
8695,Eswatini,748,1994,NA,45.78071976,31.88732591,45.78071976
8696,Eswatini,748,1995,NA,45.71697998,32.21825181,45.71697998
8697,Eswatini,748,1996,NA,45.83538055,32.63038678,45.83538055
8698,Eswatini,748,1997,NA,NA,32.8407887,44.50887768
8699,Eswatini,748,1998,34.65212,45.28905869,34.65212,45.28905869
8700,Eswatini,748,1999,32.85493,45.0250206,32.85493,45.0250206
8701,Eswatini,748,2000,31.12904,43.83821869,31.12904,43.83821869
8702,Eswatini,748,2001,32.32801,45.40608978,32.32801,45.40608978
8703,Eswatini,748,2002,33.73414,47.10214996,33.73414,47.10214996
8704,Eswatini,748,2003,32.95422,47.07831955,32.95422,47.07831955
8705,Eswatini,748,2004,37.26517,51.09479141,37.26517,51.09479141
8706,Eswatini,748,2005,35.74311,52.83440018,35.74311,52.83440018
8707,Eswatini,748,2006,31.48725,57.21772003,31.48725,57.21772003
8708,Eswatini,748,2007,32.8932,61.3783493,32.8932,61.3783493
8709,Eswatini,748,2008,NA,NA,36.50300889,61.20385462
8710,Eswatini,748,2009,36.179,61.40866852,36.179,61.40866852
8711,Eswatini,748,2010,37.06153,65.47104645,37.06153,65.47104645
8712,Eswatini,748,2011,39.58057,67.9101181,39.58057,67.9101181
8713,Eswatini,748,2012,40.13429,69.57962799,40.13429,69.57962799
8714,Eswatini,748,2013,39.00495,71.02384949,39.00495,71.02384949
8715,Eswatini,748,2014,40.49563,73.84237671,40.49563,73.84237671
8716,Eswatini,748,2015,41.69996,76.03504944,41.69996,76.03504944
8717,Eswatini,748,2016,NA,82.41220856,52.19933118,82.41220856
8718,Eswatini,748,2017,NA,NA,59.01526625,82.70854242
8719,Eswatini,748,2018,NA,NA,62.50763009,83.20181815
8720,Eswatini,748,2019,NA,NA,65.73870586,84.67862081
8721,Eswatini,748,2020,NA,NA,70.44755046,87.58523845
8722,Sint Maarten (Dutch part),534,1970,NA,NA,42.98252833,52.45918689
8723,Sint Maarten (Dutch part),534,1971,NA,NA,37.89075595,49.65818599
8724,Sint Maarten (Dutch part),534,1972,NA,NA,36.76325734,52.81568861
8725,Sint Maarten (Dutch part),534,1973,NA,NA,34.47295421,53.3793466
8726,Sint Maarten (Dutch part),534,1974,NA,NA,32.98490122,52.06495248
8727,Sint Maarten (Dutch part),534,1975,NA,NA,33.52925159,53.72404956
8728,Sint Maarten (Dutch part),534,1976,NA,NA,35.10995458,54.71235897
8729,Sint Maarten (Dutch part),534,1977,NA,NA,35.48339166,54.92638305
8730,Sint Maarten (Dutch part),534,1978,NA,NA,38.92206115,56.56241698
8731,Sint Maarten (Dutch part),534,1979,NA,NA,39.05806702,59.56887314
8732,Sint Maarten (Dutch part),534,1980,NA,NA,40.8073074,59.28403419
8733,Sint Maarten (Dutch part),534,1981,NA,NA,42.21020141,65.14716168
8734,Sint Maarten (Dutch part),534,1982,NA,NA,41.44490755,65.54289024
8735,Sint Maarten (Dutch part),534,1983,NA,NA,42.03894209,63.51991361
8736,Sint Maarten (Dutch part),534,1984,NA,NA,42.20843354,64.3162624
8737,Sint Maarten (Dutch part),534,1985,NA,NA,44.17387483,66.16112537
8738,Sint Maarten (Dutch part),534,1986,NA,NA,44.09376763,64.91520174
8739,Sint Maarten (Dutch part),534,1987,NA,NA,47.78396579,68.95230073
8740,Sint Maarten (Dutch part),534,1988,NA,NA,51.15621738,70.88009078
8741,Sint Maarten (Dutch part),534,1989,NA,NA,52.84982284,74.19610438
8742,Sint Maarten (Dutch part),534,1990,NA,NA,53.63415795,74.56694536
8743,Sint Maarten (Dutch part),534,1991,NA,NA,51.42946926,73.11828204
8744,Sint Maarten (Dutch part),534,1992,NA,NA,52.98844565,73.76771203
8745,Sint Maarten (Dutch part),534,1993,NA,NA,54.44009012,74.87323371
8746,Sint Maarten (Dutch part),534,1994,NA,NA,54.03299105,75.25913547
8747,Sint Maarten (Dutch part),534,1995,NA,NA,57.36415968,78.61361355
8748,Sint Maarten (Dutch part),534,1996,NA,NA,60.16722886,78.62100676
8749,Sint Maarten (Dutch part),534,1997,NA,NA,61.78096285,81.85329378
8750,Sint Maarten (Dutch part),534,1998,NA,NA,64.1117087,83.3430391
8751,Sint Maarten (Dutch part),534,1999,NA,NA,63.85457346,83.59749224
8752,Sint Maarten (Dutch part),534,2000,NA,NA,65.35137553,84.6511173
8753,Sint Maarten (Dutch part),534,2001,NA,NA,68.19239303,86.75206881
8754,Sint Maarten (Dutch part),534,2002,NA,NA,69.04869457,88.43112259
8755,Sint Maarten (Dutch part),534,2003,NA,NA,70.00678006,88.67862514
8756,Sint Maarten (Dutch part),534,2004,NA,NA,70.48756154,89.6781616
8757,Sint Maarten (Dutch part),534,2005,NA,NA,70.71997833,92.30608784
8758,Sint Maarten (Dutch part),534,2006,NA,NA,72.43753376,94.31310719
8759,Sint Maarten (Dutch part),534,2007,NA,NA,72.94799138,96.25953118
8760,Sint Maarten (Dutch part),534,2008,NA,NA,74.34998038,97.49713358
8761,Sint Maarten (Dutch part),534,2009,NA,NA,75.84963512,98.47851518
8762,Sint Maarten (Dutch part),534,2010,NA,NA,76.61645333,99.40675189
8763,Sint Maarten (Dutch part),534,2011,NA,NA,77.70388703,100.7992837
8764,Sint Maarten (Dutch part),534,2012,76.49279,102.2992477,76.49279,102.2992477
8765,Sint Maarten (Dutch part),534,2013,NA,NA,75.01219428,96.764182
8766,Sint Maarten (Dutch part),534,2014,69.75968,90.55406952,69.75968,90.55406952
8767,Sint Maarten (Dutch part),534,2015,NA,NA,71.45222035,91.13554517
8768,Sint Maarten (Dutch part),534,2016,NA,NA,71.81045629,91.42754104
8769,Sint Maarten (Dutch part),534,2017,NA,NA,73.67267973,92.53532795
8770,Sint Maarten (Dutch part),534,2018,NA,NA,75.62888014,93.94471518
8771,Sint Maarten (Dutch part),534,2019,NA,NA,75.35115614,96.11298465
8772,Sint Maarten (Dutch part),534,2020,NA,NA,76.84012595,97.11889348
8773,Seychelles,690,1970,NA,26.88013077,23.48127228,26.88013077
8774,Seychelles,690,1971,NA,28.9467907,25.03033692,28.9467907
8775,Seychelles,690,1972,NA,31.34617043,26.20763056,31.34617043
8776,Seychelles,690,1973,NA,33.5114212,28.24789543,33.5114212
8777,Seychelles,690,1974,NA,38.32419968,30.64913758,38.32419968
8778,Seychelles,690,1975,NA,36.97396851,32.11482315,36.97396851
8779,Seychelles,690,1976,NA,31.23925972,29.8888391,31.23925972
8780,Seychelles,690,1977,NA,NA,31.79647205,36.534521
8781,Seychelles,690,1978,NA,42.1599884,37.41150639,42.1599884
8782,Seychelles,690,1979,44.91131,46.0759697,44.91131,46.0759697
8783,Seychelles,690,1980,NA,50.88742065,44.40062977,50.88742065
8784,Seychelles,690,1981,NA,58.6468811,47.91736984,58.6468811
8785,Seychelles,690,1982,NA,68.79666138,54.0563756,68.79666138
8786,Seychelles,690,1983,NA,72.72400665,59.420639,72.72400665
8787,Seychelles,690,1984,NA,107.3962326,75.56463966,107.3962326
8788,Seychelles,690,1985,NA,109.6974335,83.62708206,109.6974335
8789,Seychelles,690,1986,NA,110.4832535,87.68169414,110.4832535
8790,Seychelles,690,1987,NA,112.4678726,90.12755713,112.4678726
8791,Seychelles,690,1988,NA,113.7360535,91.25914426,113.7360535
8792,Seychelles,690,1989,NA,111.7185516,91.35273394,111.7185516
8793,Seychelles,690,1990,NA,NA,90.77971309,111.4298089
8794,Seychelles,690,1991,NA,111.0153809,88.97723698,111.0153809
8795,Seychelles,690,1992,NA,113.1484909,84.9184321,113.1484909
8796,Seychelles,690,1993,78.8783,112.8017807,78.8783,112.8017807
8797,Seychelles,690,1994,82.21917,115.9565201,82.21917,115.9565201
8798,Seychelles,690,1995,82.16093,112.9934235,82.16093,112.9934235
8799,Seychelles,690,1996,83.60779,114.3808899,83.60779,114.3808899
8800,Seychelles,690,1997,NA,NA,88.1159442,106.1973237
8801,Seychelles,690,1998,89.6984,99.6276474,89.6984,99.6276474
8802,Seychelles,690,1999,66.55432,73.76496887,66.55432,73.76496887
8803,Seychelles,690,2000,65.33721,72.90016174,65.33721,72.90016174
8804,Seychelles,690,2001,66.75550842,66.75550842,66.75550842,66.75550842
8805,Seychelles,690,2002,70.56012,70.58717346,70.56012,70.58717346
8806,Seychelles,690,2003,74.80909,74.86428833,74.80909,74.86428833
8807,Seychelles,690,2004,74.78367,74.88713074,74.78367,74.88713074
8808,Seychelles,690,2005,81.58629,81.82692719,81.58629,81.82692719
8809,Seychelles,690,2006,NA,74.92790222,73.93313489,74.92790222
8810,Seychelles,690,2007,79.14181,79.15142822,79.14181,79.15142822
8811,Seychelles,690,2008,76.43477631,76.43477631,76.43477631,76.43477631
8812,Seychelles,690,2009,76.27449,76.27449036,76.27449,76.27449036
8813,Seychelles,690,2010,74.66878,74.68855286,74.66878,74.68855286
8814,Seychelles,690,2011,NA,72.37484741,70.39875777,72.37484741
8815,Seychelles,690,2012,NA,81.30420685,72.5968116,81.30420685
8816,Seychelles,690,2013,73.85355,78.62106323,73.85355,78.62106323
8817,Seychelles,690,2014,74.57848,79.15805817,74.57848,79.15805817
8818,Seychelles,690,2015,78.19143,81.44068909,78.19143,81.44068909
8819,Seychelles,690,2016,80.64695,82.2310791,80.64695,82.2310791
8820,Seychelles,690,2017,79.64231,81.27622223,79.64231,81.27622223
8821,Seychelles,690,2018,80.06115,81.44790649,80.06115,81.44790649
8822,Seychelles,690,2019,NA,78.61128998,75.85325714,78.61128998
8823,Seychelles,690,2020,NA,NA,74.65489863,78.92106457
8824,Syrian Arab Republic,760,1970,NA,NA,21.45883235,34.24476603
8825,Syrian Arab Republic,760,1971,26.20454,34.79584122,26.20454,34.79584122
8826,Syrian Arab Republic,760,1972,NA,37.99502945,31.27202228,37.99502945
8827,Syrian Arab Republic,760,1973,35.44812,40.90842056,35.44812,40.90842056
8828,Syrian Arab Republic,760,1974,35.64222,42.86750031,35.64222,42.86750031
8829,Syrian Arab Republic,760,1975,36.104,43.50067139,36.104,43.50067139
8830,Syrian Arab Republic,760,1976,38.50914,44.88211823,38.50914,44.88211823
8831,Syrian Arab Republic,760,1977,40.64411,45.68912888,40.64411,45.68912888
8832,Syrian Arab Republic,760,1978,41.45388,47.16532898,41.45388,47.16532898
8833,Syrian Arab Republic,760,1979,42.96459,48.53923035,42.96459,48.53923035
8834,Syrian Arab Republic,760,1980,42.38675,47.69287872,42.38675,47.69287872
8835,Syrian Arab Republic,760,1981,40.02883,47.29473877,40.02883,47.29473877
8836,Syrian Arab Republic,760,1982,NA,48.07836151,41.68574109,48.07836151
8837,Syrian Arab Republic,760,1983,NA,50.13050079,42.70142376,50.13050079
8838,Syrian Arab Republic,760,1984,NA,52.92921066,44.47197003,52.92921066
8839,Syrian Arab Republic,760,1985,NA,54.83169937,45.82431246,54.83169937
8840,Syrian Arab Republic,760,1986,NA,56.14247894,47.13309745,56.14247894
8841,Syrian Arab Republic,760,1987,NA,56.48366928,48.24794714,56.48366928
8842,Syrian Arab Republic,760,1988,NA,55.01190186,48.83702996,55.01190186
8843,Syrian Arab Republic,760,1989,NA,53.3164711,47.79555254,53.3164711
8844,Syrian Arab Republic,760,1990,NA,50.69309998,45.23669343,50.69309998
8845,Syrian Arab Republic,760,1991,NA,48.27936935,43.32163993,48.27936935
8846,Syrian Arab Republic,760,1992,NA,46.00088882,41.86883375,46.00088882
8847,Syrian Arab Republic,760,1993,NA,45.126091,40.93901311,45.126091
8848,Syrian Arab Republic,760,1994,NA,43.93647003,39.34035577,43.93647003
8849,Syrian Arab Republic,760,1995,38.13992,42.85203171,38.13992,42.85203171
8850,Syrian Arab Republic,760,1996,37.54465,41.91566849,37.54465,41.91566849
8851,Syrian Arab Republic,760,1997,37.4799,41.78218842,37.4799,41.78218842
8852,Syrian Arab Republic,760,1998,38.52008,42.63914871,38.52008,42.63914871
8853,Syrian Arab Republic,760,1999,38.49961,43.00159073,38.49961,43.00159073
8854,Syrian Arab Republic,760,2000,39.32775,43.84780121,39.32775,43.84780121
8855,Syrian Arab Republic,760,2001,40.96619,45.43584061,40.96619,45.43584061
8856,Syrian Arab Republic,760,2002,41.03979,47.2506218,41.03979,47.2506218
8857,Syrian Arab Republic,760,2003,57.42479,62.79777908,57.42479,62.79777908
8858,Syrian Arab Republic,760,2004,60.93327,66.26850891,60.93327,66.26850891
8859,Syrian Arab Republic,760,2005,64.02818,69.74968719,64.02818,69.74968719
8860,Syrian Arab Republic,760,2006,63.8259,70.82395935,63.8259,70.82395935
8861,Syrian Arab Republic,760,2007,65.38093,71.7113266,65.38093,71.7113266
8862,Syrian Arab Republic,760,2008,65.9656,72.01502228,65.9656,72.01502228
8863,Syrian Arab Republic,760,2009,66.07245,71.37233734,66.07245,71.37233734
8864,Syrian Arab Republic,760,2010,66.79607,72.17649841,66.79607,72.17649841
8865,Syrian Arab Republic,760,2011,68.82457,74.51834106,68.82457,74.51834106
8866,Syrian Arab Republic,760,2012,72.30405,77.87033081,72.30405,77.87033081
8867,Syrian Arab Republic,760,2013,48.50187,52.53155899,48.50187,52.53155899
8868,Syrian Arab Republic,760,2014,NA,NA,46.71898081,52.79800038
8869,Syrian Arab Republic,760,2015,NA,NA,47.20349672,52.38025588
8870,Syrian Arab Republic,760,2016,NA,NA,46.78194551,52.15320226
8871,Syrian Arab Republic,760,2017,NA,NA,47.26240454,52.99233863
8872,Syrian Arab Republic,760,2018,NA,NA,47.17774121,53.94890903
8873,Syrian Arab Republic,760,2019,NA,NA,48.86666624,54.71408397
8874,Syrian Arab Republic,760,2020,NA,NA,47.96000264,54.39424848
8875,Turks and Caicos Islands,796,1970,NA,NA,8.974248959,25.74797135
8876,Turks and Caicos Islands,796,1971,NA,27.1531105,14.61565226,27.1531105
8877,Turks and Caicos Islands,796,1972,NA,NA,19.31302912,34.62116734
8878,Turks and Caicos Islands,796,1973,NA,41.74528122,25.4355445,41.74528122
8879,Turks and Caicos Islands,796,1974,NA,54.36553955,33.42331453,54.36553955
8880,Turks and Caicos Islands,796,1975,NA,73.02857208,46.23889564,73.02857208
8881,Turks and Caicos Islands,796,1976,NA,74.47280884,54.28535429,74.47280884
8882,Turks and Caicos Islands,796,1977,NA,71.68802643,55.98237156,71.68802643
8883,Turks and Caicos Islands,796,1978,NA,73.07296753,58.74322642,73.07296753
8884,Turks and Caicos Islands,796,1979,NA,NA,57.60295819,70.77630161
8885,Turks and Caicos Islands,796,1980,NA,NA,56.92153868,66.54380608
8886,Turks and Caicos Islands,796,1981,NA,63.33639145,54.63956492,63.33639145
8887,Turks and Caicos Islands,796,1982,NA,NA,51.87142103,63.3362955
8888,Turks and Caicos Islands,796,1983,NA,NA,49.89286168,62.04504014
8889,Turks and Caicos Islands,796,1984,NA,NA,51.08109414,62.69505125
8890,Turks and Caicos Islands,796,1985,NA,63.40806961,51.70099733,63.40806961
8891,Turks and Caicos Islands,796,1986,NA,NA,52.97280488,65.46069369
8892,Turks and Caicos Islands,796,1987,NA,NA,53.07095426,67.21841747
8893,Turks and Caicos Islands,796,1988,NA,NA,55.56112451,69.34205815
8894,Turks and Caicos Islands,796,1989,NA,NA,56.71462393,71.10371872
8895,Turks and Caicos Islands,796,1990,NA,NA,59.04502731,73.29893423
8896,Turks and Caicos Islands,796,1991,NA,NA,60.53455642,73.80977442
8897,Turks and Caicos Islands,796,1992,NA,NA,62.17094887,77.46150414
8898,Turks and Caicos Islands,796,1993,NA,NA,64.01799995,78.81010733
8899,Turks and Caicos Islands,796,1994,NA,79.81439209,66.00547182,79.81439209
8900,Turks and Caicos Islands,796,1995,NA,NA,66.3678579,78.73653268
8901,Turks and Caicos Islands,796,1996,NA,NA,66.37900751,76.67428306
8902,Turks and Caicos Islands,796,1997,NA,NA,63.52287605,74.22030887
8903,Turks and Caicos Islands,796,1998,NA,NA,61.9267579,72.7063788
8904,Turks and Caicos Islands,796,1999,NA,72.29071808,61.13024622,72.29071808
8905,Turks and Caicos Islands,796,2000,NA,69.8524704,59.70462726,69.8524704
8906,Turks and Caicos Islands,796,2001,NA,NA,58.38161651,69.21851326
8907,Turks and Caicos Islands,796,2002,NA,NA,57.46057462,70.74026329
8908,Turks and Caicos Islands,796,2003,NA,71.63001251,59.08070082,71.63001251
8909,Turks and Caicos Islands,796,2004,NA,74.2765274,60.41534744,74.2765274
8910,Turks and Caicos Islands,796,2005,NA,79.57099152,63.50548668,79.57099152
8911,Turks and Caicos Islands,796,2006,NA,NA,67.39079436,81.73394959
8912,Turks and Caicos Islands,796,2007,NA,NA,69.87253153,85.47891685
8913,Turks and Caicos Islands,796,2008,NA,NA,72.84003017,87.51469568
8914,Turks and Caicos Islands,796,2009,NA,90.81057739,74.35085909,90.81057739
8915,Turks and Caicos Islands,796,2010,NA,NA,75.19610538,86.53103346
8916,Turks and Caicos Islands,796,2011,NA,NA,71.25830825,81.60345734
8917,Turks and Caicos Islands,796,2012,NA,NA,68.32166453,77.03886455
8918,Turks and Caicos Islands,796,2013,NA,NA,64.16640596,72.24610782
8919,Turks and Caicos Islands,796,2014,NA,67.95497131,60.77943832,67.95497131
8920,Turks and Caicos Islands,796,2015,NA,72.51441193,60.99049641,72.51441193
8921,Turks and Caicos Islands,796,2016,NA,NA,61.36224186,73.57545474
8922,Turks and Caicos Islands,796,2017,NA,NA,63.2694215,75.86380279
8923,Turks and Caicos Islands,796,2018,NA,76.53668213,64.22120602,76.53668213
8924,Turks and Caicos Islands,796,2019,NA,NA,65.30967614,77.13543386
8925,Turks and Caicos Islands,796,2020,NA,NA,65.87769828,77.77867643
8926,Chad,148,1970,NA,NA,1.036411103,4.067656313
8927,Chad,148,1971,NA,1.902619958,1.00291469,1.902619958
8928,Chad,148,1972,NA,2.056819916,1.030553707,2.056819916
8929,Chad,148,1973,NA,NA,0.838364267,1.800720034
8930,Chad,148,1974,NA,2.175620079,1.185696274,2.175620079
8931,Chad,148,1975,NA,2.380609989,1.054431139,2.380609989
8932,Chad,148,1976,NA,2.697299957,1.345518142,2.697299957
8933,Chad,148,1977,NA,3.179929972,1.732773549,3.179929972
8934,Chad,148,1978,NA,NA,2.132127073,4.660621526
8935,Chad,148,1979,NA,NA,2.245198206,5.488015221
8936,Chad,148,1980,NA,NA,2.162229375,6.591726998
8937,Chad,148,1981,NA,NA,2.839789328,6.379351256
8938,Chad,148,1982,NA,NA,3.201437859,7.822431128
8939,Chad,148,1983,NA,NA,3.396924357,7.406907171
8940,Chad,148,1984,NA,NA,2.826012403,7.20031037
8941,Chad,148,1985,NA,6.246389866,3.279915989,6.246389866
8942,Chad,148,1986,NA,NA,2.921507697,6.512295654
8943,Chad,148,1987,NA,5.648119926,2.904391098,5.648119926
8944,Chad,148,1988,NA,NA,2.781852839,5.945292784
8945,Chad,148,1989,NA,5.809850216,3.189250882,5.809850216
8946,Chad,148,1990,NA,6.610990047,3.489810005,6.610990047
8947,Chad,148,1991,NA,NA,3.253716071,6.42439974
8948,Chad,148,1992,NA,NA,3.661208872,7.312159358
8949,Chad,148,1993,NA,NA,4.109956777,7.788357283
8950,Chad,148,1994,NA,7.197040081,4.077376862,7.197040081
8951,Chad,148,1995,NA,8.088560104,4.575778531,8.088560104
8952,Chad,148,1996,NA,8.451319695,5.208111525,8.451319695
8953,Chad,148,1997,NA,8.758390427,5.660286443,8.758390427
8954,Chad,148,1998,6.1114,9.565600395,6.1114,9.565600395
8955,Chad,148,1999,6.99402,10.0655098,6.99402,10.0655098
8956,Chad,148,2000,7.24649,10.76673985,7.24649,10.76673985
8957,Chad,148,2001,8.40238,12.50212002,8.40238,12.50212002
8958,Chad,148,2002,9.58813,13.39389038,9.58813,13.39389038
8959,Chad,148,2003,10.5173,14.76671028,10.5173,14.76671028
8960,Chad,148,2004,NA,15.16351986,10.87375544,15.16351986
8961,Chad,148,2005,NA,15.64002037,10.53984868,15.64002037
8962,Chad,148,2006,NA,16.06049919,11.42398711,16.06049919
8963,Chad,148,2007,NA,18.50139999,12.79840124,18.50139999
8964,Chad,148,2008,NA,20.94531059,14.09534064,20.94531059
8965,Chad,148,2009,NA,22.99271965,15.84625101,22.99271965
8966,Chad,148,2010,NA,22.58856964,16.01810057,22.58856964
8967,Chad,148,2011,NA,23.06594086,17.01993869,23.06594086
8968,Chad,148,2012,NA,22.3210907,17.31669108,22.3210907
8969,Chad,148,2013,NA,24.67564964,18.39441718,24.67564964
8970,Chad,148,2014,NA,23.0396595,18.51153549,23.0396595
8971,Chad,148,2015,18.44135,22.41506004,18.44135,22.41506004
8972,Chad,148,2016,18.8551,22.55660057,18.8551,22.55660057
8973,Chad,148,2017,NA,20.6807003,17.46509167,20.6807003
8974,Chad,148,2018,NA,20.21027946,16.46735714,20.21027946
8975,Chad,148,2019,NA,20.55504036,15.55894711,20.55504036
8976,Chad,148,2020,NA,NA,15.74423136,20.43909469
8977,Togo,768,1970,NA,NA,1.633630307,7.375815458
8978,Togo,768,1971,NA,6.950640202,2.385288763,6.950640202
8979,Togo,768,1972,NA,8.350870132,3.584492251,8.350870132
8980,Togo,768,1973,NA,9.32820034,4.062067342,9.32820034
8981,Togo,768,1974,NA,10.90555954,5.024663495,10.90555954
8982,Togo,768,1975,NA,13.69001007,6.765106731,13.69001007
8983,Togo,768,1976,NA,17.70469093,9.201197534,17.70469093
8984,Togo,768,1977,NA,21.80368042,11.85631811,21.80368042
8985,Togo,768,1978,NA,25.18740082,14.67046051,25.18740082
8986,Togo,768,1979,NA,29.03208923,18.04792541,29.03208923
8987,Togo,768,1980,NA,31.66994095,20.18368019,31.66994095
8988,Togo,768,1981,NA,NA,21.04480415,30.4140803
8989,Togo,768,1982,NA,30.11269951,21.63703145,30.11269951
8990,Togo,768,1983,NA,26.44149971,20.14958482,26.44149971
8991,Togo,768,1984,NA,21.70509911,17.33489781,21.70509911
8992,Togo,768,1985,NA,18.59440041,14.95329913,18.59440041
8993,Togo,768,1986,NA,18.98228073,15.03138498,18.98228073
8994,Togo,768,1987,NA,18.5365696,14.02108379,18.5365696
8995,Togo,768,1988,NA,20.9135704,14.4092509,20.9135704
8996,Togo,768,1989,NA,19.26501083,13.8112811,19.26501083
8997,Togo,768,1990,NA,21.51239014,14.94619594,21.51239014
8998,Togo,768,1991,15.77007,20.43445015,15.77007,20.43445015
8999,Togo,768,1992,NA,20.21883965,15.2972911,20.21883965
9000,Togo,768,1993,NA,NA,13.906291,20.97579203
9001,Togo,768,1994,NA,20.05998993,13.44027406,20.05998993
9002,Togo,768,1995,NA,22.12516975,14.18468878,22.12516975
9003,Togo,768,1996,NA,23.60930061,15.7738103,23.60930061
9004,Togo,768,1997,NA,24.04681969,17.3614739,24.04681969
9005,Togo,768,1998,NA,NA,18.09449892,26.88486135
9006,Togo,768,1999,20.27586,29.47834969,20.27586,29.47834969
9007,Togo,768,2000,23.46562,32.03141022,23.46562,32.03141022
9008,Togo,768,2001,NA,34.9233017,24.9397952,34.9233017
9009,Togo,768,2002,NA,39.21268845,27.86081686,39.21268845
9010,Togo,768,2003,NA,41.64554977,29.98087643,41.64554977
9011,Togo,768,2004,NA,43.43350983,31.72768726,43.43350983
9012,Togo,768,2005,NA,46.15982819,33.47382648,46.15982819
9013,Togo,768,2006,NA,48.39144897,36.4434293,48.39144897
9014,Togo,768,2007,NA,45.41355133,36.14502858,45.41355133
9015,Togo,768,2008,NA,NA,36.36733802,47.15057826
9016,Togo,768,2009,NA,NA,37.31799089,50.71043566
9017,Togo,768,2010,NA,NA,40.24493708,53.73666322
9018,Togo,768,2011,NA,55.76332092,42.08476525,55.76332092
9019,Togo,768,2012,NA,NA,43.2237703,57.27109577
9020,Togo,768,2013,NA,NA,44.75506588,58.60030221
9021,Togo,768,2014,NA,NA,45.42284599,59.25586313
9022,Togo,768,2015,NA,NA,44.42161122,59.831364
9023,Togo,768,2016,NA,NA,43.23373923,61.072489
9024,Togo,768,2017,41.01339,61.84572983,41.01339,61.84572983
9025,Togo,768,2018,NA,NA,44.91213357,62.72764408
9026,Togo,768,2019,NA,NA,47.33631123,62.84936546
9027,Togo,768,2020,NA,NA,48.94567766,64.84802934
9028,Thailand,764,1970,NA,NA,10.66925816,16.21860964
9029,Thailand,764,1971,NA,18.12504005,12.96463986,18.12504005
9030,Thailand,764,1972,NA,19.29174995,14.56718678,19.29174995
9031,Thailand,764,1973,15.6376,20.77103996,15.6376,20.77103996
9032,Thailand,764,1974,17.60441,22.52452087,17.60441,22.52452087
9033,Thailand,764,1975,NA,23.52626991,18.32379873,23.52626991
9034,Thailand,764,1976,NA,25.42017937,18.98104007,25.42017937
9035,Thailand,764,1977,NA,27.27282906,21.26109193,27.27282906
9036,Thailand,764,1978,NA,27.67523956,22.77545103,27.67523956
9037,Thailand,764,1979,NA,27.57741928,21.94371135,27.57741928
9038,Thailand,764,1980,NA,27.78042984,23.40748276,27.78042984
9039,Thailand,764,1981,NA,28.62067032,23.45686654,28.62067032
9040,Thailand,764,1982,NA,28.88447952,24.04379576,28.88447952
9041,Thailand,764,1983,NA,NA,23.42788351,28.38909821
9042,Thailand,764,1984,NA,30.35634041,24.93804475,30.35634041
9043,Thailand,764,1985,NA,30.63743973,24.87550492,30.63743973
9044,Thailand,764,1986,NA,30.15695953,25.5845662,30.15695953
9045,Thailand,764,1987,NA,29.27730942,25.01562988,29.27730942
9046,Thailand,764,1988,NA,28.1738205,23.67865566,28.1738205
9047,Thailand,764,1989,NA,27.91356087,23.13899666,27.91356087
9048,Thailand,764,1990,NA,28.51753998,23.16043584,28.51753998
9049,Thailand,764,1991,NA,30.26018906,24.50197885,30.26018906
9050,Thailand,764,1992,NA,33.44279099,26.11249279,33.44279099
9051,Thailand,764,1993,NA,37.56299973,28.73085507,37.56299973
9052,Thailand,764,1994,NA,42.53754044,31.40741294,42.53754044
9053,Thailand,764,1995,NA,47.79386139,35.65083312,47.79386139
9054,Thailand,764,1996,NA,54.18872833,40.19807284,54.18872833
9055,Thailand,764,1997,NA,57.50368118,44.49762268,57.50368118
9056,Thailand,764,1998,NA,61.1395607,46.81155066,61.1395607
9057,Thailand,764,1999,NA,NA,50.32452308,61.81160267
9058,Thailand,764,2000,NA,NA,52.36786143,62.23579598
9059,Thailand,764,2001,NA,62.86207962,53.43194619,62.86207962
9060,Thailand,764,2002,NA,64.93845367,55.15935635,64.93845367
9061,Thailand,764,2003,NA,NA,56.24166545,66.60014557
9062,Thailand,764,2004,NA,68.35148621,59.38236671,68.35148621
9063,Thailand,764,2005,NA,73.63115692,64.25915952,73.63115692
9064,Thailand,764,2006,69.59192,74.1841507,69.59192,74.1841507
9065,Thailand,764,2007,73.2857,79.34353638,73.2857,79.34353638
9066,Thailand,764,2008,75.39528,79.21977234,75.39528,79.21977234
9067,Thailand,764,2009,77.17242,80.81868744,77.17242,80.81868744
9068,Thailand,764,2010,77.10383,82.42884827,77.10383,82.42884827
9069,Thailand,764,2011,79.4745,85.00759888,79.4745,85.00759888
9070,Thailand,764,2012,76.52904,83.76145935,76.52904,83.76145935
9071,Thailand,764,2013,NA,81.99915314,73.06954045,81.99915314
9072,Thailand,764,2014,78.79973,120.3322983,78.79973,120.3322983
9073,Thailand,764,2015,77.27069,120.6511688,77.27069,120.6511688
9074,Thailand,764,2016,NA,118.6259079,84.36223091,118.6259079
9075,Thailand,764,2017,NA,116.7339401,88.20670833,116.7339401
9076,Thailand,764,2018,NA,117.7388077,90.05874969,117.7388077
9077,Thailand,764,2019,NA,115.1526566,90.80113578,115.1526566
9078,Thailand,764,2020,NA,NA,91.4943846,116.8965546
9079,Tajikistan,762,1970,NA,NA,74.49841147,78.2982513
9080,Tajikistan,762,1971,NA,NA,71.2811338,78.92733004
9081,Tajikistan,762,1972,NA,NA,72.43702984,78.35170778
9082,Tajikistan,762,1973,NA,NA,73.90084031,80.44055438
9083,Tajikistan,762,1974,NA,NA,73.81843957,81.56242016
9084,Tajikistan,762,1975,NA,NA,75.43297164,81.7976778
9085,Tajikistan,762,1976,NA,NA,76.37795485,82.73788627
9086,Tajikistan,762,1977,NA,NA,74.06635761,84.87346986
9087,Tajikistan,762,1978,NA,NA,76.30150843,86.87156583
9088,Tajikistan,762,1979,NA,NA,78.18950383,89.62776521
9089,Tajikistan,762,1980,NA,NA,80.47235702,90.09588311
9090,Tajikistan,762,1981,NA,NA,80.55850382,88.54264316
9091,Tajikistan,762,1982,NA,NA,81.16659956,91.45729725
9092,Tajikistan,762,1983,NA,NA,84.55474737,92.320535
9093,Tajikistan,762,1984,NA,NA,86.31076461,93.85625342
9094,Tajikistan,762,1985,NA,NA,87.82940018,96.03770126
9095,Tajikistan,762,1986,NA,NA,89.27780609,97.50420028
9096,Tajikistan,762,1987,NA,NA,87.87387869,98.37884365
9097,Tajikistan,762,1988,NA,NA,88.92767852,98.05778047
9098,Tajikistan,762,1989,NA,NA,90.57742682,99.88309179
9099,Tajikistan,762,1990,NA,NA,90.08432776,99.27301223
9100,Tajikistan,762,1991,NA,102.6264114,92.77311239,102.6264114
9101,Tajikistan,762,1992,NA,100.3483124,91.61757744,100.3483124
9102,Tajikistan,762,1993,NA,92.55394745,87.64653763,92.55394745
9103,Tajikistan,762,1994,NA,80.11733246,78.51160325,80.11733246
9104,Tajikistan,762,1995,NA,79.88834381,74.10609075,79.88834381
9105,Tajikistan,762,1996,NA,NA,71.97485656,78.67201567
9106,Tajikistan,762,1997,NA,NA,69.22652969,76.8924883
9107,Tajikistan,762,1998,NA,NA,66.6584991,74.80416737
9108,Tajikistan,762,1999,61.97265,73.17720795,61.97265,73.17720795
9109,Tajikistan,762,2000,70.18143,72.88417816,70.18143,72.88417816
9110,Tajikistan,762,2001,72.13134,74.90187073,72.13134,74.90187073
9111,Tajikistan,762,2002,75.00605,77.39057922,75.00605,77.39057922
9112,Tajikistan,762,2003,NA,79.79940796,75.1456924,79.79940796
9113,Tajikistan,762,2004,78.10509,80.45713806,78.10509,80.45713806
9114,Tajikistan,762,2005,78.1815,80.32170868,78.1815,80.32170868
9115,Tajikistan,762,2006,78.81148,81.0205307,78.81148,81.0205307
9116,Tajikistan,762,2007,80.24331,82.45155334,80.24331,82.45155334
9117,Tajikistan,762,2008,81.59779,83.48596191,81.59779,83.48596191
9118,Tajikistan,762,2009,81.79476,84.08460236,81.79476,84.08460236
9119,Tajikistan,762,2010,82.50797,84.73415375,82.50797,84.73415375
9120,Tajikistan,762,2011,83.21746,85.60150909,83.21746,85.60150909
9121,Tajikistan,762,2012,NA,87.0531311,81.4058116,87.0531311
9122,Tajikistan,762,2013,NA,88.50041962,80.54006627,88.50041962
9123,Tajikistan,762,2014,NA,NA,81.85519433,88.25289084
9124,Tajikistan,762,2015,NA,NA,81.68689421,90.15609609
9125,Tajikistan,762,2016,NA,NA,82.02522814,90.75694615
9126,Tajikistan,762,2017,NA,NA,83.10574756,92.30311226
9127,Tajikistan,762,2018,NA,NA,83.42385474,90.32564187
9128,Tajikistan,762,2019,NA,NA,85.00103979,92.49945381
9129,Tajikistan,762,2020,NA,NA,84.15851258,93.93681842
9130,Turkmenistan,795,1970,NA,NA,30.61982637,47.15670322
9131,Turkmenistan,795,1971,NA,NA,30.06179061,47.31033117
9132,Turkmenistan,795,1972,NA,NA,32.70040102,47.19591713
9133,Turkmenistan,795,1973,NA,NA,34.16647991,48.32859033
9134,Turkmenistan,795,1974,NA,NA,36.54990483,49.81634911
9135,Turkmenistan,795,1975,NA,NA,36.38736568,48.55871405
9136,Turkmenistan,795,1976,NA,NA,36.12924023,46.7742527
9137,Turkmenistan,795,1977,NA,NA,36.40120462,46.53460281
9138,Turkmenistan,795,1978,NA,NA,37.48450035,47.64528374
9139,Turkmenistan,795,1979,NA,NA,36.92144337,50.72503665
9140,Turkmenistan,795,1980,NA,NA,39.82176768,50.79540853
9141,Turkmenistan,795,1981,NA,NA,39.70306557,53.24499912
9142,Turkmenistan,795,1982,NA,NA,41.3928176,52.67613615
9143,Turkmenistan,795,1983,NA,NA,41.49190551,53.03584891
9144,Turkmenistan,795,1984,NA,NA,44.71273382,56.28266943
9145,Turkmenistan,795,1985,NA,NA,45.41308543,58.04520509
9146,Turkmenistan,795,1986,NA,NA,45.35310611,58.2635852
9147,Turkmenistan,795,1987,NA,NA,47.80866517,59.75341941
9148,Turkmenistan,795,1988,NA,NA,46.64605939,61.49748955
9149,Turkmenistan,795,1989,NA,NA,47.71496526,61.9745792
9150,Turkmenistan,795,1990,NA,NA,47.83011052,63.13382438
9151,Turkmenistan,795,1991,NA,NA,50.72886743,63.18031853
9152,Turkmenistan,795,1992,NA,NA,50.00111203,63.89181305
9153,Turkmenistan,795,1993,NA,NA,51.96923057,65.00129352
9154,Turkmenistan,795,1994,NA,NA,52.25528535,66.85016809
9155,Turkmenistan,795,1995,NA,NA,52.28257372,67.60645363
9156,Turkmenistan,795,1996,NA,NA,51.82841147,67.64116716
9157,Turkmenistan,795,1997,NA,NA,53.73495015,68.55651031
9158,Turkmenistan,795,1998,NA,NA,54.40524463,68.37668194
9159,Turkmenistan,795,1999,NA,NA,54.25639381,70.66448817
9160,Turkmenistan,795,2000,NA,NA,56.73399395,71.31222503
9161,Turkmenistan,795,2001,NA,NA,58.77498141,71.21971135
9162,Turkmenistan,795,2002,NA,NA,58.88134243,72.6748472
9163,Turkmenistan,795,2003,NA,NA,57.96022642,74.2856458
9164,Turkmenistan,795,2004,NA,NA,61.62694095,76.94349798
9165,Turkmenistan,795,2005,NA,NA,60.56459699,77.78019132
9166,Turkmenistan,795,2006,NA,NA,63.36850126,79.8633583
9167,Turkmenistan,795,2007,NA,NA,64.14163133,81.35803101
9168,Turkmenistan,795,2008,NA,NA,64.40638517,81.71580335
9169,Turkmenistan,795,2009,NA,NA,66.1116111,80.74752665
9170,Turkmenistan,795,2010,NA,NA,66.64131477,82.41003227
9171,Turkmenistan,795,2011,NA,NA,67.45055107,83.23916743
9172,Turkmenistan,795,2012,NA,NA,67.30818252,83.55117013
9173,Turkmenistan,795,2013,NA,NA,67.71063091,83.68260687
9174,Turkmenistan,795,2014,NA,NA,69.23519251,85.73634491
9175,Turkmenistan,795,2015,NA,NA,71.68004253,87.39713225
9176,Turkmenistan,795,2016,NA,NA,72.75839238,88.04198725
9177,Turkmenistan,795,2017,NA,NA,74.99060725,89.01258647
9178,Turkmenistan,795,2018,NA,NA,76.44951537,88.88492996
9179,Turkmenistan,795,2019,NA,89.67060852,76.4329669,89.67060852
9180,Turkmenistan,795,2020,NA,NA,78.13032112,90.71364296
9181,Timor-Leste,626,1970,NA,NA,5.796120544,22.47671205
9182,Timor-Leste,626,1971,NA,NA,8.920925347,24.63059775
9183,Timor-Leste,626,1972,NA,NA,10.61983173,23.78826003
9184,Timor-Leste,626,1973,NA,NA,11.88214853,23.68068551
9185,Timor-Leste,626,1974,NA,NA,13.28392608,24.39792823
9186,Timor-Leste,626,1975,NA,NA,12.56722757,24.47217874
9187,Timor-Leste,626,1976,NA,NA,14.29661583,25.69210423
9188,Timor-Leste,626,1977,NA,NA,14.24146177,27.04124464
9189,Timor-Leste,626,1978,NA,NA,15.61515957,28.45342472
9190,Timor-Leste,626,1979,NA,NA,15.94992081,27.65395452
9191,Timor-Leste,626,1980,NA,NA,17.75863809,27.94994832
9192,Timor-Leste,626,1981,NA,NA,17.38693878,29.05978789
9193,Timor-Leste,626,1982,NA,NA,17.17435004,29.80136122
9194,Timor-Leste,626,1983,NA,NA,18.40622681,30.97557575
9195,Timor-Leste,626,1984,NA,NA,18.98450765,30.84005005
9196,Timor-Leste,626,1985,NA,NA,19.19773015,31.14666708
9197,Timor-Leste,626,1986,NA,NA,19.29129381,30.97682832
9198,Timor-Leste,626,1987,NA,NA,18.88482919,30.86185396
9199,Timor-Leste,626,1988,NA,NA,19.80106286,31.98465029
9200,Timor-Leste,626,1989,NA,NA,19.99816691,33.06017955
9201,Timor-Leste,626,1990,NA,NA,19.70361592,34.74943388
9202,Timor-Leste,626,1991,NA,NA,20.72265665,32.19043317
9203,Timor-Leste,626,1992,NA,NA,20.92121244,32.77167842
9204,Timor-Leste,626,1993,NA,NA,20.71155304,34.23666999
9205,Timor-Leste,626,1994,NA,NA,23.21205522,35.40666595
9206,Timor-Leste,626,1995,NA,NA,23.54628088,36.56089755
9207,Timor-Leste,626,1996,NA,NA,22.39071377,34.42882184
9208,Timor-Leste,626,1997,NA,NA,21.41168223,34.51870236
9209,Timor-Leste,626,1998,NA,NA,23.19207195,35.4983352
9210,Timor-Leste,626,1999,NA,NA,23.43411211,36.36710962
9211,Timor-Leste,626,2000,NA,NA,23.15513812,36.80530636
9212,Timor-Leste,626,2001,NA,37.88129044,24.32289354,37.88129044
9213,Timor-Leste,626,2002,NA,43.80825043,26.62814379,43.80825043
9214,Timor-Leste,626,2003,NA,47.003479,28.7480406,47.003479
9215,Timor-Leste,626,2004,NA,56.18059921,34.0762189,56.18059921
9216,Timor-Leste,626,2005,NA,54.97655869,35.86453809,54.97655869
9217,Timor-Leste,626,2006,NA,NA,36.46701802,54.35431768
9218,Timor-Leste,626,2007,NA,NA,35.84894202,53.20262871
9219,Timor-Leste,626,2008,34.4879,51.48117828,34.4879,51.48117828
9220,Timor-Leste,626,2009,39.44789,61.21802902,39.44789,61.21802902
9221,Timor-Leste,626,2010,40.50575,62.38996887,40.50575,62.38996887
9222,Timor-Leste,626,2011,43.67477,65.56777954,43.67477,65.56777954
9223,Timor-Leste,626,2012,45.19743,66.79295349,45.19743,66.79295349
9224,Timor-Leste,626,2013,45.28738,65.93543243,45.28738,65.93543243
9225,Timor-Leste,626,2014,48.53262,68.40023041,48.53262,68.40023041
9226,Timor-Leste,626,2015,52.64272,72.38722992,52.64272,72.38722992
9227,Timor-Leste,626,2016,57.17904,77.01400757,57.17904,77.01400757
9228,Timor-Leste,626,2017,60.61502,81.03141785,60.61502,81.03141785
9229,Timor-Leste,626,2018,62.73563,83.61746216,62.73563,83.61746216
9230,Timor-Leste,626,2019,NA,86.53527069,66.83235949,86.53527069
9231,Timor-Leste,626,2020,NA,NA,69.36113552,88.24552478
9232,Tonga,776,1970,NA,86.57009125,77.95365508,86.57009125
9233,Tonga,776,1971,NA,86.07772064,73.76616751,86.07772064
9234,Tonga,776,1972,NA,82.28993225,68.92256296,82.28993225
9235,Tonga,776,1973,NA,80.50045776,66.29448345,80.50045776
9236,Tonga,776,1974,NA,80.73635864,64.10693608,80.73635864
9237,Tonga,776,1975,NA,79.14517212,61.96811041,79.14517212
9238,Tonga,776,1976,NA,NA,62.74003662,81.24193044
9239,Tonga,776,1977,NA,NA,63.32778048,82.69546307
9240,Tonga,776,1978,NA,84.7743988,64.64985487,84.7743988
9241,Tonga,776,1979,NA,NA,69.21870183,91.48596488
9242,Tonga,776,1980,NA,NA,73.91619945,98.86121308
9243,Tonga,776,1981,NA,105.3816833,77.94978796,105.3816833
9244,Tonga,776,1982,NA,108.8147278,79.78116797,108.8147278
9245,Tonga,776,1983,NA,107.8886566,80.00428782,107.8886566
9246,Tonga,776,1984,NA,95.84694672,76.66370894,95.84694672
9247,Tonga,776,1985,69.01869,87.3094101,69.01869,87.3094101
9248,Tonga,776,1986,NA,81.26196289,66.90746696,81.26196289
9249,Tonga,776,1987,NA,NA,68.93621634,86.24935823
9250,Tonga,776,1988,NA,NA,72.81663012,89.10798771
9251,Tonga,776,1989,NA,NA,76.14806085,94.10423078
9252,Tonga,776,1990,81.85156,98.44480133,81.85156,98.44480133
9253,Tonga,776,1991,NA,98.96528625,81.3221071,98.96528625
9254,Tonga,776,1992,NA,NA,81.2653659,102.8083818
9255,Tonga,776,1993,NA,106.9446182,81.30336475,106.9446182
9256,Tonga,776,1994,NA,NA,81.6535583,103.1790827
9257,Tonga,776,1995,NA,NA,80.10391445,101.8845604
9258,Tonga,776,1996,NA,NA,78.62472761,99.97108474
9259,Tonga,776,1997,NA,NA,76.08340553,96.7465634
9260,Tonga,776,1998,70.36413,95.84648895,70.36413,95.84648895
9261,Tonga,776,1999,74.53946,105.4404678,74.53946,105.4404678
9262,Tonga,776,2000,NA,106.6372986,76.27228126,106.6372986
9263,Tonga,776,2001,76.43303,106.1302719,76.43303,106.1302719
9264,Tonga,776,2002,NA,110.632637,79.71368497,110.632637
9265,Tonga,776,2003,NA,119.3193893,81.4215023,119.3193893
9266,Tonga,776,2004,NA,104.6383286,83.47271687,104.6383286
9267,Tonga,776,2005,NA,NA,83.04150384,102.6914522
9268,Tonga,776,2006,NA,99.92830658,82.58280574,99.92830658
9269,Tonga,776,2007,NA,103.0825806,83.84046666,103.0825806
9270,Tonga,776,2008,NA,102.4362869,83.42271347,102.4362869
9271,Tonga,776,2009,NA,102.5146713,83.77890423,102.5146713
9272,Tonga,776,2010,NA,103.6473312,84.47675023,103.6473312
9273,Tonga,776,2011,NA,106.0837326,85.68614805,106.0837326
9274,Tonga,776,2012,86.01662,94.52684784,86.01662,94.52684784
9275,Tonga,776,2013,80.76551,95.78518677,80.76551,95.78518677
9276,Tonga,776,2014,80.76477,96.47279358,80.76477,96.47279358
9277,Tonga,776,2015,82.07469,100.8617935,82.07469,100.8617935
9278,Tonga,776,2016,NA,NA,80.45341082,101.5343221
9279,Tonga,776,2017,NA,NA,80.96374338,100.6220396
9280,Tonga,776,2018,NA,NA,81.0471457,101.7040111
9281,Tonga,776,2019,NA,NA,82.08019379,103.7755489
9282,Tonga,776,2020,NA,NA,81.16136638,105.1932539
9283,Trinidad and Tobago,780,1970,NA,NA,27.80674046,42.83989352
9284,Trinidad and Tobago,780,1971,34.1536,44.11914825,34.1536,44.11914825
9285,Trinidad and Tobago,780,1972,34.48805,44.85520935,34.48805,44.85520935
9286,Trinidad and Tobago,780,1973,NA,43.46171188,34.45898606,43.46171188
9287,Trinidad and Tobago,780,1974,NA,NA,35.54086404,46.84145786
9288,Trinidad and Tobago,780,1975,NA,NA,37.77574683,49.10903629
9289,Trinidad and Tobago,780,1976,NA,NA,40.09334977,52.59640349
9290,Trinidad and Tobago,780,1977,NA,55.6749382,40.97968129,55.6749382
9291,Trinidad and Tobago,780,1978,NA,NA,45.48249834,59.79125337
9292,Trinidad and Tobago,780,1979,NA,NA,46.88648498,62.89902165
9293,Trinidad and Tobago,780,1980,NA,NA,51.32499509,66.86676394
9294,Trinidad and Tobago,780,1981,NA,70.24992371,54.37110075,70.24992371
9295,Trinidad and Tobago,780,1982,NA,76.50576782,59.8867385,76.50576782
9296,Trinidad and Tobago,780,1983,NA,78.79377747,62.48919717,78.79377747
9297,Trinidad and Tobago,780,1984,NA,81.40541077,68.37530359,81.40541077
9298,Trinidad and Tobago,780,1985,NA,81.4957962,67.73699275,81.4957962
9299,Trinidad and Tobago,780,1986,NA,82.80793762,70.62965907,82.80793762
9300,Trinidad and Tobago,780,1987,NA,84.11221313,69.73005257,84.11221313
9301,Trinidad and Tobago,780,1988,NA,85.0821228,72.16803756,85.0821228
9302,Trinidad and Tobago,780,1989,NA,83.21408081,72.02213517,83.21408081
9303,Trinidad and Tobago,780,1990,NA,83.17368317,71.4902862,83.17368317
9304,Trinidad and Tobago,780,1991,NA,80.3807373,68.80813313,80.3807373
9305,Trinidad and Tobago,780,1992,NA,79.70011902,67.2564121,79.70011902
9306,Trinidad and Tobago,780,1993,66.8622,79.92189026,66.8622,79.92189026
9307,Trinidad and Tobago,780,1994,NA,NA,66.86497395,80.61152351
9308,Trinidad and Tobago,780,1995,NA,NA,68.25689809,81.7153635
9309,Trinidad and Tobago,780,1996,NA,NA,68.74551451,81.24070076
9310,Trinidad and Tobago,780,1997,NA,NA,70.21377977,82.81984073
9311,Trinidad and Tobago,780,1998,NA,NA,71.82714127,82.55980483
9312,Trinidad and Tobago,780,1999,NA,NA,72.9515824,83.54936697
9313,Trinidad and Tobago,780,2000,NA,NA,73.30811727,83.40034246
9314,Trinidad and Tobago,780,2001,NA,NA,74.00011922,83.6251344
9315,Trinidad and Tobago,780,2002,NA,NA,71.93047022,84.33732991
9316,Trinidad and Tobago,780,2003,NA,NA,73.83392744,85.16874434
9317,Trinidad and Tobago,780,2004,72.64738,85.51222992,72.64738,85.51222992
9318,Trinidad and Tobago,780,2005,NA,NA,74.12076345,85.98887553
9319,Trinidad and Tobago,780,2006,NA,NA,73.77342041,88.38222761
9320,Trinidad and Tobago,780,2007,NA,NA,74.35012573,89.47381185
9321,Trinidad and Tobago,780,2008,NA,NA,76.12956933,89.39755632
9322,Trinidad and Tobago,780,2009,NA,NA,76.55853557,91.16263225
9323,Trinidad and Tobago,780,2010,NA,NA,78.83143337,94.157766
9324,Trinidad and Tobago,780,2011,NA,NA,79.83714938,95.36759499
9325,Trinidad and Tobago,780,2012,NA,NA,80.36523357,93.97846224
9326,Trinidad and Tobago,780,2013,NA,NA,80.38742393,95.40049612
9327,Trinidad and Tobago,780,2014,NA,NA,81.86773291,94.54244559
9328,Trinidad and Tobago,780,2015,NA,NA,82.27253678,99.04679202
9329,Trinidad and Tobago,780,2016,NA,NA,84.06041603,97.47188325
9330,Trinidad and Tobago,780,2017,NA,NA,84.45684091,99.28424329
9331,Trinidad and Tobago,780,2018,NA,NA,83.86576395,102.0283994
9332,Trinidad and Tobago,780,2019,NA,NA,87.21606615,103.3822892
9333,Trinidad and Tobago,780,2020,NA,NA,86.06149369,105.5300175
9334,Tunisia,788,1970,NA,NA,14.90421449,21.99940542
9335,Tunisia,788,1971,NA,22.43922997,17.30610115,22.43922997
9336,Tunisia,788,1972,NA,22.48513031,18.09420932,22.48513031
9337,Tunisia,788,1973,NA,21.89431953,18.05805465,21.89431953
9338,Tunisia,788,1974,NA,21.45401001,18.38206006,21.45401001
9339,Tunisia,788,1975,NA,20.93983078,18.03825857,20.93983078
9340,Tunisia,788,1976,NA,20.93947029,17.76855815,20.93947029
9341,Tunisia,788,1977,NA,21.60310936,18.78039697,21.60310936
9342,Tunisia,788,1978,20.30324,23.09996986,20.30324,23.09996986
9343,Tunisia,788,1979,21.48234,24.29692078,21.48234,24.29692078
9344,Tunisia,788,1980,22.25563,25.1410408,22.25563,25.1410408
9345,Tunisia,788,1981,NA,25.65995979,23.34484053,25.65995979
9346,Tunisia,788,1982,NA,28.6210804,25.50335494,28.6210804
9347,Tunisia,788,1983,28.70101,32.07432938,28.70101,32.07432938
9348,Tunisia,788,1984,30.44482,34.43013,30.44482,34.43013
9349,Tunisia,788,1985,32.36521,36.698349,32.36521,36.698349
9350,Tunisia,788,1986,NA,39.51306152,33.42732082,39.51306152
9351,Tunisia,788,1987,NA,39.25662994,33.86780227,39.25662994
9352,Tunisia,788,1988,NA,40.6096611,34.91854509,40.6096611
9353,Tunisia,788,1989,NA,44.1897583,36.63518121,44.1897583
9354,Tunisia,788,1990,NA,44.79281998,37.76488909,44.79281998
9355,Tunisia,788,1991,NA,45.23974991,38.32637434,45.23974991
9356,Tunisia,788,1992,NA,46.17705154,39.93810409,46.17705154
9357,Tunisia,788,1993,NA,48.81256104,41.55032467,48.81256104
9358,Tunisia,788,1994,NA,53.35704041,42.58049079,53.35704041
9359,Tunisia,788,1995,NA,56.90597153,45.42102008,56.90597153
9360,Tunisia,788,1996,NA,60.45233917,48.31713289,60.45233917
9361,Tunisia,788,1997,NA,61.79141998,51.34854946,61.79141998
9362,Tunisia,788,1998,NA,68.30005646,54.79229111,68.30005646
9363,Tunisia,788,1999,NA,72.21405792,59.90073691,72.21405792
9364,Tunisia,788,2000,NA,74.48404694,62.83966021,74.48404694
9365,Tunisia,788,2001,NA,76.43502808,65.00435378,76.43502808
9366,Tunisia,788,2002,NA,77.87921143,66.45181273,77.87921143
9367,Tunisia,788,2003,NA,77.37941742,68.05000814,77.37941742
9368,Tunisia,788,2004,NA,81.47268677,70.699036,81.47268677
9369,Tunisia,788,2005,NA,84.61930084,73.73410347,84.61930084
9370,Tunisia,788,2006,NA,86.76135254,76.21429671,86.76135254
9371,Tunisia,788,2007,NA,90.55892944,78.59009932,90.55892944
9372,Tunisia,788,2008,NA,92.38839722,80.71100295,92.38839722
9373,Tunisia,788,2009,NA,90.59867859,82.22383058,90.59867859
9374,Tunisia,788,2010,NA,90.18618774,82.32946169,90.18618774
9375,Tunisia,788,2011,NA,91.82141113,82.08679671,91.82141113
9376,Tunisia,788,2012,NA,NA,82.08059474,91.18418995
9377,Tunisia,788,2013,NA,90.0758667,82.41320507,90.0758667
9378,Tunisia,788,2014,NA,87.66381836,80.09518577,87.66381836
9379,Tunisia,788,2015,NA,88.22575378,79.40481635,88.22575378
9380,Tunisia,788,2016,NA,92.86579895,81.55604032,92.86579895
9381,Tunisia,788,2017,NA,NA,85.12933937,95.32947655
9382,Tunisia,788,2018,NA,NA,85.88600627,97.16096596
9383,Tunisia,788,2019,NA,NA,87.43630087,96.2226716
9384,Tunisia,788,2020,NA,NA,87.43585039,97.80812011
9385,Turkey,792,1970,NA,NA,17.2845065,25.87189515
9386,Turkey,792,1971,NA,26.92251968,20.61087953,26.92251968
9387,Turkey,792,1972,NA,28.95692062,22.35448916,28.95692062
9388,Turkey,792,1973,NA,29.62879944,23.70860624,29.62879944
9389,Turkey,792,1974,24.23338,29.57024956,24.23338,29.57024956
9390,Turkey,792,1975,NA,NA,25.93831249,30.72322918
9391,Turkey,792,1976,NA,32.62472916,27.18182673,32.62472916
9392,Turkey,792,1977,NA,34.58377075,28.93588632,34.58377075
9393,Turkey,792,1978,NA,36.4444809,30.78900041,36.4444809
9394,Turkey,792,1979,NA,36.55410004,31.30195444,36.55410004
9395,Turkey,792,1980,NA,38.45206833,32.01468583,38.45206833
9396,Turkey,792,1981,NA,37.56352997,33.35434502,37.56352997
9397,Turkey,792,1982,NA,38.35919189,34.01444073,38.35919189
9398,Turkey,792,1983,NA,38.90995026,34.10284595,38.90995026
9399,Turkey,792,1984,NA,40.40306854,35.70331824,40.40306854
9400,Turkey,792,1985,NA,NA,36.96676313,42.26754658
9401,Turkey,792,1986,38.65903,44.56047058,38.65903,44.56047058
9402,Turkey,792,1987,39.98554,46.00086975,39.98554,46.00086975
9403,Turkey,792,1988,41.61897,47.9789505,41.61897,47.9789505
9404,Turkey,792,1989,43.23052,50.27342987,43.23052,50.27342987
9405,Turkey,792,1990,44.26098,50.94530869,44.26098,50.94530869
9406,Turkey,792,1991,46.12145,52.76530838,46.12145,52.76530838
9407,Turkey,792,1992,47.58777,54.44911957,47.58777,54.44911957
9408,Turkey,792,1993,50.81063,57.94786072,50.81063,57.94786072
9409,Turkey,792,1994,NA,59.61661911,51.01162381,59.61661911
9410,Turkey,792,1995,NA,62.29674911,53.92660087,62.29674911
9411,Turkey,792,1996,NA,NA,54.69647558,62.07853867
9412,Turkey,792,1997,54.59374,61.95838165,54.59374,61.95838165
9413,Turkey,792,1998,NA,NA,55.18360622,67.0085305
9414,Turkey,792,1999,57.91036,71.69436646,57.91036,71.69436646
9415,Turkey,792,2000,64.45987,73.60044098,64.45987,73.60044098
9416,Turkey,792,2001,72.65051,83.78103638,72.65051,83.78103638
9417,Turkey,792,2002,72.07506,88.2937088,72.07506,88.2937088
9418,Turkey,792,2003,72.13827,90.08895111,72.13827,90.08895111
9419,Turkey,792,2004,74.05944,86.85767365,74.05944,86.85767365
9420,Turkey,792,2005,76.35578,83.93792725,76.35578,83.93792725
9421,Turkey,792,2006,78.89809,87.90325165,78.89809,87.90325165
9422,Turkey,792,2007,80.55242,90.3065033,80.55242,90.3065033
9423,Turkey,792,2008,79.85273,88.51843262,79.85273,88.51843262
9424,Turkey,792,2009,76.51685,80.04035187,76.51685,80.04035187
9425,Turkey,792,2010,80.94061,84.28302765,80.94061,84.28302765
9426,Turkey,792,2011,84.20113,88.33830261,84.20113,88.33830261
9427,Turkey,792,2012,81.2314,85.18469238,81.2314,85.18469238
9428,Turkey,792,2013,86.87212,100.4837189,86.87212,100.4837189
9429,Turkey,792,2014,87.44485,102.8709793,87.44485,102.8709793
9430,Turkey,792,2015,86.64416,102.837738,86.64416,102.837738
9431,Turkey,792,2016,85.28003,102.7405319,85.28003,102.7405319
9432,Turkey,792,2017,87.22819,105.9922714,87.22819,105.9922714
9433,Turkey,792,2018,NA,104.4788284,89.98474274,104.4788284
9434,Turkey,792,2019,NA,NA,92.20058742,104.4744693
9435,Turkey,792,2020,NA,NA,92.5727426,105.4665892
9436,Tuvalu,798,1970,NA,NA,61.69346016,66.6226378
9437,Tuvalu,798,1971,NA,NA,59.59803976,69.40906523
9438,Tuvalu,798,1972,NA,NA,59.99546255,71.88108968
9439,Tuvalu,798,1973,NA,NA,58.19012828,72.55798994
9440,Tuvalu,798,1974,NA,NA,60.06057579,74.29343437
9441,Tuvalu,798,1975,NA,NA,60.37378641,73.4347709
9442,Tuvalu,798,1976,NA,NA,60.59733242,75.02465105
9443,Tuvalu,798,1977,NA,NA,62.57093269,74.2999595
9444,Tuvalu,798,1978,NA,NA,61.4630885,75.35573357
9445,Tuvalu,798,1979,NA,NA,63.45978604,77.39948529
9446,Tuvalu,798,1980,NA,NA,63.31818117,75.7942493
9447,Tuvalu,798,1981,NA,NA,62.48178352,77.07324402
9448,Tuvalu,798,1982,NA,NA,65.81508532,77.89939884
9449,Tuvalu,798,1983,NA,NA,67.38313099,79.52014492
9450,Tuvalu,798,1984,NA,NA,67.30641952,81.09972194
9451,Tuvalu,798,1985,NA,NA,67.62461784,82.3654935
9452,Tuvalu,798,1986,NA,NA,66.60380497,80.976092
9453,Tuvalu,798,1987,NA,NA,66.42052287,82.63690728
9454,Tuvalu,798,1988,NA,NA,68.11320197,82.2739665
9455,Tuvalu,798,1989,NA,NA,66.61196508,82.75650767
9456,Tuvalu,798,1990,NA,84.11843872,68.59580177,84.11843872
9457,Tuvalu,798,1991,NA,NA,69.51265053,81.91673257
9458,Tuvalu,798,1992,NA,NA,66.94772357,78.73665675
9459,Tuvalu,798,1993,NA,NA,62.21912051,74.63291702
9460,Tuvalu,798,1994,NA,NA,61.06863858,71.53181165
9461,Tuvalu,798,1995,NA,NA,57.42080844,66.48639453
9462,Tuvalu,798,1996,NA,NA,53.74088738,62.87672997
9463,Tuvalu,798,1997,NA,NA,49.47515317,59.13687766
9464,Tuvalu,798,1998,NA,55.4072113,46.69576523,55.4072113
9465,Tuvalu,798,1999,NA,NA,45.84842878,56.56197289
9466,Tuvalu,798,2000,NA,NA,46.5880888,59.33068378
9467,Tuvalu,798,2001,NA,59.49119186,45.83127136,59.49119186
9468,Tuvalu,798,2002,NA,NA,46.36501058,61.42350368
9469,Tuvalu,798,2003,NA,NA,47.50898642,61.27197722
9470,Tuvalu,798,2004,NA,NA,48.20978439,62.50098615
9471,Tuvalu,798,2005,NA,NA,50.31808221,64.42928675
9472,Tuvalu,798,2006,NA,NA,50.37043105,64.75408726
9473,Tuvalu,798,2007,NA,NA,51.61183727,66.46432582
9474,Tuvalu,798,2008,NA,NA,54.12910976,69.44567612
9475,Tuvalu,798,2009,NA,NA,55.25790297,70.90735635
9476,Tuvalu,798,2010,NA,NA,58.07398057,72.12419654
9477,Tuvalu,798,2011,NA,NA,59.1629,73.11425858
9478,Tuvalu,798,2012,NA,NA,63.13199426,76.40584832
9479,Tuvalu,798,2013,NA,NA,65.48988507,78.1937325
9480,Tuvalu,798,2014,68.02097,78.70249176,68.02097,78.70249176
9481,Tuvalu,798,2015,69.73008,82.84062195,69.73008,82.84062195
9482,Tuvalu,798,2016,58.50727,71.0309906,58.50727,71.0309906
9483,Tuvalu,798,2017,NA,NA,62.38159562,68.68257377
9484,Tuvalu,798,2018,66.72794,66.72794342,66.72794,66.72794342
9485,Tuvalu,798,2019,NA,41.13389969,40.65668847,41.13389969
9486,Tuvalu,798,2020,NA,NA,35.95881988,40.83517455
9487,Tanzania,834,1970,NA,2.666539907,0.991920534,2.666539907
9488,Tanzania,834,1971,NA,2.735889912,1.228384758,2.735889912
9489,Tanzania,834,1972,NA,2.688549995,1.348862982,2.688549995
9490,Tanzania,834,1973,NA,2.779109955,1.49013878,2.779109955
9491,Tanzania,834,1974,NA,3.058959961,1.551350533,3.058959961
9492,Tanzania,834,1975,NA,3.080149889,1.387464169,3.080149889
9493,Tanzania,834,1976,NA,3.177299976,1.77689002,3.177299976
9494,Tanzania,834,1977,NA,3.302900076,1.953971696,3.302900076
9495,Tanzania,834,1978,NA,3.342210054,1.988318269,3.342210054
9496,Tanzania,834,1979,NA,3.397749901,2.034539976,3.397749901
9497,Tanzania,834,1980,NA,3.320349932,2.050009535,3.320349932
9498,Tanzania,834,1981,NA,3.06566,1.465641765,3.06566
9499,Tanzania,834,1982,NA,3.051529884,1.77488633,3.051529884
9500,Tanzania,834,1983,NA,3.078239918,1.419320773,3.078239918
9501,Tanzania,834,1984,NA,3.06276989,1.649957518,3.06276989
9502,Tanzania,834,1985,NA,3.420840025,1.988380823,3.420840025
9503,Tanzania,834,1986,NA,3.615700006,1.749438543,3.615700006
9504,Tanzania,834,1987,NA,3.893589973,1.938154461,3.893589973
9505,Tanzania,834,1988,NA,4.285870075,1.622109931,4.285870075
9506,Tanzania,834,1989,NA,4.587739944,1.886874383,4.587739944
9507,Tanzania,834,1990,NA,NA,2.22457515,4.821099721
9508,Tanzania,834,1991,NA,5.386620045,2.650465438,5.386620045
9509,Tanzania,834,1992,NA,5.39730978,2.67567297,5.39730978
9510,Tanzania,834,1993,NA,5.389729977,3.005380058,5.389729977
9511,Tanzania,834,1994,NA,5.361959934,3.143523306,5.361959934
9512,Tanzania,834,1995,NA,5.376629829,3.000914876,5.376629829
9513,Tanzania,834,1996,NA,5.283400059,3.116516062,5.283400059
9514,Tanzania,834,1997,NA,5.72096014,3.549056483,5.72096014
9515,Tanzania,834,1998,NA,NA,4.002658717,7.080294234
9516,Tanzania,834,1999,NA,NA,5.335372488,10.06980802
9517,Tanzania,834,2000,NA,NA,6.664348448,12.61670572
9518,Tanzania,834,2001,NA,NA,8.134400473,14.22271111
9519,Tanzania,834,2002,NA,NA,8.655254038,14.79184977
9520,Tanzania,834,2003,NA,NA,10.42421811,17.57902263
9521,Tanzania,834,2004,NA,NA,11.65850391,18.78609702
9522,Tanzania,834,2005,NA,NA,13.98416868,21.87863692
9523,Tanzania,834,2006,NA,NA,16.07134558,23.62584436
9524,Tanzania,834,2007,NA,NA,18.60371668,25.49150084
9525,Tanzania,834,2008,NA,NA,18.88564768,27.47661307
9526,Tanzania,834,2009,NA,NA,22.14614331,30.2470193
9527,Tanzania,834,2010,NA,31.64974976,24.07133854,31.64974976
9528,Tanzania,834,2011,NA,NA,24.00981583,31.90680599
9529,Tanzania,834,2012,NA,NA,24.36752596,32.05592264
9530,Tanzania,834,2013,NA,NA,25.12346098,30.53161644
9531,Tanzania,834,2014,NA,30.74745941,25.23337338,30.74745941
9532,Tanzania,834,2015,NA,27.14003944,24.5951908,27.14003944
9533,Tanzania,834,2016,23.93899,26.71446037,23.93899,26.71446037
9534,Tanzania,834,2017,24.55251,27.34724998,24.55251,27.34724998
9535,Tanzania,834,2018,26.54777,29.43507957,26.54777,29.43507957
9536,Tanzania,834,2019,NA,32.03805923,26.05991536,32.03805923
9537,Tanzania,834,2020,NA,NA,26.0007813,33.266464
9538,Uganda,800,1970,NA,3.873810053,1.101618122,3.873810053
9539,Uganda,800,1971,NA,NA,1.725801168,4.977333157
9540,Uganda,800,1972,NA,NA,1.582606114,4.751010692
9541,Uganda,800,1973,NA,3.920749903,2.101264352,3.920749903
9542,Uganda,800,1974,NA,3.877789974,2.073719377,3.877789974
9543,Uganda,800,1975,NA,3.878900051,2.182818226,3.878900051
9544,Uganda,800,1976,NA,4.558549881,1.950755864,4.558549881
9545,Uganda,800,1977,NA,4.654369831,2.268285082,4.654369831
9546,Uganda,800,1978,NA,4.718279839,2.284961896,4.718279839
9547,Uganda,800,1979,NA,4.802030087,2.753134386,4.802030087
9548,Uganda,800,1980,NA,5.153059959,2.980327615,5.153059959
9549,Uganda,800,1981,NA,5.459569931,2.957944454,5.459569931
9550,Uganda,800,1982,NA,8.133600235,4.374293963,8.133600235
9551,Uganda,800,1983,NA,7.238689899,4.799957445,7.238689899
9552,Uganda,800,1984,NA,8.528599739,4.751458646,8.528599739
9553,Uganda,800,1985,NA,9.168140411,5.678754291,9.168140411
9554,Uganda,800,1986,NA,10.59805012,5.983313729,10.59805012
9555,Uganda,800,1987,NA,11.66637039,7.178096815,11.66637039
9556,Uganda,800,1988,NA,12.21560001,8.051509652,12.21560001
9557,Uganda,800,1989,NA,NA,7.84459957,12.04195488
9558,Uganda,800,1990,NA,11.57559013,8.632325187,11.57559013
9559,Uganda,800,1991,NA,10.69172001,8.204374364,10.69172001
9560,Uganda,800,1992,NA,10.32439995,7.536360246,10.32439995
9561,Uganda,800,1993,NA,10.15215015,7.324803068,10.15215015
9562,Uganda,800,1994,NA,10.31171989,6.800425992,10.31171989
9563,Uganda,800,1995,NA,10.55827045,7.183631126,10.55827045
9564,Uganda,800,1996,NA,NA,7.648028112,10.3733783
9565,Uganda,800,1997,NA,9.969099998,6.627783752,9.969099998
9566,Uganda,800,1998,NA,NA,7.329706055,10.61329259
9567,Uganda,800,1999,NA,NA,7.551887076,12.00325404
9568,Uganda,800,2000,NA,NA,9.102031394,13.68603788
9569,Uganda,800,2001,NA,NA,11.36151197,14.74294807
9570,Uganda,800,2002,16.33839,NA,16.33839,16.97049603
9571,Uganda,800,2003,NA,NA,14.95798277,17.99621495
9572,Uganda,800,2004,15.71306,19.37059021,15.71306,19.37059021
9573,Uganda,800,2005,NA,NA,16.42539108,21.11800063
9574,Uganda,800,2006,NA,NA,17.99299379,23.02073967
9575,Uganda,800,2007,19.94433,24.64032936,19.94433,24.64032936
9576,Uganda,800,2008,22.37343,NA,22.37343,25.39755775
9577,Uganda,800,2009,NA,NA,21.33417714,26.00122815
9578,Uganda,800,2010,NA,NA,21.18886564,26.82015005
9579,Uganda,800,2011,NA,NA,21.08797609,27.81499311
9580,Uganda,800,2012,NA,NA,21.97545158,29.36701908
9581,Uganda,800,2013,NA,NA,22.47200143,30.6477679
9582,Uganda,800,2014,NA,NA,24.93086613,32.3799352
9583,Uganda,800,2015,NA,NA,26.41925906,34.59892266
9584,Uganda,800,2016,NA,NA,27.48090419,33.5224637
9585,Uganda,800,2017,NA,NA,27.14838297,36.30823077
9586,Uganda,800,2018,NA,NA,28.15404189,37.32743919
9587,Uganda,800,2019,NA,NA,29.18497906,35.73218034
9588,Uganda,800,2020,NA,NA,29.99068223,37.81917424
9589,Ukraine,804,1970,NA,NA,78.69802013,82.40867554
9590,Ukraine,804,1971,NA,NA,77.07212657,85.07266115
9591,Ukraine,804,1972,NA,NA,76.68938954,86.64506304
9592,Ukraine,804,1973,NA,NA,77.20874315,87.20384266
9593,Ukraine,804,1974,NA,NA,77.76486613,90.12745985
9594,Ukraine,804,1975,NA,NA,80.13287415,89.41479527
9595,Ukraine,804,1976,NA,NA,79.74359618,91.30361168
9596,Ukraine,804,1977,NA,NA,79.17820594,92.82565556
9597,Ukraine,804,1978,NA,NA,81.29612838,93.12697549
9598,Ukraine,804,1979,NA,NA,82.64207176,95.75356473
9599,Ukraine,804,1980,NA,NA,83.9016534,95.6358689
9600,Ukraine,804,1981,NA,97.34493256,85.15781102,97.34493256
9601,Ukraine,804,1982,NA,97.82849121,86.54581169,97.82849121
9602,Ukraine,804,1983,NA,98.64328766,86.86791615,98.64328766
9603,Ukraine,804,1984,NA,98.11965179,88.11405872,98.11965179
9604,Ukraine,804,1985,NA,97.45137024,88.19495062,97.45137024
9605,Ukraine,804,1986,NA,96.81548309,87.19592405,96.81548309
9606,Ukraine,804,1987,NA,NA,86.03055536,95.99099454
9607,Ukraine,804,1988,NA,95.87863922,86.10503915,95.87863922
9608,Ukraine,804,1989,NA,NA,85.23166041,94.56864533
9609,Ukraine,804,1990,NA,93.80442047,84.88468068,93.80442047
9610,Ukraine,804,1991,NA,92.2248764,83.90261352,92.2248764
9611,Ukraine,804,1992,NA,91.0639801,82.51683858,91.0639801
9612,Ukraine,804,1993,NA,89.93164063,80.14433875,89.93164063
9613,Ukraine,804,1994,NA,89.87982178,80.811478,89.87982178
9614,Ukraine,804,1995,NA,NA,81.761644,91.75694527
9615,Ukraine,804,1996,NA,NA,83.01729279,93.92770126
9616,Ukraine,804,1997,NA,NA,84.20691147,95.35560695
9617,Ukraine,804,1998,NA,NA,87.79985381,97.57979015
9618,Ukraine,804,1999,NA,100.2442017,90.91512793,100.2442017
9619,Ukraine,804,2000,93.57133,102.056488,93.57133,102.056488
9620,Ukraine,804,2001,94.6328,103.2015915,94.6328,103.2015915
9621,Ukraine,804,2002,90.48178,103.7610474,90.48178,103.7610474
9622,Ukraine,804,2003,91.04401,104.3127823,91.04401,104.3127823
9623,Ukraine,804,2004,90.22745,100.3053818,90.22745,100.3053818
9624,Ukraine,804,2005,85.67247,95.59757233,85.67247,95.59757233
9625,Ukraine,804,2006,86.92265,96.84503937,86.92265,96.84503937
9626,Ukraine,804,2007,86.76809,96.75440979,86.76809,96.75440979
9627,Ukraine,804,2008,86.4859,96.1399231,86.4859,96.1399231
9628,Ukraine,804,2009,85.75843,95.31819916,85.75843,95.31819916
9629,Ukraine,804,2010,85.99148,95.57578278,85.99148,95.57578278
9630,Ukraine,804,2011,84.20284,93.50324249,84.20284,93.50324249
9631,Ukraine,804,2012,84.48572,96.44418335,84.48572,96.44418335
9632,Ukraine,804,2013,85.02414,96.52194214,85.02414,96.52194214
9633,Ukraine,804,2014,85.67634,95.99926758,85.67634,95.99926758
9634,Ukraine,804,2015,NA,NA,84.80126689,96.79740805
9635,Ukraine,804,2016,NA,NA,86.2931822,96.75333978
9636,Ukraine,804,2017,NA,NA,86.2999162,97.01921557
9637,Ukraine,804,2018,NA,NA,86.23269474,96.40097797
9638,Ukraine,804,2019,NA,NA,86.52430022,94.71318232
9639,Ukraine,804,2020,NA,NA,86.99243623,97.18877213
9640,Uruguay,858,1970,NA,58.7690506,50.21999275,58.7690506
9641,Uruguay,858,1971,NA,60.0062294,46.68492211,60.0062294
9642,Uruguay,858,1972,NA,62.32268906,44.30085489,62.32268906
9643,Uruguay,858,1973,NA,64.02468109,44.51972067,64.02468109
9644,Uruguay,858,1974,NA,63.43592834,44.10314558,63.43592834
9645,Uruguay,858,1975,NA,60.54821014,42.43910702,60.54821014
9646,Uruguay,858,1976,NA,61.09830093,42.72524782,61.09830093
9647,Uruguay,858,1977,NA,60.04405975,43.21143152,60.04405975
9648,Uruguay,858,1978,NA,58.89017105,41.64331805,58.89017105
9649,Uruguay,858,1979,NA,58.38478088,41.16319922,58.38478088
9650,Uruguay,858,1980,NA,NA,43.84104135,61.91278236
9651,Uruguay,858,1981,NA,65.39836884,46.14415909,65.39836884
9652,Uruguay,858,1982,NA,66.35997772,48.35750485,66.35997772
9653,Uruguay,858,1983,NA,68.74403381,50.90637005,68.74403381
9654,Uruguay,858,1984,56.16876,71.21942139,56.16876,71.21942139
9655,Uruguay,858,1985,NA,71.91191864,55.33351922,71.91191864
9656,Uruguay,858,1986,NA,73.62245941,55.50338086,73.62245941
9657,Uruguay,858,1987,NA,73.65010834,56.31667525,73.65010834
9658,Uruguay,858,1988,NA,76.74474335,58.13787213,76.74474335
9659,Uruguay,858,1989,NA,78.48153687,58.4983975,78.48153687
9660,Uruguay,858,1990,NA,81.28038788,60.73626349,81.28038788
9661,Uruguay,858,1991,NA,83.91847229,63.53851849,83.91847229
9662,Uruguay,858,1992,NA,82.65080261,63.9098817,82.65080261
9663,Uruguay,858,1993,NA,81.22093201,64.14554467,81.22093201
9664,Uruguay,858,1994,NA,80.94806671,63.1669953,80.94806671
9665,Uruguay,858,1995,NA,82.45626831,63.96849318,82.45626831
9666,Uruguay,858,1996,NA,85.8451767,65.57355956,85.8451767
9667,Uruguay,858,1997,NA,NA,65.96683682,86.20462719
9668,Uruguay,858,1998,NA,89.1337738,68.92592316,89.1337738
9669,Uruguay,858,1999,NA,92.08851624,70.70158077,92.08851624
9670,Uruguay,858,2000,NA,98.22862244,74.98715715,98.22862244
9671,Uruguay,858,2001,NA,101.5778275,78.8811141,101.5778275
9672,Uruguay,858,2002,NA,106.1133194,79.8154145,106.1133194
9673,Uruguay,858,2003,NA,109.1384583,81.59929628,109.1384583
9674,Uruguay,858,2004,NA,106.989769,79.54671944,106.989769
9675,Uruguay,858,2005,NA,101.2373962,78.59400965,101.2373962
9676,Uruguay,858,2006,NA,100.8624115,76.8386243,100.8624115
9677,Uruguay,858,2007,67.65482,91.89228058,67.65482,91.89228058
9678,Uruguay,858,2008,69.47614,87.76004028,69.47614,87.76004028
9679,Uruguay,858,2009,71.36421,90.19232941,71.36421,90.19232941
9680,Uruguay,858,2010,NA,101.1993484,74.18914465,101.1993484
9681,Uruguay,858,2011,73.45892,105.427803,73.45892,105.427803
9682,Uruguay,858,2012,74.70228,107.6001282,74.70228,107.6001282
9683,Uruguay,858,2013,NA,109.451622,76.72652679,109.451622
9684,Uruguay,858,2014,76.6716,110.9885635,76.6716,110.9885635
9685,Uruguay,858,2015,81.60692,112.1294785,81.60692,112.1294785
9686,Uruguay,858,2016,83.27916,115.9551163,83.27916,115.9551163
9687,Uruguay,858,2017,88.21273,120.2243118,88.21273,120.2243118
9688,Uruguay,858,2018,NA,121.176239,86.26955476,121.176239
9689,Uruguay,858,2019,NA,NA,85.7927765,120.4671763
9690,Uruguay,858,2020,NA,NA,84.39660451,121.3289544
9691,United States,840,1970,NA,NA,78.19029478,83.07944577
9692,United States,840,1971,NA,84.0059967,76.4493569,84.0059967
9693,United States,840,1972,NA,85.02945709,76.44136021,85.02945709
9694,United States,840,1973,NA,NA,76.6265071,86.14350159
9695,United States,840,1974,NA,85.37796783,77.24312941,85.37796783
9696,United States,840,1975,NA,85.431633,77.69102784,85.431633
9697,United States,840,1976,NA,85.6479187,77.32777992,85.6479187
9698,United States,840,1977,NA,85.74965668,77.43481189,85.74965668
9699,United States,840,1978,NA,85.48783112,77.90026564,85.48783112
9700,United States,840,1979,NA,78.96363831,74.46622473,78.96363831
9701,United States,840,1980,NA,91.31391907,79.30861574,91.31391907
9702,United States,840,1981,NA,89.99942017,81.41423362,89.99942017
9703,United States,840,1982,NA,93.17511749,82.01141781,93.17511749
9704,United States,840,1983,NA,93.24878693,82.77642086,93.24878693
9705,United States,840,1984,NA,95.12280273,85.95561625,95.12280273
9706,United States,840,1985,NA,94.02478027,85.65367429,94.02478027
9707,United States,840,1986,NA,94.96923065,87.0555767,94.96923065
9708,United States,840,1987,NA,95.21315002,86.89781655,95.21315002
9709,United States,840,1988,NA,NA,86.50828995,93.78556738
9710,United States,840,1989,NA,NA,86.28937389,93.4126071
9711,United States,840,1990,NA,91.48178101,86.03600387,91.48178101
9712,United States,840,1991,NA,91.532547,83.81367418,91.532547
9713,United States,840,1992,NA,NA,83.71102422,93.6331359
9714,United States,840,1993,NA,96.49262238,86.75979279,96.49262238
9715,United States,840,1994,NA,97.86335754,87.26333292,97.86335754
9716,United States,840,1995,NA,96.67398834,87.59783965,96.67398834
9717,United States,840,1996,NA,96.54429626,88.6080103,96.54429626
9718,United States,840,1997,NA,NA,88.16363549,96.27566539
9719,United States,840,1998,NA,96.46502686,88.03910283,96.46502686
9720,United States,840,1999,NA,94.39196014,86.6988446,94.39196014
9721,United States,840,2000,NA,94.04963684,86.25393505,94.04963684
9722,United States,840,2001,NA,95.15113068,87.72265882,95.15113068
9723,United States,840,2002,NA,94.38052368,87.99339677,94.38052368
9724,United States,840,2003,NA,95.05544281,87.48407822,95.05544281
9725,United States,840,2004,NA,95.11338806,88.25732599,95.11338806
9726,United States,840,2005,89.34377,95.0524826,89.34377,95.0524826
9727,United States,840,2006,NA,94.73130035,88.55689195,94.73130035
9728,United States,840,2007,NA,95.07885742,87.94171474,95.07885742
9729,United States,840,2008,NA,94.98499298,87.67696696,94.98499298
9730,United States,840,2009,NA,95.22325897,87.35438149,95.22325897
9731,United States,840,2010,88.38466,94.84593964,88.38466,94.84593964
9732,United States,840,2011,89.75284,95.99382019,89.75284,95.99382019
9733,United States,840,2012,89.29903,96.25170898,89.29903,96.25170898
9734,United States,840,2013,89.46575,96.18649292,89.46575,96.18649292
9735,United States,840,2014,89.86874,96.92453766,89.86874,96.92453766
9736,United States,840,2015,91.27156,97.65254974,91.27156,97.65254974
9737,United States,840,2016,92.18317,98.76992798,92.18317,98.76992798
9738,United States,840,2017,92.45022,98.95233917,92.45022,98.95233917
9739,United States,840,2018,NA,99.27558136,91.74678063,99.27558136
9740,United States,840,2019,NA,NA,91.99098773,99.60616653
9741,United States,840,2020,NA,NA,91.73494536,101.5740416
9742,Uzbekistan,860,1970,NA,NA,81.8492723,89.39983577
9743,Uzbekistan,860,1971,NA,NA,82.65004796,89.29890473
9744,Uzbekistan,860,1972,NA,NA,82.09040794,91.99383885
9745,Uzbekistan,860,1973,NA,NA,84.13726063,92.45884338
9746,Uzbekistan,860,1974,NA,NA,84.100497,95.05503696
9747,Uzbekistan,860,1975,NA,NA,85.53732252,96.56300315
9748,Uzbekistan,860,1976,NA,NA,85.72470506,98.49939488
9749,Uzbekistan,860,1977,NA,NA,88.74987879,99.58315896
9750,Uzbekistan,860,1978,NA,NA,88.93611782,100.2497585
9751,Uzbekistan,860,1979,NA,NA,90.2164714,101.8776384
9752,Uzbekistan,860,1980,NA,NA,91.30467742,104.7749534
9753,Uzbekistan,860,1981,NA,106.6913986,91.56232918,106.6913986
9754,Uzbekistan,860,1982,NA,NA,92.88410253,107.2549783
9755,Uzbekistan,860,1983,NA,NA,93.78167815,108.3429965
9756,Uzbekistan,860,1984,NA,NA,92.9143604,108.4513689
9757,Uzbekistan,860,1985,NA,NA,93.63145882,108.9804766
9758,Uzbekistan,860,1986,NA,108.649292,93.96133049,108.649292
9759,Uzbekistan,860,1987,NA,NA,93.96048399,107.8431889
9760,Uzbekistan,860,1988,NA,NA,94.29472642,104.9845358
9761,Uzbekistan,860,1989,NA,103.5344391,93.8290066,103.5344391
9762,Uzbekistan,860,1990,NA,101.6693802,93.61928804,101.6693802
9763,Uzbekistan,860,1991,NA,99.47116089,92.58977063,99.47116089
9764,Uzbekistan,860,1992,NA,98.20554352,91.78701494,98.20554352
9765,Uzbekistan,860,1993,NA,94.7698822,89.58755337,94.7698822
9766,Uzbekistan,860,1994,NA,92.84886932,87.78179949,92.84886932
9767,Uzbekistan,860,1995,NA,92.87368774,86.76882192,92.87368774
9768,Uzbekistan,860,1996,NA,NA,84.90019394,92.38365952
9769,Uzbekistan,860,1997,NA,NA,83.62180414,90.4443947
9770,Uzbekistan,860,1998,NA,NA,82.5538469,88.42805115
9771,Uzbekistan,860,1999,NA,86.96692657,81.86117507,86.96692657
9772,Uzbekistan,860,2000,NA,88.11544037,81.79009307,88.11544037
9773,Uzbekistan,860,2001,NA,NA,83.82501279,91.40499602
9774,Uzbekistan,860,2002,NA,NA,85.17234325,94.91020344
9775,Uzbekistan,860,2003,NA,97.62988281,87.81740701,97.62988281
9776,Uzbekistan,860,2004,NA,97.84049225,89.68969635,97.84049225
9777,Uzbekistan,860,2005,NA,88.88987732,84.6459989,88.88987732
9778,Uzbekistan,860,2006,NA,88.59335327,82.4160183,88.59335327
9779,Uzbekistan,860,2007,NA,89.61490631,83.5051124,89.61490631
9780,Uzbekistan,860,2008,NA,88.20796204,81.92655797,88.20796204
9781,Uzbekistan,860,2009,NA,89.47305298,82.87896828,89.47305298
9782,Uzbekistan,860,2010,85.91028,89.8712616,85.91028,89.8712616
9783,Uzbekistan,860,2011,86.60566,90.2158432,86.60566,90.2158432
9784,Uzbekistan,860,2012,88.29952,92.0822525,88.29952,92.0822525
9785,Uzbekistan,860,2013,88.51988,91.79508209,88.51988,91.79508209
9786,Uzbekistan,860,2014,88.07015,92.0111618,88.07015,92.0111618
9787,Uzbekistan,860,2015,88.74141,91.84593964,88.74141,91.84593964
9788,Uzbekistan,860,2016,89.80656,92.60662079,89.80656,92.60662079
9789,Uzbekistan,860,2017,90.85635,93.33635712,90.85635,93.33635712
9790,Uzbekistan,860,2018,NA,94.98806763,89.33339024,94.98806763
9791,Uzbekistan,860,2019,NA,97.41873932,89.08992553,97.41873932
9792,Uzbekistan,860,2020,NA,NA,89.37705878,97.20545628
9793,St. Vincent and the Grenadines,670,1970,NA,NA,7.023039728,19.47500984
9794,St. Vincent and the Grenadines,670,1971,NA,19.78944969,10.49529218,19.78944969
9795,St. Vincent and the Grenadines,670,1972,NA,24.62833023,13.9941715,24.62833023
9796,St. Vincent and the Grenadines,670,1973,NA,NA,17.28954509,27.0487723
9797,St. Vincent and the Grenadines,670,1974,NA,29.31509972,19.88279987,29.31509972
9798,St. Vincent and the Grenadines,670,1975,NA,27.92535019,20.98290962,27.92535019
9799,St. Vincent and the Grenadines,670,1976,NA,28.39113045,21.57689595,28.39113045
9800,St. Vincent and the Grenadines,670,1977,NA,NA,22.34924129,30.7891582
9801,St. Vincent and the Grenadines,670,1978,NA,NA,22.65689386,32.01064903
9802,St. Vincent and the Grenadines,670,1979,NA,NA,24.66627841,34.42099086
9803,St. Vincent and the Grenadines,670,1980,NA,NA,27.04975388,36.88769177
9804,St. Vincent and the Grenadines,670,1981,NA,NA,29.78292308,40.03934963
9805,St. Vincent and the Grenadines,670,1982,NA,42.57860184,33.40305515,42.57860184
9806,St. Vincent and the Grenadines,670,1983,NA,NA,34.07446831,41.54365952
9807,St. Vincent and the Grenadines,670,1984,36.89737,39.63404846,36.89737,39.63404846
9808,St. Vincent and the Grenadines,670,1985,NA,32.6599884,30.84233115,32.6599884
9809,St. Vincent and the Grenadines,670,1986,NA,35.92541885,29.86711091,35.92541885
9810,St. Vincent and the Grenadines,670,1987,NA,47.47879028,34.0688753,47.47879028
9811,St. Vincent and the Grenadines,670,1988,NA,39.75717926,32.35773309,39.75717926
9812,St. Vincent and the Grenadines,670,1989,NA,NA,34.45842329,45.37100928
9813,St. Vincent and the Grenadines,670,1990,NA,NA,38.29400965,53.15803094
9814,St. Vincent and the Grenadines,670,1991,NA,60.07061005,43.21985421,60.07061005
9815,St. Vincent and the Grenadines,670,1992,NA,NA,46.2360914,61.91532342
9816,St. Vincent and the Grenadines,670,1993,NA,NA,50.8178919,64.31646337
9817,St. Vincent and the Grenadines,670,1994,NA,NA,52.99595303,67.02947095
9818,St. Vincent and the Grenadines,670,1995,NA,NA,55.80684216,70.5962341
9819,St. Vincent and the Grenadines,670,1996,NA,NA,58.77669577,73.20150411
9820,St. Vincent and the Grenadines,670,1997,NA,NA,60.80892608,74.22982596
9821,St. Vincent and the Grenadines,670,1998,NA,NA,63.42716412,77.77680988
9822,St. Vincent and the Grenadines,670,1999,NA,NA,65.32084086,80.09710351
9823,St. Vincent and the Grenadines,670,2000,67.9226,82.50788879,67.9226,82.50788879
9824,St. Vincent and the Grenadines,670,2001,67.96428,84.58470917,67.96428,84.58470917
9825,St. Vincent and the Grenadines,670,2002,72.74333,87.61702728,72.74333,87.61702728
9826,St. Vincent and the Grenadines,670,2003,71.89572,86.22110748,71.89572,86.22110748
9827,St. Vincent and the Grenadines,670,2004,75.54589,94.21038055,75.54589,94.21038055
9828,St. Vincent and the Grenadines,670,2005,72.81704,89.4212265,72.81704,89.4212265
9829,St. Vincent and the Grenadines,670,2006,NA,NA,79.94949156,97.6278835
9830,St. Vincent and the Grenadines,670,2007,NA,104.8516464,86.19003923,104.8516464
9831,St. Vincent and the Grenadines,670,2008,91.41352,109.4799194,91.41352,109.4799194
9832,St. Vincent and the Grenadines,670,2009,89.847,110.5402298,89.847,110.5402298
9833,St. Vincent and the Grenadines,670,2010,85.59002,108.0370712,85.59002,108.0370712
9834,St. Vincent and the Grenadines,670,2011,NA,103.4264069,86.55714799,103.4264069
9835,St. Vincent and the Grenadines,670,2012,NA,101.9272232,86.37223171,101.9272232
9836,St. Vincent and the Grenadines,670,2013,85.54762,104.5358505,85.54762,104.5358505
9837,St. Vincent and the Grenadines,670,2014,87.38822,106.3007507,87.38822,106.3007507
9838,St. Vincent and the Grenadines,670,2015,84.82507,107.4255905,84.82507,107.4255905
9839,St. Vincent and the Grenadines,670,2016,89.72899,106.6856537,89.72899,106.6856537
9840,St. Vincent and the Grenadines,670,2017,90.47261,108.6251297,90.47261,108.6251297
9841,St. Vincent and the Grenadines,670,2018,89.47196,107.2264099,89.47196,107.2264099
9842,St. Vincent and the Grenadines,670,2019,NA,NA,89.52597921,107.9050499
9843,St. Vincent and the Grenadines,670,2020,NA,NA,89.62934223,108.6088213
9844,"Venezuela, RB",862,1970,NA,NA,19.21793325,31.71575404
9845,"Venezuela, RB",862,1971,24.58102,32.28099823,24.58102,32.28099823
9846,"Venezuela, RB",862,1972,26.8205,34.95428848,26.8205,34.95428848
9847,"Venezuela, RB",862,1973,NA,37.19932938,28.30293379,37.19932938
9848,"Venezuela, RB",862,1974,NA,39.19802856,30.33158004,39.19802856
9849,"Venezuela, RB",862,1975,NA,40.91159821,31.52181827,40.91159821
9850,"Venezuela, RB",862,1976,NA,44.99282837,34.16564262,44.99282837
9851,"Venezuela, RB",862,1977,NA,47.32439041,37.52241149,47.32439041
9852,"Venezuela, RB",862,1978,NA,48.36737061,39.49492249,48.36737061
9853,"Venezuela, RB",862,1979,NA,49.5418396,40.90208035,49.5418396
9854,"Venezuela, RB",862,1980,NA,50.40557861,41.98663934,50.40557861
9855,"Venezuela, RB",862,1981,NA,50.75614166,41.84100831,50.75614166
9856,"Venezuela, RB",862,1982,NA,51.18991852,41.77141883,51.18991852
9857,"Venezuela, RB",862,1983,NA,52.28799057,42.77724794,52.28799057
9858,"Venezuela, RB",862,1984,NA,52.93000031,43.65426809,52.93000031
9859,"Venezuela, RB",862,1985,NA,54.59938049,44.15385587,54.59938049
9860,"Venezuela, RB",862,1986,NA,55.66416931,43.94190574,55.66416931
9861,"Venezuela, RB",862,1987,NA,55.4185791,46.00255303,55.4185791
9862,"Venezuela, RB",862,1988,NA,55.42338943,46.1349365,55.42338943
9863,"Venezuela, RB",862,1989,NA,54.88739014,46.63714501,54.88739014
9864,"Venezuela, RB",862,1990,NA,54.91365814,45.96905806,54.91365814
9865,"Venezuela, RB",862,1991,NA,55.22172165,46.54171445,55.22172165
9866,"Venezuela, RB",862,1992,NA,56.14923859,46.32948498,56.14923859
9867,"Venezuela, RB",862,1993,NA,56.69244003,46.63294333,56.69244003
9868,"Venezuela, RB",862,1994,NA,NA,47.32192693,57.06308137
9869,"Venezuela, RB",862,1995,NA,NA,47.88859446,57.00767384
9870,"Venezuela, RB",862,1996,NA,NA,47.35607662,57.16304684
9871,"Venezuela, RB",862,1997,NA,NA,47.98778557,57.79163823
9872,"Venezuela, RB",862,1998,NA,NA,48.73409074,57.03103296
9873,"Venezuela, RB",862,1999,48.53344,57.49821091,48.53344,57.49821091
9874,"Venezuela, RB",862,2000,51.45313,60.46075058,51.45313,60.46075058
9875,"Venezuela, RB",862,2001,54.80014,64.41446686,54.80014,64.41446686
9876,"Venezuela, RB",862,2002,57.32278,68.38725281,57.32278,68.38725281
9877,"Venezuela, RB",862,2003,58.95968,69.57939911,58.95968,69.57939911
9878,"Venezuela, RB",862,2004,61.33545,72.19078827,61.33545,72.19078827
9879,"Venezuela, RB",862,2005,63.14279,74.59802246,63.14279,74.59802246
9880,"Venezuela, RB",862,2006,66.58989,77.28791809,66.58989,77.28791809
9881,"Venezuela, RB",862,2007,68.83938,79.8732605,68.83938,79.8732605
9882,"Venezuela, RB",862,2008,69.97967,81.69454193,69.97967,81.69454193
9883,"Venezuela, RB",862,2009,71.68989,82.70381165,71.68989,82.70381165
9884,"Venezuela, RB",862,2010,71.94629,82.71372986,71.94629,82.71372986
9885,"Venezuela, RB",862,2011,73.03338,83.74642944,73.03338,83.74642944
9886,"Venezuela, RB",862,2012,74.79369,85.8901062,74.79369,85.8901062
9887,"Venezuela, RB",862,2013,75.07477,93.44113922,75.07477,93.44113922
9888,"Venezuela, RB",862,2014,75.72595,92.75810242,75.72595,92.75810242
9889,"Venezuela, RB",862,2015,74.55316,91.02732086,74.55316,91.02732086
9890,"Venezuela, RB",862,2016,73.3043,87.93421173,73.3043,87.93421173
9891,"Venezuela, RB",862,2017,73.24477,88.07701874,73.24477,88.07701874
9892,"Venezuela, RB",862,2018,NA,NA,75.4276762,88.52554261
9893,"Venezuela, RB",862,2019,NA,NA,77.261151,89.38321491
9894,"Venezuela, RB",862,2020,NA,NA,79.32545149,90.85597903
9895,British Virgin Islands,92,1970,NA,NA,77.47985172,93.07233969
9896,British Virgin Islands,92,1971,NA,93.81778717,75.8905794,93.81778717
9897,British Virgin Islands,92,1972,NA,91.10397339,74.00048664,91.10397339
9898,British Virgin Islands,92,1973,NA,77.92887115,67.1411201,77.92887115
9899,British Virgin Islands,92,1974,NA,79.47686005,63.24282451,79.47686005
9900,British Virgin Islands,92,1975,NA,76.09942627,59.36945405,76.09942627
9901,British Virgin Islands,92,1976,NA,74.09747314,57.24978781,74.09747314
9902,British Virgin Islands,92,1977,NA,NA,55.35480301,70.58113788
9903,British Virgin Islands,92,1978,NA,NA,51.88703752,67.83189365
9904,British Virgin Islands,92,1979,NA,64.65448761,48.42763389,64.65448761
9905,British Virgin Islands,92,1980,NA,NA,46.11355307,62.67324494
9906,British Virgin Islands,92,1981,NA,62.18553162,44.78524538,62.18553162
9907,British Virgin Islands,92,1982,NA,NA,48.51122383,73.52361296
9908,British Virgin Islands,92,1983,NA,NA,55.98583986,86.21303908
9909,British Virgin Islands,92,1984,NA,98.95288086,66.00960099,98.95288086
9910,British Virgin Islands,92,1985,61.23216,80.99173737,61.23216,80.99173737
9911,British Virgin Islands,92,1986,NA,NA,62.96698635,83.51165963
9912,British Virgin Islands,92,1987,NA,NA,65.50941591,87.65048798
9913,British Virgin Islands,92,1988,NA,NA,66.89720463,90.52771275
9914,British Virgin Islands,92,1989,NA,NA,68.35182521,92.61595993
9915,British Virgin Islands,92,1990,NA,94.47322845,69.6668037,94.47322845
9916,British Virgin Islands,92,1991,NA,94.05857849,70.80980506,94.05857849
9917,British Virgin Islands,92,1992,66.84783,88.04347992,66.84783,88.04347992
9918,British Virgin Islands,92,1993,NA,NA,68.07645295,91.56683548
9919,British Virgin Islands,92,1994,69.62751,93.76790619,69.62751,93.76790619
9920,British Virgin Islands,92,1995,NA,NA,72.10428519,96.72927876
9921,British Virgin Islands,92,1996,NA,NA,74.77401253,98.44990575
9922,British Virgin Islands,92,1997,NA,NA,77.00467589,99.47205102
9923,British Virgin Islands,92,1998,NA,NA,77.25204617,101.1128209
9924,British Virgin Islands,92,1999,77.33152,102.8590927,77.33152,102.8590927
9925,British Virgin Islands,92,2000,79.56919,98.75978851,79.56919,98.75978851
9926,British Virgin Islands,92,2001,81.45613,97.19975281,81.45613,97.19975281
9927,British Virgin Islands,92,2002,NA,97.91026306,80.14221272,97.91026306
9928,British Virgin Islands,92,2003,NA,100.5541916,81.03011884,100.5541916
9929,British Virgin Islands,92,2004,NA,105.9590302,81.3987277,105.9590302
9930,British Virgin Islands,92,2005,NA,117.3316727,81.78414767,117.3316727
9931,British Virgin Islands,92,2006,NA,121.5260468,81.54057372,121.5260468
9932,British Virgin Islands,92,2007,NA,114.4133377,81.14043946,114.4133377
9933,British Virgin Islands,92,2008,NA,NA,81.69461507,110.9186331
9934,British Virgin Islands,92,2009,NA,106.9383316,80.96448952,106.9383316
9935,British Virgin Islands,92,2010,NA,108.0980301,81.29369305,108.0980301
9936,British Virgin Islands,92,2011,80.07246,99.5341568,80.07246,99.5341568
9937,British Virgin Islands,92,2012,80.17795,96.63865662,80.17795,96.63865662
9938,British Virgin Islands,92,2013,79.1587,94.50286865,79.1587,94.50286865
9939,British Virgin Islands,92,2014,79.13165,92.76377106,79.13165,92.76377106
9940,British Virgin Islands,92,2015,79.98163,93.06703186,79.98163,93.06703186
9941,British Virgin Islands,92,2016,78.12074,92.3286438,78.12074,92.3286438
9942,British Virgin Islands,92,2017,68.10811,101.5765762,68.10811,101.5765762
9943,British Virgin Islands,92,2018,NA,78.29036713,64.23682607,78.29036713
9944,British Virgin Islands,92,2019,NA,NA,61.93899587,79.11069738
9945,British Virgin Islands,92,2020,NA,NA,61.00669456,80.46375411
9946,Vietnam,704,1970,NA,NA,22.39283968,32.58663569
9947,Vietnam,704,1971,NA,NA,25.73175298,34.09656295
9948,Vietnam,704,1972,NA,NA,26.40855406,35.0417978
9949,Vietnam,704,1973,NA,NA,27.52689542,34.60126992
9950,Vietnam,704,1974,NA,NA,27.7322742,33.32441719
9951,Vietnam,704,1975,NA,NA,29.5962109,34.2661603
9952,Vietnam,704,1976,NA,35.89334106,31.64271087,35.89334106
9953,Vietnam,704,1977,35.77421,37.75392914,35.77421,37.75392914
9954,Vietnam,704,1978,NA,NA,34.12032467,38.63724683
9955,Vietnam,704,1979,NA,NA,33.92275017,41.3612499
9956,Vietnam,704,1980,NA,43.45309067,34.53618325,43.45309067
9957,Vietnam,704,1981,NA,NA,34.83772411,42.63344622
9958,Vietnam,704,1982,NA,NA,34.19534804,42.38498888
9959,Vietnam,704,1983,NA,NA,34.92646008,41.18702712
9960,Vietnam,704,1984,NA,NA,33.44009365,38.08576283
9961,Vietnam,704,1985,NA,NA,33.1383916,37.30799446
9962,Vietnam,704,1986,NA,NA,32.11485374,38.69950858
9963,Vietnam,704,1987,NA,NA,31.22342503,36.11226306
9964,Vietnam,704,1988,NA,NA,30.11477117,35.19001001
9965,Vietnam,704,1989,NA,NA,29.26328365,34.94312411
9966,Vietnam,704,1990,NA,34.903759,29.30470881,34.903759
9967,Vietnam,704,1991,NA,NA,30.9058894,38.13760688
9968,Vietnam,704,1992,NA,NA,32.42832731,40.73975711
9969,Vietnam,704,1993,NA,NA,34.57128966,44.19417958
9970,Vietnam,704,1994,NA,NA,36.83299731,48.32273415
9971,Vietnam,704,1995,NA,NA,39.17419792,50.47004262
9972,Vietnam,704,1996,NA,NA,40.77484579,52.83143309
9973,Vietnam,704,1997,NA,NA,43.31507852,55.76219512
9974,Vietnam,704,1998,NA,58.26018143,45.9518639,58.26018143
9975,Vietnam,704,1999,NA,NA,47.9172298,58.91468122
9976,Vietnam,704,2000,NA,NA,48.63486672,60.59696009
9977,Vietnam,704,2001,NA,NA,50.74137355,61.16340063
9978,Vietnam,704,2002,NA,NA,52.37544937,62.29154718
9979,Vietnam,704,2003,NA,NA,54.26054225,62.21201033
9980,Vietnam,704,2004,NA,NA,52.66882726,65.00787268
9981,Vietnam,704,2005,NA,NA,55.60267672,66.75151389
9982,Vietnam,704,2006,NA,NA,55.54467845,66.00497679
9983,Vietnam,704,2007,NA,NA,55.6573054,66.88555092
9984,Vietnam,704,2008,NA,NA,56.11565829,68.7951904
9985,Vietnam,704,2009,NA,NA,57.24961901,68.4648987
9986,Vietnam,704,2010,NA,NA,57.78291747,67.45638442
9987,Vietnam,704,2011,NA,NA,58.05043626,67.43881274
9988,Vietnam,704,2012,NA,NA,59.63179197,69.46482562
9989,Vietnam,704,2013,NA,NA,60.42435981,70.95629609
9990,Vietnam,704,2014,NA,NA,60.82325159,71.48947714
9991,Vietnam,704,2015,NA,NA,62.85571905,72.99776231
9992,Vietnam,704,2016,NA,NA,63.78997588,75.15149332
9993,Vietnam,704,2017,NA,NA,64.29763235,76.15914409
9994,Vietnam,704,2018,NA,NA,67.71818154,76.93738614
9995,Vietnam,704,2019,NA,NA,67.79787186,76.35575709
9996,Vietnam,704,2020,NA,NA,67.17540855,78.1136585
9997,Vanuatu,548,1970,NA,5.77489996,2.544389589,5.77489996
9998,Vanuatu,548,1971,NA,6.221210003,3.762641063,6.221210003
9999,Vanuatu,548,1972,NA,6.687139988,4.413359468,6.687139988
10000,Vanuatu,548,1973,NA,7.153180122,5.754870404,7.153180122
10001,Vanuatu,548,1974,NA,8.175510406,5.900521834,8.175510406
10002,Vanuatu,548,1975,NA,9.115690231,6.57003013,9.115690231
10003,Vanuatu,548,1976,NA,10.45003033,7.662325098,10.45003033
10004,Vanuatu,548,1977,NA,12.0394001,8.815527649,12.0394001
10005,Vanuatu,548,1978,NA,12.55634975,9.733588952,12.55634975
10006,Vanuatu,548,1979,NA,NA,9.521876424,12.78550453
10007,Vanuatu,548,1980,NA,12.65783024,10.09119269,12.65783024
10008,Vanuatu,548,1981,NA,12.79934025,10.24347521,12.79934025
10009,Vanuatu,548,1982,NA,NA,10.46736831,13.59452682
10010,Vanuatu,548,1983,NA,14.68817997,11.16235929,14.68817997
10011,Vanuatu,548,1984,NA,NA,11.29011139,15.15936402
10012,Vanuatu,548,1985,NA,NA,11.1209365,15.43859873
10013,Vanuatu,548,1986,NA,NA,11.42936334,15.1341908
10014,Vanuatu,548,1987,NA,NA,12.76611465,15.28776286
10015,Vanuatu,548,1988,NA,NA,13.3749265,16.1226222
10016,Vanuatu,548,1989,14.16682,15.23882961,14.16682,15.23882961
10017,Vanuatu,548,1990,NA,NA,14.82068845,16.71425638
10018,Vanuatu,548,1991,16.71118,17.73707962,16.71118,17.73707962
10019,Vanuatu,548,1992,NA,NA,16.97667646,19.55219884
10020,Vanuatu,548,1993,NA,NA,16.24220668,20.41730776
10021,Vanuatu,548,1994,NA,NA,17.89601037,22.9852437
10022,Vanuatu,548,1995,NA,NA,18.80318972,25.63952856
10023,Vanuatu,548,1996,NA,NA,20.42295783,25.62388692
10024,Vanuatu,548,1997,NA,NA,22.934831,27.58124324
10025,Vanuatu,548,1998,NA,NA,25.73562856,29.2715956
10026,Vanuatu,548,1999,29.69092,30.29762077,29.69092,30.29762077
10027,Vanuatu,548,2000,33.31785,34.66170883,33.31785,34.66170883
10028,Vanuatu,548,2001,34.33416,35.72269058,34.33416,35.72269058
10029,Vanuatu,548,2002,38.01188,39.54713058,38.01188,39.54713058
10030,Vanuatu,548,2003,38.3202,40.34037018,38.3202,40.34037018
10031,Vanuatu,548,2004,40.60926,42.75033188,40.60926,42.75033188
10032,Vanuatu,548,2005,NA,NA,39.7868364,47.06659387
10033,Vanuatu,548,2006,NA,NA,41.12212404,48.93884619
10034,Vanuatu,548,2007,NA,NA,42.41535906,52.154796
10035,Vanuatu,548,2008,NA,NA,44.34029763,54.92607357
10036,Vanuatu,548,2009,NA,NA,48.22782492,56.95532747
10037,Vanuatu,548,2010,51.60029,59.53269958,51.60029,59.53269958
10038,Vanuatu,548,2011,NA,NA,51.06066078,58.42023887
10039,Vanuatu,548,2012,NA,NA,50.94867747,58.94666335
10040,Vanuatu,548,2013,NA,NA,49.32004108,56.32525522
10041,Vanuatu,548,2014,NA,NA,49.44518677,54.89193544
10042,Vanuatu,548,2015,48.94452,54.20476913,48.94452,54.20476913
10043,Vanuatu,548,2016,NA,NA,48.75303588,54.98525245
10044,Vanuatu,548,2017,NA,NA,48.51026172,57.16179463
10045,Vanuatu,548,2018,NA,NA,47.77419583,58.15579684
10046,Vanuatu,548,2019,NA,NA,49.80051834,59.66737303
10047,Vanuatu,548,2020,NA,NA,53.51502181,61.27452179
10048,Samoa,882,1970,NA,56.02999878,50.10089233,56.02999878
10049,Samoa,882,1971,NA,NA,47.42599429,55.12242271
10050,Samoa,882,1972,NA,NA,45.45417276,55.56274363
10051,Samoa,882,1973,NA,54.11463165,44.94839407,54.11463165
10052,Samoa,882,1974,NA,NA,46.74200269,59.90209738
10053,Samoa,882,1975,NA,65.88085175,51.38797593,65.88085175
10054,Samoa,882,1976,NA,67.17344666,52.24105364,67.17344666
10055,Samoa,882,1977,NA,70.20320129,54.88211632,70.20320129
10056,Samoa,882,1978,NA,70.7798996,57.67400683,70.7798996
10057,Samoa,882,1979,NA,71.89354706,58.69249187,71.89354706
10058,Samoa,882,1980,NA,76.01445007,61.30872444,76.01445007
10059,Samoa,882,1981,NA,76.73468018,63.59001502,76.73468018
10060,Samoa,882,1982,NA,82.79267883,65.7554442,82.79267883
10061,Samoa,882,1983,NA,NA,68.53263361,81.98849402
10062,Samoa,882,1984,NA,NA,69.6140948,82.29898032
10063,Samoa,882,1985,NA,NA,69.53284802,81.86823574
10064,Samoa,882,1986,NA,81.5249176,68.83835977,81.5249176
10065,Samoa,882,1987,NA,NA,68.65936211,81.27258187
10066,Samoa,882,1988,NA,NA,68.33968794,81.65408304
10067,Samoa,882,1989,NA,NA,68.05289621,80.4668249
10068,Samoa,882,1990,NA,NA,67.42486176,79.51917677
10069,Samoa,882,1991,NA,NA,66.04845534,79.66143229
10070,Samoa,882,1992,NA,NA,62.77115824,78.0330268
10071,Samoa,882,1993,NA,NA,58.81786388,77.56089428
10072,Samoa,882,1994,NA,76.49453735,52.54350505,76.49453735
10073,Samoa,882,1995,40.86395,75.89415741,40.86395,75.89415741
10074,Samoa,882,1996,NA,74.4161377,52.59173207,74.4161377
10075,Samoa,882,1997,NA,78.00824738,61.55278548,78.00824738
10076,Samoa,882,1998,68.49613,77.91615295,68.49613,77.91615295
10077,Samoa,882,1999,71.07261,78.99459076,71.07261,78.99459076
10078,Samoa,882,2000,64.55151,78.48042297,64.55151,78.48042297
10079,Samoa,882,2001,65.82802,80.42706299,65.82802,80.42706299
10080,Samoa,882,2002,NA,81.53352356,67.4768951,81.53352356
10081,Samoa,882,2003,NA,83.75759888,69.73751334,83.75759888
10082,Samoa,882,2004,NA,83.63482666,71.54098605,83.63482666
10083,Samoa,882,2005,NA,82.9704895,71.69040818,82.9704895
10084,Samoa,882,2006,NA,83.7338562,73.3372445,83.7338562
10085,Samoa,882,2007,NA,83.82845306,73.16191808,83.82845306
10086,Samoa,882,2008,NA,NA,75.11970218,84.44591453
10087,Samoa,882,2009,79.78155,85.99012756,79.78155,85.99012756
10088,Samoa,882,2010,80.53411,87.66226959,80.53411,87.66226959
10089,Samoa,882,2011,81.10508,87.5593338,81.10508,87.5593338
10090,Samoa,882,2012,82.18894,88.42920685,82.18894,88.42920685
10091,Samoa,882,2013,NA,NA,82.9706972,90.71830304
10092,Samoa,882,2014,85.97104,93.86634064,85.97104,93.86634064
10093,Samoa,882,2015,85.50756,94.03806305,85.50756,94.03806305
10094,Samoa,882,2016,85.51776,93.25814056,85.51776,93.25814056
10095,Samoa,882,2017,NA,NA,83.49631831,94.25882326
10096,Samoa,882,2018,NA,NA,83.52334466,95.52397621
10097,Samoa,882,2019,NA,NA,83.23381103,96.45739977
10098,Samoa,882,2020,NA,NA,83.4525528,98.43610855
10099,"Yemen, Rep.",887,1970,NA,NA,10.16971934,28.59353673
10100,"Yemen, Rep.",887,1971,NA,NA,17.93515731,29.73488707
10101,"Yemen, Rep.",887,1972,NA,NA,20.24199744,29.12513038
10102,"Yemen, Rep.",887,1973,NA,NA,22.15128329,29.72732686
10103,"Yemen, Rep.",887,1974,NA,NA,22.29217901,28.83296833
10104,"Yemen, Rep.",887,1975,NA,NA,22.37026612,28.37401161
10105,"Yemen, Rep.",887,1976,NA,NA,21.78892679,28.95560615
10106,"Yemen, Rep.",887,1977,NA,NA,22.5074898,31.32707864
10107,"Yemen, Rep.",887,1978,NA,NA,23.69549441,31.59679041
10108,"Yemen, Rep.",887,1979,NA,NA,25.19406196,31.28571391
10109,"Yemen, Rep.",887,1980,NA,NA,25.07294365,31.8815565
10110,"Yemen, Rep.",887,1981,NA,NA,27.42980896,35.03903697
10111,"Yemen, Rep.",887,1982,NA,NA,28.74763732,37.41946345
10112,"Yemen, Rep.",887,1983,NA,NA,28.75863637,35.7525841
10113,"Yemen, Rep.",887,1984,NA,NA,29.14309205,37.14994278
10114,"Yemen, Rep.",887,1985,NA,NA,30.20262522,36.10787674
10115,"Yemen, Rep.",887,1986,NA,NA,30.05633341,35.48501208
10116,"Yemen, Rep.",887,1987,NA,NA,29.43074559,35.33957932
10117,"Yemen, Rep.",887,1988,NA,NA,30.04579527,38.43598595
10118,"Yemen, Rep.",887,1989,NA,NA,29.72780572,37.96116704
10119,"Yemen, Rep.",887,1990,NA,NA,29.09256689,37.81274822
10120,"Yemen, Rep.",887,1991,NA,NA,31.17307373,38.76378286
10121,"Yemen, Rep.",887,1992,NA,NA,31.84721775,39.38334578
10122,"Yemen, Rep.",887,1993,NA,NA,32.01024693,38.87240713
10123,"Yemen, Rep.",887,1994,NA,NA,32.93806958,40.28476478
10124,"Yemen, Rep.",887,1995,NA,NA,32.65266972,39.72678616
10125,"Yemen, Rep.",887,1996,NA,NA,32.36697858,41.28513354
10126,"Yemen, Rep.",887,1997,NA,NA,32.93500882,42.40375328
10127,"Yemen, Rep.",887,1998,NA,NA,33.90343142,43.27766632
10128,"Yemen, Rep.",887,1999,33.4825,43.07249832,33.4825,43.07249832
10129,"Yemen, Rep.",887,2000,NA,NA,35.90236176,44.80089448
10130,"Yemen, Rep.",887,2001,NA,47.17221069,37.03008337,47.17221069
10131,"Yemen, Rep.",887,2002,NA,NA,39.31430368,47.04345787
10132,"Yemen, Rep.",887,2003,NA,47.51480865,39.9448272,47.51480865
10133,"Yemen, Rep.",887,2004,NA,48.05286026,40.18520696,48.05286026
10134,"Yemen, Rep.",887,2005,NA,46.44696045,39.12552506,46.44696045
10135,"Yemen, Rep.",887,2006,NA,NA,38.59366889,45.44548984
10136,"Yemen, Rep.",887,2007,NA,NA,38.39544932,44.50321115
10137,"Yemen, Rep.",887,2008,NA,43.01620865,37.99178326,43.01620865
10138,"Yemen, Rep.",887,2009,NA,NA,37.63717952,43.90725193
10139,"Yemen, Rep.",887,2010,39.72381,44.08377075,39.72381,44.08377075
10140,"Yemen, Rep.",887,2011,NA,46.16090012,40.11888014,46.16090012
10141,"Yemen, Rep.",887,2012,42.33233,46.91278076,42.33233,46.91278076
10142,"Yemen, Rep.",887,2013,43.7515,49.27725983,43.7515,49.27725983
10143,"Yemen, Rep.",887,2014,NA,NA,44.00168827,50.48275377
10144,"Yemen, Rep.",887,2015,NA,NA,45.32668281,50.81215675
10145,"Yemen, Rep.",887,2016,47.59088,51.58068085,47.59088,51.58068085
10146,"Yemen, Rep.",887,2017,NA,NA,45.9815517,53.39081823
10147,"Yemen, Rep.",887,2018,NA,NA,45.30365211,53.52785922
10148,"Yemen, Rep.",887,2019,NA,NA,45.87092567,55.38129804
10149,"Yemen, Rep.",887,2020,NA,NA,45.84128102,54.40916445
10150,South Africa,710,1970,NA,NA,27.66203721,45.20512534
10151,South Africa,710,1971,NA,NA,28.93301662,44.8845182
10152,South Africa,710,1972,NA,NA,27.14906483,46.2513493
10153,South Africa,710,1973,NA,NA,28.69273866,48.21856634
10154,South Africa,710,1974,NA,NA,29.3427035,50.14741373
10155,South Africa,710,1975,NA,NA,28.98209611,49.72320849
10156,South Africa,710,1976,NA,NA,31.67991944,50.22170394
10157,South Africa,710,1977,NA,NA,31.58504022,49.40662817
10158,South Africa,710,1978,NA,NA,33.42493661,50.09051239
10159,South Africa,710,1979,NA,NA,33.87953975,51.40203585
10160,South Africa,710,1980,NA,NA,34.12450506,53.38585875
10161,South Africa,710,1981,NA,NA,34.78805264,54.72240561
10162,South Africa,710,1982,NA,NA,37.0258096,54.95684652
10163,South Africa,710,1983,NA,NA,36.47174042,57.64001097
10164,South Africa,710,1984,NA,NA,37.91546582,59.71630486
10165,South Africa,710,1985,NA,NA,40.04909714,59.73537407
10166,South Africa,710,1986,NA,NA,40.81353447,63.06071517
10167,South Africa,710,1987,NA,NA,41.9787566,63.78534727
10168,South Africa,710,1988,NA,NA,43.57859032,63.86265364
10169,South Africa,710,1989,NA,65.51931763,45.14545728,65.51931763
10170,South Africa,710,1990,NA,68.88433838,46.75802539,68.88433838
10171,South Africa,710,1991,NA,72.31453705,49.11432178,72.31453705
10172,South Africa,710,1992,NA,NA,49.90165442,75.31771431
10173,South Africa,710,1993,NA,NA,50.63055182,78.42053373
10174,South Africa,710,1994,51.186,80.83277893,51.186,80.83277893
10175,South Africa,710,1995,NA,NA,55.57770899,81.83608986
10176,South Africa,710,1996,NA,NA,58.62899018,83.68807493
10177,South Africa,710,1997,NA,NA,60.5411473,85.82788343
10178,South Africa,710,1998,NA,86.80020142,61.35292057,86.80020142
10179,South Africa,710,1999,59.62755,84.58689117,59.62755,84.58689117
10180,South Africa,710,2000,58.85436,81.03299713,58.85436,81.03299713
10181,South Africa,710,2001,59.68998,81.65817261,59.68998,81.65817261
10182,South Africa,710,2002,61.81554,82.48175812,61.81554,82.48175812
10183,South Africa,710,2003,63.53457,83.4930191,63.53457,83.4930191
10184,South Africa,710,2004,65.07833,85.96942902,65.07833,85.96942902
10185,South Africa,710,2005,66.15872,87.39671326,66.15872,87.39671326
10186,South Africa,710,2006,NA,90.6488266,67.55898983,90.6488266
10187,South Africa,710,2007,NA,92.33537292,69.8733925,92.33537292
10188,South Africa,710,2008,NA,90.8973999,70.50148544,90.8973999
10189,South Africa,710,2009,NA,92.51190186,71.83860655,92.51190186
10190,South Africa,710,2010,NA,93.73719788,72.17725907,93.73719788
10191,South Africa,710,2011,NA,96.18245697,74.4946057,96.18245697
10192,South Africa,710,2012,NA,98.82685852,78.34845129,98.82685852
10193,South Africa,710,2013,NA,NA,81.92914043,103.176319
10194,South Africa,710,2014,NA,107.8041229,86.09039919,107.8041229
10195,South Africa,710,2015,90.54401,109.4440765,90.54401,109.4440765
10196,South Africa,710,2016,NA,107.1769485,81.44134325,107.1769485
10197,South Africa,710,2017,71.92661,104.6979828,71.92661,104.6979828
10198,South Africa,710,2018,NA,100.5111694,75.40348954,100.5111694
10199,South Africa,710,2019,NA,NA,78.26455624,101.1637577
10200,South Africa,710,2020,NA,NA,78.45845862,102.4347508
10201,Zambia,894,1970,NA,12.65130043,3.002519611,12.65130043
10202,Zambia,894,1971,NA,13.05208969,4.776074892,13.05208969
10203,Zambia,894,1972,NA,13.46961975,5.714559213,13.46961975
10204,Zambia,894,1973,NA,13.09109974,6.322431893,13.09109974
10205,Zambia,894,1974,NA,13.58024025,6.535497126,13.58024025
10206,Zambia,894,1975,NA,14.28067017,6.783249424,14.28067017
10207,Zambia,894,1976,NA,14.79753971,8.160932555,14.79753971
10208,Zambia,894,1977,NA,15.18599987,8.293287932,15.18599987
10209,Zambia,894,1978,NA,15.49188995,7.949951123,15.49188995
10210,Zambia,894,1979,NA,15.36991024,8.504074803,15.36991024
10211,Zambia,894,1980,NA,15.55066013,8.878979808,15.55066013
10212,Zambia,894,1981,NA,15.46002007,8.794863719,15.46002007
10213,Zambia,894,1982,NA,15.81107044,9.383990576,15.81107044
10214,Zambia,894,1983,NA,NA,9.327479831,16.50592147
10215,Zambia,894,1984,NA,NA,9.59729879,18.56359083
10216,Zambia,894,1985,NA,18.12745094,10.51934544,18.12745094
10217,Zambia,894,1986,NA,19.39154053,10.9033438,19.39154053
10218,Zambia,894,1987,NA,18.91951942,11.13456692,18.91951942
10219,Zambia,894,1988,NA,19.61718941,11.64821608,19.61718941
10220,Zambia,894,1989,NA,NA,12.03746799,20.05147455
10221,Zambia,894,1990,NA,20.36500931,11.99982533,20.36500931
10222,Zambia,894,1991,NA,NA,12.39400119,20.358309
10223,Zambia,894,1992,NA,NA,12.4838325,19.73224947
10224,Zambia,894,1993,NA,NA,12.95604197,19.9229605
10225,Zambia,894,1994,NA,19.93312073,12.22625118,19.93312073
10226,Zambia,894,1995,NA,NA,13.49935148,21.70879741
10227,Zambia,894,1996,NA,NA,13.82365329,22.39274613
10228,Zambia,894,1997,NA,NA,14.53841579,25.04245997
10229,Zambia,894,1998,NA,NA,14.86609002,27.44245065
10230,Zambia,894,1999,NA,NA,17.15729632,27.60490023
10231,Zambia,894,2000,NA,NA,18.4095217,26.71877827
10232,Zambia,894,2001,NA,NA,18.82552353,27.21666751
10233,Zambia,894,2002,NA,NA,17.40563954,27.69026711
10234,Zambia,894,2003,NA,NA,17.24121011,28.80479611
10235,Zambia,894,2004,NA,NA,19.89654935,30.05373172
10236,Zambia,894,2005,NA,NA,20.0338122,29.83084077
10237,Zambia,894,2006,NA,NA,20.02647287,31.97352844
10238,Zambia,894,2007,NA,NA,23.22700533,33.14753557
10239,Zambia,894,2008,NA,NA,23.23846359,33.24670692
10240,Zambia,894,2009,NA,NA,22.54432826,34.0989874
10241,Zambia,894,2010,NA,NA,22.50655634,34.11515063
10242,Zambia,894,2011,NA,NA,23.94224687,35.02191911
10243,Zambia,894,2012,NA,NA,23.58085828,35.32911764
10244,Zambia,894,2013,NA,NA,24.44041436,35.5021342
10245,Zambia,894,2014,NA,NA,25.89596503,37.73226503
10246,Zambia,894,2015,NA,NA,25.25629988,38.37260217
10247,Zambia,894,2016,NA,NA,27.0267692,39.87901093
10248,Zambia,894,2017,NA,NA,27.0223516,38.44793341
10249,Zambia,894,2018,NA,NA,28.10388802,39.848146
10250,Zambia,894,2019,NA,NA,29.3305858,40.47942662
10251,Zambia,894,2020,NA,NA,27.69960427,39.06281339
10252,Zimbabwe,716,1970,NA,7.17674017,2.667949511,7.17674017
10253,Zimbabwe,716,1971,NA,7.352049828,4.575343839,7.352049828
10254,Zimbabwe,716,1972,NA,7.918829918,5.088047066,7.918829918
10255,Zimbabwe,716,1973,NA,8.120650291,6.016440169,8.120650291
10256,Zimbabwe,716,1974,NA,8.156220436,5.971014898,8.156220436
10257,Zimbabwe,716,1975,NA,8.402850151,6.109190896,8.402850151
10258,Zimbabwe,716,1976,NA,8.444560051,6.504286918,8.444560051
10259,Zimbabwe,716,1977,NA,8.484760284,5.986947672,8.484760284
10260,Zimbabwe,716,1978,NA,8.101610184,5.900746282,8.101610184
10261,Zimbabwe,716,1979,NA,7.238850117,5.508829236,7.238850117
10262,Zimbabwe,716,1980,NA,7.456029892,5.96743032,7.456029892
10263,Zimbabwe,716,1981,NA,14.32040977,8.510467739,14.32040977
10264,Zimbabwe,716,1982,NA,21.05121994,12.95420108,21.05121994
10265,Zimbabwe,716,1983,NA,28.15413094,16.95302927,28.15413094
10266,Zimbabwe,716,1984,NA,35.65198135,22.80335537,35.65198135
10267,Zimbabwe,716,1985,NA,39.748909,27.43607289,39.748909
10268,Zimbabwe,716,1986,NA,42.57894897,31.13857262,42.57894897
10269,Zimbabwe,716,1987,NA,44.36846161,34.01040883,44.36846161
10270,Zimbabwe,716,1988,NA,45.27177048,36.60765455,45.27177048
10271,Zimbabwe,716,1989,NA,45.61661911,37.74726059,45.61661911
10272,Zimbabwe,716,1990,NA,43.35287857,37.07118498,43.35287857
10273,Zimbabwe,716,1991,NA,45.01214981,37.03686364,45.01214981
10274,Zimbabwe,716,1992,NA,40.26802063,35.75620707,40.26802063
10275,Zimbabwe,716,1993,NA,38.05047989,34.31642168,38.05047989
10276,Zimbabwe,716,1994,NA,38.40690994,33.61340589,38.40690994
10277,Zimbabwe,716,1995,NA,40.60807037,33.60232428,40.60807037
10278,Zimbabwe,716,1996,NA,42.38788986,34.77201385,42.38788986
10279,Zimbabwe,716,1997,NA,44.99806976,38.1297384,44.99806976
10280,Zimbabwe,716,1998,NA,NA,39.7581522,45.32774589
10281,Zimbabwe,716,1999,42.41554,45.42810822,42.41554,45.42810822
10282,Zimbabwe,716,2000,42.45882,45.22138977,42.45882,45.22138977
10283,Zimbabwe,716,2001,43.33936,46.15919876,43.33936,46.15919876
10284,Zimbabwe,716,2002,41.22522,43.88483047,41.22522,43.88483047
10285,Zimbabwe,716,2003,37.23859,39.97964096,37.23859,39.97964096
10286,Zimbabwe,716,2004,NA,NA,35.24083682,40.57802185
10287,Zimbabwe,716,2005,NA,NA,36.29371969,42.34296065
10288,Zimbabwe,716,2006,NA,NA,36.30178614,42.57345125
10289,Zimbabwe,716,2007,NA,NA,37.29861785,43.45910384
10290,Zimbabwe,716,2008,NA,NA,37.57356822,44.48633811
10291,Zimbabwe,716,2009,NA,NA,38.38785321,47.07027999
10292,Zimbabwe,716,2010,NA,NA,40.34666458,47.55155627
10293,Zimbabwe,716,2011,NA,NA,43.19783068,49.59573826
10294,Zimbabwe,716,2012,47.8753,51.55099106,47.8753,51.55099106
10295,Zimbabwe,716,2013,48.73362,52.40567017,48.73362,52.40567017
10296,Zimbabwe,716,2014,NA,NA,47.02360937,53.71761104
10297,Zimbabwe,716,2015,NA,NA,46.54891897,53.57360416
10298,Zimbabwe,716,2016,NA,NA,44.88258262,52.4967318
10299,Zimbabwe,716,2017,NA,NA,46.27792357,54.15370905
10300,Zimbabwe,716,2018,NA,NA,46.34679607,54.5804892
10301,Zimbabwe,716,2019,NA,NA,47.47422643,56.95407484
10302,Zimbabwe,716,2020,NA,NA,47.75621314,57.25199826
